Avoiding Bias Due to Nonrandom Scheduling When Modeling Trends in Home-Field Advantage

Existing approaches for estimating home-field advantage (HFA) include modeling the difference between home and away scores as a function of the difference between home and away team ratings that are treated either as fixed or random effects. We uncover an upward bias in the mixed model HFA estimates that can arise when the schedule -- and thus the random effect design matrix -- depends on team strengths, and explore why the fixed effects model is not subject to the same bias. Intraconference HFAs and standard errors are calculated for each of 3 college sports and 3 professional sports over the 2000-2017 seasons and then fitted with conference-specific slopes and intercepts to measure the potential linear population trend in HFA.

==> anc/README.txt <==
Women's college basketball Phase II results
==========================================

women_phase2.csv contains the original Phase I intraconference scoring
home-field advantage estimates and their standard errors, for the fixed
study period 2000-2017. These values are taken from the original study's
supplementary results. There are 563 conference-season observations from
37 conferences. Conference names follow the original results.

Columns:
  Year            Season, using the original study's season labels.
  conference      Conference name.
  FE_mov_HFE      Phase I fixed-team-effect estimate of scoring HFA.
  se_FE_mov_HFE   Standard error of that estimate.

The script refit_women_phase2.R fits the weighted random coefficient model
with time = Year - 2017, using weights 1/se_FE_mov_HFE^2 and REML. The random
intercept/slope covariance is restricted to be positive semidefinite by
lme4's Cholesky parameterization. A singular boundary fit is expected for
these data. Fixed-effect standard errors, degrees of freedom, p-values and
95% confidence intervals use the Kenward-Roger implementation in
lmerTest/pbkrtest. No test of a zero random-effect covariance is reported.

Requires R and the packages lme4, lmerTest, pbkrtest and ggplot2.
Verified with R 4.6.1, lme4 1.1-37, lmerTest 3.2-1, pbkrtest 0.5.5,
and ggplot2 4.0.3. These versions document the calculation; the script does
not install or modify packages.

From the manuscript source directory, run:
  Rscript anc/refit_women_phase2.R

An optional argument selects the output directory:
  Rscript anc/refit_women_phase2.R results

The default output directory is women_phase2_output in the working directory.
The script writes fixed_effects.csv, random_effect_covariance.csv,
conference_predictions.csv, summary.txt, and the updated conference plot.
It does not rerun the Phase I game-score models or the original simulations.


==> anc/original-supplement/Conference_Phase_I_Model_Code/NBA_conferences.R <==

#####################################################################################
#library(ggplot2)
library(mvglmmRank)
library(MASS)
if(packageVersion("mvglmmRank")<"1.2.1"){
cat("Insufficient version of mvglmmRank. Please update from CRAN.")
stop()
}
#Initialize some variables
se.neutralminusaway <- c(NULL)
se.homeminusneutral <- c(NULL)
se.mean <- c(NULL)
year.mean <- c(NULL)
away.mean <- c(NULL)
neutral.mean <- c(NULL)
home.mean <- c(NULL)
Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)
home.variance <- c(NULL)
away.variance <- c(NULL)
#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
FE.sim.bias.pvalue<-c(NULL)
RE.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.pvalue<-c(NULL)
FE.shuffle.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.rightCI<-c(NULL)
RE.sim.bias.rightCI<-c(NULL)
FE.sim.bias.rightCI<-c(NULL)
RE.shuffle.sim.bias.leftCI<-c(NULL)
RE.sim.bias.leftCI<-c(NULL)
FE.sim.bias.leftCI<-c(NULL)
z.eta.diag.pvalue<-c(NULL)
oneprime.z.eta.rec<-c(NULL)
FE.sim.coverage.prob<-c(NULL)
FE.sim.95CI.width<-c(NULL)
RE.sim.coverage.prob<-c(NULL)
RE.sim.95CI.width<-c(NULL)
FE.shuffle.sim.coverage.prob<-c(NULL)
FE.shuffle.sim.95CI.width<-c(NULL)
RE.shuffle.sim.coverage.prob<-c(NULL)
RE.shuffle.sim.95CI.width<-c(NULL)
FE.sim.mean<-c(NULL)
RE.sim.mean<-c(NULL)
FE.shuffle.sim.mean<-c(NULL)
RE.shuffle.sim.mean<-c(NULL)
FE.sim.MSE<-c(NULL)
RE.sim.MSE<-c(NULL)
FE.shuffle.sim.MSE<-c(NULL)
RE.shuffle.sim.MSE<-c(NULL)
error.flag <- 0
se.mean <- c(NULL)
year.mean <- c(NULL)

Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)

#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
oneprime.z.eta.rec<-c(NULL)

year.conference<-c(NULL)
error.flag <- 0
#Loop over the available seasons
input.matrix <- rbind(
  c("2000", "41540","Eastern","11705"),
  c("2000", "41540","Western","14589"),
  c("2001", "41541","Eastern","11705"),
  c("2001", "41541","Western","14589"),
  c("2002", "41542","Eastern","11705"),
  c("2002", "41542","Western","14589"),
  c("2003", "41543","Eastern","11705"),
  c("2003", "41543","Western","14589"),
  c("2004", "41544","Eastern","11705"),
  c("2004", "41544","Western","14589"),
  c("2005", "41545","Eastern","11705"),
  c("2005", "41545","Western","14589"),
  c("2006", "41546","Eastern","11705"),
  c("2006", "41546","Western","14589"),
  c("2007", "69409","Eastern","11705"),
  c("2007", "69409","Western","14589"),
  c("2008", "74874","Eastern","11705"),
  c("2008", "74874","Western","14589"),
  c("2009", "87659","Eastern","11705"),
  c("2009", "87659","Western","14589"),
  c("2010", "97253","Eastern","11705"),
  c("2010", "97253","Western","14589"),
  c("2011", "101005","Eastern","11705"),
  c("2011", "101005","Western","14589"),
  c("2012", "179990","Eastern","11705"),
  c("2012", "179990","Western","14589"),
  c("2013", "193572","Eastern","11705"),
  c("2013", "193572","Western","14589"),
  c("2014", "203255","Eastern","11705"),
  c("2014", "203255","Western","14589"),
  c("2015", "267444","Eastern","11705"),
  c("2015", "267444","Western","14589"),
  c("2016", "284081","Eastern","11705"),
  c("2016", "284081","Western","14589"),
  c("2017", "292150","Eastern","11705"),
  c("2017", "292150","Western","14589")
)
#begin loop
#nrow(input.matrix)
for (i in 1:nrow(input.matrix)) {
  year <- input.matrix[i, 1]
  s <- input.matrix[i, 2]
  conference<-input.matrix[i,3]
  sub<-input.matrix[i,4]
  #read the score results
  try(rm(a))
  while(!exists("a")){
    
    try(a <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2&format=1",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("a")) Sys.sleep(5)
  }
  #read the team names
  try(rm(b))
  while(!exists("b")){
    try(b <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2s&format=2",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("b")) Sys.sleep(5)
  }
  
  b[, 2] <- trimws(b[, 2])
  colnames(a) <-
    c("daynum",
      "date",
      "A",
      "A.home",
      "A.score",
      "B",
      "B.home",
      "B.score")
  a$A <- as.character(b[match(a$A, b[, 1]), 2])
  a$B <- as.character(b[match(a$B, b[, 1]), 2])
  a$neutral.site <- as.numeric(a$A.home == 0)
  #exclude neutral site games
  a <- a[a$neutral.site == 0,]
  a$home <- "0"
  a$away <- "0"
  a$home.score <- -1
  a$away.score <- -1
  a[a$A.home == 1,]$home <- a[a$A.home == 1, ]$A
  a[a$B.home == 1,]$home <- a[a$B.home == 1, ]$B
  for (j in 1:nrow(a)) {
    if (a$home[j] == a$A[j]) {
      a$away[j] <- a$B[j]
      a$home.score[j] <- a$A.score[j]
      a$away.score[j] <- a$B.score[j]
    } else{
      a$away[j] <- a$A[j]
      a$home.score[j] <- a$B.score[j]
      a$away.score[j] <- a$A.score[j]
    }
  }
  data <- a
  rm(a)
  data$home.response <- (data$home.score)
  data$away.response <- (data$away.score)
  
  
  #only use results through November 6 2017 to match results in first paper submission
  #all results used in revision
 # if (year == "2017")
#  data <- data[data$date <= 20171106, ]
  #uncomment next line to save and archive data on your computer
  #save(data, file = paste0(year, "_football.Rdata", sep = ""))
  #fit the normal mixed model for team scores

  #fit the normal mixed model for home team margin of victory
  #also fits the fixed effect model for the same
  resdif <-
    mvglmmRank(data,
               method = "N.mov",
               REML.N = TRUE,tol.n=1e-9)
  #fits the models with the first half of the season only
  #this is used for measuring the fit of the models against the second half
  #of the seasons as validation data
  
  
  
  
  Ngames <- c(Ngames, length(data$neutral.site))
  Nneutral <- c(Nneutral, sum(data$neutral.site))
  
  
  
  
  year.mean <- c(year.mean, year)
  year.conference<-c(year.conference,conference)
  unconditional.HFE <-
    c(unconditional.HFE, mean(data$home.score - data$away.score))
  FE.mov.HFE = c(FE.mov.HFE, resdif$fixed.effect.model.output$beta[1])
  se.FE.mov.HFE = c(se.FE.mov.HFE,sqrt(diag(resdif$fixed.effect.model.output$beta.covariance)[1]))
  RE.mov.HFE = c(RE.mov.HFE, resdif$n.mean[1])
  se.RE.mov.HFE = c(se.RE.mov.HFE,sqrt(resdif$N.output$ybetas_asycov))
  nsim<-500
  sim.HFE.rec<-matrix(0,nsim,4)
  sim.HFE.se.rec<-matrix(0,nsim,4)
  colnames(sim.HFE.rec)<-c("Fixed Effects", "Random Effects","Shuffled Random Effects","Shuffled Fixed Effects")
  #beta.sim<-resdif$fixed.effect.model.output$beta
  observed.resid<-resdif$fixed.effect.model.output$resid
  FE.X<-resdif$fixed.effect.model.output$X
  beta0.sim<-3
  for(iii in 1:nsim){
    sim.resid<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y<-rep(beta0.sim,length(sim.resid))+resdif$N.output$Z%*%resdif$N.output$eta+sim.resid
    data.sim<-data
    data.sim$home.response<-sim.y
    data.sim$away.response<-0
    
    resdif.sim <-
      mvglmmRank(data.sim,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,2]<-resdif.sim$n.mean
    sim.HFE.se.rec[iii,2]<-resdif.sim$N.output$ybetas_stderror
    sim.HFE.rec[iii,1]<-resdif.sim$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,1]<-sqrt(diag(resdif.sim$fixed.effect.model.output$beta.covariance))[1]
    
    
    
    beta.sim.shuffle<-c(beta0.sim,sample(resdif$N.output$eta,replace=FALSE))
    sim.resid.shuffle<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y.shuffle<-FE.X%*%beta.sim.shuffle+sim.resid.shuffle 
    data.sim.shuffle<-data
    data.sim.shuffle$home.response<-sim.y.shuffle
    data.sim.shuffle$away.response<-0
    
    
    resdif.sim.shuffle <-
      mvglmmRank(data.sim.shuffle,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,3]<-resdif.sim.shuffle$n.mean
    sim.HFE.se.rec[iii,3]<-resdif.sim.shuffle$N.output$ybetas_stderror
    sim.HFE.rec[iii,4]<-resdif.sim.shuffle$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,4]<-sqrt(diag(resdif.sim.shuffle$fixed.effect.model.output$beta.covariance))[1]
    
  }
  ###########################################
  RE.shuffle.sim.bias.pvalue<-c(RE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,3],mu=beta0.sim)$p.value)
  RE.sim.bias.pvalue<-c(RE.sim.bias.pvalue,t.test(sim.HFE.rec[,2],mu=beta0.sim)$p.value)
  FE.sim.bias.pvalue<-c(FE.sim.bias.pvalue,t.test(sim.HFE.rec[,1],mu=beta0.sim)$p.value)
  FE.shuffle.sim.bias.pvalue<-c(FE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,4],mu=beta0.sim)$p.value)
  
  RE.shuffle.sim.bias.leftCI<-c(RE.shuffle.sim.bias.leftCI,t.test(sim.HFE.rec[,3],mu=beta0.sim)$conf.int[1])
  RE.sim.bias.leftCI<-c(RE.sim.bias.leftCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[1])
  FE.sim.bias.leftCI<-c(FE.sim.bias.leftCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[1])
  
  RE.shuffle.sim.bias.rightCI<-c(RE.shuffle.sim.bias.rightCI,t.test(sim.HFE.rec[,3],mu=3)$conf.int[2])
  RE.sim.bias.rightCI<-c(RE.sim.bias.rightCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[2])
  FE.sim.bias.rightCI<-c(FE.sim.bias.rightCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[2])
  
  FE.sim.coverage.prob<-c(FE.sim.coverage.prob,mean(abs(sim.HFE.rec[,1]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,1]))
  FE.sim.95CI.width<-c(FE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,1]))
  RE.sim.coverage.prob<-c(RE.sim.coverage.prob,mean(abs(sim.HFE.rec[,2]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,2]))
  RE.sim.95CI.width<-c(RE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,2]))
  
  FE.shuffle.sim.coverage.prob<-c(FE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,4]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,4]))
  FE.shuffle.sim.95CI.width<-c(FE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,4]))
  RE.shuffle.sim.coverage.prob<-c(RE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,3]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,3]))
  RE.shuffle.sim.95CI.width<-c(RE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,3]))
  
  FE.sim.mean<-c(FE.sim.mean,mean(sim.HFE.rec[,1]))
  RE.sim.mean<-c(RE.sim.mean,mean(sim.HFE.rec[,2]))
  FE.shuffle.sim.mean<-c(FE.shuffle.sim.mean,mean(sim.HFE.rec[,4]))
  RE.shuffle.sim.mean<-c(RE.shuffle.sim.mean,mean(sim.HFE.rec[,3]))
  
  FE.sim.MSE<-c(FE.sim.MSE,mean((sim.HFE.rec[,1]-beta0.sim)^2))
  RE.sim.MSE<-c(RE.sim.MSE,mean((sim.HFE.rec[,2]-beta0.sim)^2))
  FE.shuffle.sim.MSE<-c(FE.shuffle.sim.MSE,mean((sim.HFE.rec[,4]-beta0.sim)^2))
  RE.shuffle.sim.MSE<-c(RE.shuffle.sim.MSE,mean((sim.HFE.rec[,3]-beta0.sim)^2))
  
  
  tone<-t(rep(1,nrow(resdif$N.output$Z)))
  one<-t(tone)
  if(sum(abs(t(resdif$N.output$Z)%*%one))!=0){
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,as.numeric(t(resdif$N.output$eta)%*%t(resdif$N.output$Z)%*%one%*%solve(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one)%*%tone%*%resdif$N.output$Z%*%resdif$N.output$eta))
  }else{
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,0)
    
  }
  
  
  
  
}#end of loop over seasons

result <-
  data.frame(
    "Year" = as.numeric(year.mean),
    "conference" = year.conference,
    "ngames" = Ngames,
    "number neutral site" = Nneutral,
    "unconditional.HFE" = unconditional.HFE,
    "FE.mov.HFE" = FE.mov.HFE,
    "RE.mov.HFE" =RE.mov.HFE,
    "se.FE.mov.HFE" = se.FE.mov.HFE,
    "se.RE.mov.HFE" = se.RE.mov.HFE,
    "oneprime.z.eta.pvalue"=pchisq(oneprime.z.eta.rec,1,lower.tail=FALSE),
    "RE.sim.bias.pvalue"=RE.sim.bias.pvalue,
    "FE.sim.bias.pvalue"=FE.sim.bias.pvalue,
    "FE.shuffle.sim.bias.pvalue"=FE.shuffle.sim.bias.pvalue,
    "RE.shuffle.sim.bias.pvalue"=RE.shuffle.sim.bias.pvalue,
    "FE.sim.bias.leftCI"=FE.sim.bias.leftCI,
    "FE.sim.bias.rightCI"=FE.sim.bias.rightCI,
    "RE.sim.bias.leftCI"=RE.sim.bias.leftCI,
    "RE.sim.bias.rightCI"=RE.sim.bias.rightCI,
    "RE.shuffle.sim.bias.leftCI"=RE.shuffle.sim.bias.leftCI,
    "RE.shuffle.sim.bias.rightCI"=RE.shuffle.sim.bias.rightCI,
    "FE.sim.coverage.prob"=FE.sim.coverage.prob,
    "FE.sim.95CI.width"=FE.sim.95CI.width,
    "RE.sim.coverage.prob"=RE.sim.coverage.prob,
    "RE.sim.95CI.width"=RE.sim.95CI.width,
    "FE.shuffle.sim.coverage.prob"=FE.shuffle.sim.coverage.prob,
    "FE.shuffle.sim.95CI.width"=FE.shuffle.sim.95CI.width,
    "RE.shuffle.sim.coverage.prob"=RE.shuffle.sim.coverage.prob,
    "RE.shuffle.sim.95CI.width"=RE.shuffle.sim.95CI.width,
    "FE.sim.mean"=FE.sim.mean,
    "RE.sim.mean"=RE.sim.mean,
    "FE.shuffle.sim.mean"=FE.shuffle.sim.mean,
    "RE.shuffle.sim.mean"=RE.shuffle.sim.mean
    
  )
result <- result[order(result$Year), ]
write.csv(result, file = "NBA_conference_out.csv")

#output written to directory identified by getwd()
getwd()


==> anc/original-supplement/Conference_Phase_I_Model_Code/NCAA_Football_conferences.R <==

#####################################################################################
#library(ggplot2)
library(mvglmmRank)
library(MASS)
if(packageVersion("mvglmmRank")<"1.2.1"){
cat("Insufficient version of mvglmmRank. Please update from CRAN.")
stop()
}
#Initialize some variables
se.neutralminusaway <- c(NULL)
se.homeminusneutral <- c(NULL)
se.mean <- c(NULL)
year.mean <- c(NULL)
away.mean <- c(NULL)
neutral.mean <- c(NULL)
home.mean <- c(NULL)
Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)
home.variance <- c(NULL)
away.variance <- c(NULL)
#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
FE.sim.bias.pvalue<-c(NULL)
RE.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.pvalue<-c(NULL)
FE.shuffle.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.rightCI<-c(NULL)
RE.sim.bias.rightCI<-c(NULL)
FE.sim.bias.rightCI<-c(NULL)
RE.shuffle.sim.bias.leftCI<-c(NULL)
RE.sim.bias.leftCI<-c(NULL)
FE.sim.bias.leftCI<-c(NULL)
z.eta.diag.pvalue<-c(NULL)
oneprime.z.eta.rec<-c(NULL)
FE.sim.coverage.prob<-c(NULL)
FE.sim.95CI.width<-c(NULL)
RE.sim.coverage.prob<-c(NULL)
RE.sim.95CI.width<-c(NULL)
FE.shuffle.sim.coverage.prob<-c(NULL)
FE.shuffle.sim.95CI.width<-c(NULL)
RE.shuffle.sim.coverage.prob<-c(NULL)
RE.shuffle.sim.95CI.width<-c(NULL)
FE.sim.mean<-c(NULL)
RE.sim.mean<-c(NULL)
FE.shuffle.sim.mean<-c(NULL)
RE.shuffle.sim.mean<-c(NULL)
FE.sim.MSE<-c(NULL)
RE.sim.MSE<-c(NULL)
FE.shuffle.sim.MSE<-c(NULL)
RE.shuffle.sim.MSE<-c(NULL)
error.flag <- 0
se.mean <- c(NULL)
year.mean <- c(NULL)

Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)

#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
oneprime.z.eta.rec<-c(NULL)

year.conference<-c(NULL)
error.flag <- 0
#Loop over the available seasons
input.matrix <- rbind(
  c("2000", "41845","ACC","10423"),
  c("2000", "41845","Big East","10636"),
  c("2000", "41845","Big10","10678"),
  c("2000", "41845","Big12","10686"),
  c("2000", "41845","CUSA","11312"),
  c("2000", "41845","MAC","12526"),
  c("2000", "41845","MWC","12734"),
  c("2000", "41845","PAC10","13291"),
  c("2000", "41845","SEC","14028"),
  c("2000", "41845","WAC","14576"),
  c("2001", "41846","ACC","10423"),
  c("2001", "41846","Big East","10636"),
  c("2001", "41846","Big10","10678"),
  c("2001", "41846","Big12","10686"),
  c("2001", "41846","CUSA","11312"),
  c("2001", "41846","MAC","12526"),
  c("2001", "41846","MWC","12734"),
  c("2001", "41846","PAC10","13291"),
  c("2001", "41846","SEC","14028"),
  c("2001", "41846","Sun Belt","14238"),
  c("2001", "41846","WAC","14576"),
  c("2002", "41847","ACC","10423"),
  c("2002", "41847","Big East","10636"),
  c("2002", "41847","Big10","10678"),
  c("2002", "41847","Big12","10686"),
  c("2002", "41847","CUSA","11312"),
  c("2002", "41847","MAC","12526"),
  c("2002", "41847","MWC","12734"),
  c("2002", "41847","PAC10","13291"),
  c("2002", "41847","SEC","14028"),
  c("2002", "41847","Sun Belt","14238"),
  c("2002", "41847","WAC","14576"),
  c("2003", "41848","ACC","10423"),
  c("2003", "41848","Big East","10636"),
  c("2003", "41848","Big10","10678"),
  c("2003", "41848","Big12","10686"),
  c("2003", "41848","CUSA","11312"),
  c("2003", "41848","MAC","12526"),
  c("2003", "41848","MWC","12734"),
  c("2003", "41848","PAC10","13291"),
  c("2003", "41848","SEC","14028"),
  c("2003", "41848","Sun Belt","14238"),
  c("2003", "41848","WAC","14576"),
  c("2004", "41849","ACC","10423"),
  c("2004", "41849","Big East","10636"),
  c("2004", "41849","Big10","10678"),
  c("2004", "41849","Big12","10686"),
  c("2004", "41849","CUSA","11312"),
  c("2004", "41849","MAC","12526"),
  c("2004", "41849","MWC","12734"),
  c("2004", "41849","PAC10","13291"),
  c("2004", "41849","SEC","14028"),
  c("2004", "41849","Sun Belt","14238"),
  c("2004", "41849","WAC","14576"),
  c("2005", "41850","ACC","10423"),
  c("2005", "41850","Big East","10636"),
  c("2005", "41850","Big10","10678"),
  c("2005", "41850","Big12","10686"),
  c("2005", "41850","CUSA","11312"),
  c("2005", "41850","MAC","12526"),
  c("2005", "41850","MWC","12734"),
  c("2005", "41850","PAC10","13291"),
  c("2005", "41850","SEC","14028"),
  c("2005", "41850","Sun Belt","14238"),
  c("2005", "41850","WAC","14576"),
  c("2006", "68033","ACC","10423"),
  c("2006", "68033","Big East","10636"),
  c("2006", "68033","Big10","10678"),
  c("2006", "68033","Big12","10686"),
  c("2006", "68033","CUSA","11312"),
  c("2006", "68033","MAC","12526"),
  c("2006", "68033","MWC","12734"),
  c("2006", "68033","PAC10","13291"),
  c("2006", "68033","SEC","14028"),
  c("2006", "68033","Sun Belt","14238"),
  c("2006", "68033","WAC","14576"),
  c("2007", "73929","ACC","10423"),
  c("2007", "73929","Big East","10636"),
  c("2007", "73929","Big10","10678"),
  c("2007", "73929","Big12","10686"),
  c("2007", "73929","CUSA","11312"),
  c("2007", "73929","MAC","12526"),
  c("2007", "73929","MWC","12734"),
  c("2007", "73929","PAC10","13291"),
  c("2007", "73929","SEC","14028"),
  c("2007", "73929","Sun Belt","14238"),
  c("2007", "73929","WAC","14576"),
  c("2008", "85513","ACC","10423"),
  c("2008", "85513","Big East","10636"),
  c("2008", "85513","Big10","10678"),
  c("2008", "85513","Big12","10686"),
  c("2008", "85513","CUSA","11312"),
  c("2008", "85513","MAC","12526"),
  c("2008", "85513","MWC","12734"),
  c("2008", "85513","PAC10","13291"),
  c("2008", "85513","SEC","14028"),
  c("2008", "85513","Sun Belt","14238"),
  c("2008", "85513","WAC","14576"),
  c("2009", "94988","ACC","10423"),
  c("2009", "94988","Big East","10636"),
  c("2009", "94988","Big10","10678"),
  c("2009", "94988","Big12","10686"),
  c("2009", "94988","CUSA","11312"),
  c("2009", "94988","MAC","12526"),
  c("2009", "94988","MWC","12734"),
  c("2009", "94988","PAC10","13291"),
  c("2009", "94988","SEC","14028"),
  c("2009", "94988","Sun Belt","14238"),
  c("2009", "94988","WAC","14576"),
  c("2010", "98700","ACC","10423"),
  c("2010", "98700","Big East","10636"),
  c("2010", "98700","Big10","10678"),
  c("2010", "98700","Big12","10686"),
  c("2010", "98700","CUSA","11312"),
  c("2010", "98700","MAC","12526"),
  c("2010", "98700","MWC","12734"),
  c("2010", "98700","PAC10","13291"),
  c("2010", "98700","SEC","14028"),
  c("2010", "98700","Sun Belt","14238"),
  c("2010", "98700","WAC","14576"),
  c("2011", "107811","ACC","10423"),
  c("2011", "107811","Big East","10636"),
  c("2011", "107811","Big10","10678"),
  c("2011", "107811","Big12","10686"),
  c("2011", "107811","CUSA","11312"),
  c("2011", "107811","MAC","12526"),
  c("2011", "107811","MWC","12734"),
  c("2011", "107811","PAC12","107818"),
  c("2011", "107811","SEC","14028"),
  c("2011", "107811","Sun Belt","14238"),
  c("2011", "107811","WAC","14576"),
  c("2012", "181623","ACC","10423"),
  c("2012", "181623","Big East","10636"),
  c("2012", "181623","Big10","10678"),
  c("2012", "181623","Big12","10686"),
  c("2012", "181623","CUSA","11312"),
  c("2012", "181623","MAC","12526"),
  c("2012", "181623","MWC","12734"),
  c("2012", "181623","PAC12","107818"),
  c("2012", "181623","SEC","14028"),
  c("2012", "181623","Sun Belt","14238"),
  c("2012", "181623","WAC","14576"),
  c("2013", "199231","ACC","10423"),
  c("2013", "199231","AAC","200137"),
  c("2013", "199231","Big10","10678"),
  c("2013", "199231","Big12","10686"),
  c("2013", "199231","CUSA","11312"),
  c("2013", "199231","MAC","12526"),
  c("2013", "199231","MWC","12734"),
  c("2013", "199231","PAC12","107818"),
  c("2013", "199231","SEC","14028"),
  c("2013", "199231","Sun Belt","14238"),
  c("2014", "262657","ACC","10423"),
  c("2014", "262657","AAC","200137"),
  c("2014", "262657","Big10","10678"),
  c("2014", "262657","Big12","10686"),
  c("2014", "262657","CUSA","11312"),
  c("2014", "262657","MAC","12526"),
  c("2014", "262657","MWC","12734"),
  c("2014", "262657","PAC12","107818"),
  c("2014", "262657","SEC","14028"),
  c("2014", "262657","Sun Belt","14238"),
  c("2015", "279541","ACC","10423"),
  c("2015", "279541","AAC","200137"),
  c("2015", "279541","Big10","10678"),
  c("2015", "279541","Big12","10686"),
  c("2015", "279541","CUSA","11312"),
  c("2015", "279541","MAC","12526"),
  c("2015", "279541","MWC","12734"),
  c("2015", "279541","PAC12","107818"),
  c("2015", "279541","SEC","14028"),
  c("2015", "279541","Sun Belt","14238"),
  c("2016", "286577","ACC","10423"),
  c("2016", "286577","AAC","200137"),
  c("2016", "286577","Big10","10678"),
  c("2016", "286577","Big12","10686"),
  c("2016", "286577","CUSA","11312"),
  c("2016", "286577","MAC","12526"),
  c("2016", "286577","MWC","12734"),
  c("2016", "286577","PAC12","107818"),
  c("2016", "286577","SEC","14028"),
  c("2016", "286577","Sun Belt","14238"),
  c("2017", "295489","ACC","10423"),
  c("2017", "295489","AAC","200137"),
  c("2017", "295489","Big10","10678"),
  c("2017", "295489","Big12","10686"),
  c("2017", "295489","CUSA","11312"),
  c("2017", "295489","MAC","12526"),
  c("2017", "295489","MWC","12734"),
  c("2017", "295489","PAC12","107818"),
  c("2017", "295489","SEC","14028"),
  c("2017", "295489","Sun Belt","14238")
)
#begin loop
#nrow(input.matrix)
for (i in 1:nrow(input.matrix)) {
  year <- input.matrix[i, 1]
  s <- input.matrix[i, 2]
  conference<-input.matrix[i,3]
  sub<-input.matrix[i,4]
  #read the score results
  try(rm(a))
  while(!exists("a")){
    
    try(a <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2&format=1",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("a")) Sys.sleep(5)
  }
  #read the team names
  try(rm(b))
  while(!exists("b")){
    try(b <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2s&format=2",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("b")) Sys.sleep(5)
  }

  b[, 2] <- trimws(b[, 2])
  colnames(a) <-
    c("daynum",
      "date",
      "A",
      "A.home",
      "A.score",
      "B",
      "B.home",
      "B.score")
  a$A <- as.character(b[match(a$A, b[, 1]), 2])
  a$B <- as.character(b[match(a$B, b[, 1]), 2])
  a$neutral.site <- as.numeric(a$A.home == 0)
  #exclude neutral site games
  a <- a[a$neutral.site == 0,]
  a$home <- "0"
  a$away <- "0"
  a$home.score <- -1
  a$away.score <- -1
  a[a$A.home == 1,]$home <- a[a$A.home == 1, ]$A
  a[a$B.home == 1,]$home <- a[a$B.home == 1, ]$B
  for (j in 1:nrow(a)) {
    if (a$home[j] == a$A[j]) {
      a$away[j] <- a$B[j]
      a$home.score[j] <- a$A.score[j]
      a$away.score[j] <- a$B.score[j]
    } else{
      a$away[j] <- a$A[j]
      a$home.score[j] <- a$B.score[j]
      a$away.score[j] <- a$A.score[j]
    }
  }
  data <- a
  rm(a)
  data$home.response <- (data$home.score)
  data$away.response <- (data$away.score)
  if(nrow(data)>100) stop()
  
  #only use results through November 6 2017 to match results in first paper submission
  #all results used in revision
 # if (year == "2017")
#  data <- data[data$date <= 20171106, ]
  #uncomment next line to save and archive data on your computer
  #save(data, file = paste0(year, "_football.Rdata", sep = ""))
  #fit the normal mixed model for team scores

  #fit the normal mixed model for home team margin of victory
  #also fits the fixed effect model for the same
  resdif <-
    mvglmmRank(data,
               method = "N.mov",
               REML.N = TRUE,
               tol.n=1e-9)
  #fits the models with the first half of the season only
  #this is used for measuring the fit of the models against the second half
  #of the seasons as validation data
 



  Ngames <- c(Ngames, length(data$neutral.site))
  Nneutral <- c(Nneutral, sum(data$neutral.site))




  year.mean <- c(year.mean, year)
  year.conference<-c(year.conference,conference)
  unconditional.HFE <-
    c(unconditional.HFE, mean(data$home.score - data$away.score))
  FE.mov.HFE = c(FE.mov.HFE, resdif$fixed.effect.model.output$beta[1])
  se.FE.mov.HFE = c(se.FE.mov.HFE,sqrt(diag(resdif$fixed.effect.model.output$beta.covariance)[1]))
  RE.mov.HFE = c(RE.mov.HFE, resdif$n.mean[1])
  se.RE.mov.HFE = c(se.RE.mov.HFE,sqrt(resdif$N.output$ybetas_asycov))
  nsim<-500
  sim.HFE.rec<-matrix(0,nsim,4)
  sim.HFE.se.rec<-matrix(0,nsim,4)
  colnames(sim.HFE.rec)<-c("Fixed Effects", "Random Effects","Shuffled Random Effects","Shuffled Fixed Effects")
  #beta.sim<-resdif$fixed.effect.model.output$beta
  observed.resid<-resdif$fixed.effect.model.output$resid
  FE.X<-resdif$fixed.effect.model.output$X
  beta0.sim<-3
  for(iii in 1:nsim){
    sim.resid<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y<-rep(beta0.sim,length(sim.resid))+resdif$N.output$Z%*%resdif$N.output$eta+sim.resid
    data.sim<-data
    data.sim$home.response<-sim.y
    data.sim$away.response<-0
    
    resdif.sim <-
      mvglmmRank(data.sim,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,2]<-resdif.sim$n.mean
    sim.HFE.se.rec[iii,2]<-resdif.sim$N.output$ybetas_stderror
    sim.HFE.rec[iii,1]<-resdif.sim$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,1]<-sqrt(diag(resdif.sim$fixed.effect.model.output$beta.covariance))[1]
    
    
    
    beta.sim.shuffle<-c(beta0.sim,sample(resdif$N.output$eta,replace=FALSE))
    sim.resid.shuffle<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y.shuffle<-FE.X%*%beta.sim.shuffle+sim.resid.shuffle 
    data.sim.shuffle<-data
    data.sim.shuffle$home.response<-sim.y.shuffle
    data.sim.shuffle$away.response<-0
    
    
    resdif.sim.shuffle <-
      mvglmmRank(data.sim.shuffle,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,3]<-resdif.sim.shuffle$n.mean
    sim.HFE.se.rec[iii,3]<-resdif.sim.shuffle$N.output$ybetas_stderror
    sim.HFE.rec[iii,4]<-resdif.sim.shuffle$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,4]<-sqrt(diag(resdif.sim.shuffle$fixed.effect.model.output$beta.covariance))[1]
    
  }
  ###########################################
  RE.shuffle.sim.bias.pvalue<-c(RE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,3],mu=beta0.sim)$p.value)
  RE.sim.bias.pvalue<-c(RE.sim.bias.pvalue,t.test(sim.HFE.rec[,2],mu=beta0.sim)$p.value)
  FE.sim.bias.pvalue<-c(FE.sim.bias.pvalue,t.test(sim.HFE.rec[,1],mu=beta0.sim)$p.value)
  FE.shuffle.sim.bias.pvalue<-c(FE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,4],mu=beta0.sim)$p.value)
  
  RE.shuffle.sim.bias.leftCI<-c(RE.shuffle.sim.bias.leftCI,t.test(sim.HFE.rec[,3],mu=beta0.sim)$conf.int[1])
  RE.sim.bias.leftCI<-c(RE.sim.bias.leftCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[1])
  FE.sim.bias.leftCI<-c(FE.sim.bias.leftCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[1])
  
  RE.shuffle.sim.bias.rightCI<-c(RE.shuffle.sim.bias.rightCI,t.test(sim.HFE.rec[,3],mu=3)$conf.int[2])
  RE.sim.bias.rightCI<-c(RE.sim.bias.rightCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[2])
  FE.sim.bias.rightCI<-c(FE.sim.bias.rightCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[2])
  
  FE.sim.coverage.prob<-c(FE.sim.coverage.prob,mean(abs(sim.HFE.rec[,1]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,1]))
  FE.sim.95CI.width<-c(FE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,1]))
  RE.sim.coverage.prob<-c(RE.sim.coverage.prob,mean(abs(sim.HFE.rec[,2]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,2]))
  RE.sim.95CI.width<-c(RE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,2]))
  
  FE.shuffle.sim.coverage.prob<-c(FE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,4]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,4]))
  FE.shuffle.sim.95CI.width<-c(FE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,4]))
  RE.shuffle.sim.coverage.prob<-c(RE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,3]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,3]))
  RE.shuffle.sim.95CI.width<-c(RE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,3]))
  
  FE.sim.mean<-c(FE.sim.mean,mean(sim.HFE.rec[,1]))
  RE.sim.mean<-c(RE.sim.mean,mean(sim.HFE.rec[,2]))
  FE.shuffle.sim.mean<-c(FE.shuffle.sim.mean,mean(sim.HFE.rec[,4]))
  RE.shuffle.sim.mean<-c(RE.shuffle.sim.mean,mean(sim.HFE.rec[,3]))
  
  FE.sim.MSE<-c(FE.sim.MSE,mean((sim.HFE.rec[,1]-beta0.sim)^2))
  RE.sim.MSE<-c(RE.sim.MSE,mean((sim.HFE.rec[,2]-beta0.sim)^2))
  FE.shuffle.sim.MSE<-c(FE.shuffle.sim.MSE,mean((sim.HFE.rec[,4]-beta0.sim)^2))
  RE.shuffle.sim.MSE<-c(RE.shuffle.sim.MSE,mean((sim.HFE.rec[,3]-beta0.sim)^2))
  
 
  tone<-t(rep(1,nrow(resdif$N.output$Z)))
  one<-t(tone)
  if(sum(abs(t(resdif$N.output$Z)%*%one))!=0){
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,as.numeric(t(resdif$N.output$eta)%*%t(resdif$N.output$Z)%*%one%*%solve(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one)%*%tone%*%resdif$N.output$Z%*%resdif$N.output$eta))
  }else{
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,0)
    
  }
  
  

  
}#end of loop over seasons

result <-
  data.frame(
    "Year" = as.numeric(year.mean),
    "conference" = year.conference,
    "ngames" = Ngames,
    "number neutral site" = Nneutral,
    "unconditional.HFE" = unconditional.HFE,
    "FE.mov.HFE" = FE.mov.HFE,
    "RE.mov.HFE" =RE.mov.HFE,
    "se.FE.mov.HFE" = se.FE.mov.HFE,
    "se.RE.mov.HFE" = se.RE.mov.HFE,
    "oneprime.z.eta.pvalue"=pchisq(oneprime.z.eta.rec,1,lower.tail=FALSE),
    "RE.sim.bias.pvalue"=RE.sim.bias.pvalue,
    "FE.sim.bias.pvalue"=FE.sim.bias.pvalue,
    "FE.shuffle.sim.bias.pvalue"=FE.shuffle.sim.bias.pvalue,
    "RE.shuffle.sim.bias.pvalue"=RE.shuffle.sim.bias.pvalue,
    "FE.sim.bias.leftCI"=FE.sim.bias.leftCI,
    "FE.sim.bias.rightCI"=FE.sim.bias.rightCI,
    "RE.sim.bias.leftCI"=RE.sim.bias.leftCI,
    "RE.sim.bias.rightCI"=RE.sim.bias.rightCI,
    "RE.shuffle.sim.bias.leftCI"=RE.shuffle.sim.bias.leftCI,
    "RE.shuffle.sim.bias.rightCI"=RE.shuffle.sim.bias.rightCI,
    "FE.sim.coverage.prob"=FE.sim.coverage.prob,
    "FE.sim.95CI.width"=FE.sim.95CI.width,
    "RE.sim.coverage.prob"=RE.sim.coverage.prob,
    "RE.sim.95CI.width"=RE.sim.95CI.width,
    "FE.shuffle.sim.coverage.prob"=FE.shuffle.sim.coverage.prob,
    "FE.shuffle.sim.95CI.width"=FE.shuffle.sim.95CI.width,
    "RE.shuffle.sim.coverage.prob"=RE.shuffle.sim.coverage.prob,
    "RE.shuffle.sim.95CI.width"=RE.shuffle.sim.95CI.width,
    "FE.sim.mean"=FE.sim.mean,
    "RE.sim.mean"=RE.sim.mean,
    "FE.shuffle.sim.mean"=FE.shuffle.sim.mean,
    "RE.shuffle.sim.mean"=RE.shuffle.sim.mean
    
  )
result <- result[order(result$Year), ]
write.csv(result, file = "NCAA_Football_conference_out.csv")

#output written to directory identified by getwd()
getwd()





==> anc/original-supplement/Conference_Phase_I_Model_Code/NFL_conferences.R <==
#####################################################################################

#library(ggplot2)
library(mvglmmRank)
library(MASS)
if(packageVersion("mvglmmRank")<"1.2.1"){
cat("Insufficient version of mvglmmRank. Please update from CRAN.")
stop()
}
#Initialize some variables
se.neutralminusaway <- c(NULL)
se.homeminusneutral <- c(NULL)
se.mean <- c(NULL)
year.mean <- c(NULL)
away.mean <- c(NULL)
neutral.mean <- c(NULL)
home.mean <- c(NULL)
Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)
home.variance <- c(NULL)
away.variance <- c(NULL)
#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
FE.sim.bias.pvalue<-c(NULL)
RE.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.pvalue<-c(NULL)
FE.shuffle.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.rightCI<-c(NULL)
RE.sim.bias.rightCI<-c(NULL)
FE.sim.bias.rightCI<-c(NULL)
RE.shuffle.sim.bias.leftCI<-c(NULL)
RE.sim.bias.leftCI<-c(NULL)
FE.sim.bias.leftCI<-c(NULL)
z.eta.diag.pvalue<-c(NULL)
oneprime.z.eta.rec<-c(NULL)
FE.sim.coverage.prob<-c(NULL)
FE.sim.95CI.width<-c(NULL)
RE.sim.coverage.prob<-c(NULL)
RE.sim.95CI.width<-c(NULL)
FE.shuffle.sim.coverage.prob<-c(NULL)
FE.shuffle.sim.95CI.width<-c(NULL)
RE.shuffle.sim.coverage.prob<-c(NULL)
RE.shuffle.sim.95CI.width<-c(NULL)
FE.sim.mean<-c(NULL)
RE.sim.mean<-c(NULL)
FE.shuffle.sim.mean<-c(NULL)
RE.shuffle.sim.mean<-c(NULL)
FE.sim.MSE<-c(NULL)
RE.sim.MSE<-c(NULL)
FE.shuffle.sim.MSE<-c(NULL)
RE.shuffle.sim.MSE<-c(NULL)
error.flag <- 0
se.mean <- c(NULL)
year.mean <- c(NULL)

Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)

#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
oneprime.z.eta.rec<-c(NULL)

year.conference<-c(NULL)
error.flag <- 0
#Loop over the available seasons
input.matrix <- rbind(
  c("2000", "41929","AFC","10358"),
  c("2000", "41929","NFC","12813"),
  c("2001", "41930","AFC","10358"),
  c("2001", "41930","NFC","12813"),
  c("2002", "41931","AFC","10358"),
  c("2002", "41931","NFC","12813"),
  c("2003", "41932","AFC","10358"),
  c("2003", "41932","NFC","12813"),
  c("2004", "41933","AFC","10358"),
  c("2004", "41933","NFC","12813"),
  c("2005", "41934","AFC","10358"),
  c("2005", "41934","NFC","12813"),
  c("2006", "68030","AFC","10358"),
  c("2006", "68030","NFC","12813"),
  c("2007", "73933","AFC","10358"),
  c("2007", "73933","NFC","12813"),
  c("2008", "85512","AFC","10358"),
  c("2008", "85512","NFC","12813"),
  c("2009", "94672","AFC","10358"),
  c("2009", "94672","NFC","12813"),
  c("2010", "98699","AFC","10358"),
  c("2010", "98699","NFC","12813"),
  c("2011", "107812","AFC","10358"),
  c("2011", "107812","NFC","12813"),
  c("2012", "181613","AFC","10358"),
  c("2012", "181613","NFC","12813"),
  c("2013", "199229","AFC","10358"),
  c("2013", "199229","NFC","12813"),
  c("2014", "262648","AFC","10358"),
  c("2014", "262648","NFC","12813"),
  c("2015", "279539","AFC","10358"),
  c("2015", "279539","NFC","12813"),
  c("2016", "286576","AFC","10358"),
  c("2016", "286576","NFC","12813"),
  c("2017", "295430","AFC","10358"),
  c("2017", "295430","NFC","12813")
)
#begin loop
#nrow(input.matrix)
for (i in 1:nrow(input.matrix)) {
  year <- input.matrix[i, 1]
  s <- input.matrix[i, 2]
  conference<-input.matrix[i,3]
  sub<-input.matrix[i,4]
  #read the score results
  try(rm(a))
  while(!exists("a")){
    
    try(a <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2&format=1",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("a")) Sys.sleep(5)
  }
  #read the team names
  try(rm(b))
  while(!exists("b")){
    try(b <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2s&format=2",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("b")) Sys.sleep(5)
  }
  
  b[, 2] <- trimws(b[, 2])
  colnames(a) <-
    c("daynum",
      "date",
      "A",
      "A.home",
      "A.score",
      "B",
      "B.home",
      "B.score")
  a$A <- as.character(b[match(a$A, b[, 1]), 2])
  a$B <- as.character(b[match(a$B, b[, 1]), 2])
  a$neutral.site <- as.numeric(a$A.home == 0)
  #exclude neutral site games
  a <- a[a$neutral.site == 0,]
  a$home <- "0"
  a$away <- "0"
  a$home.score <- -1
  a$away.score <- -1
  a[a$A.home == 1,]$home <- a[a$A.home == 1, ]$A
  a[a$B.home == 1,]$home <- a[a$B.home == 1, ]$B
  for (j in 1:nrow(a)) {
    if (a$home[j] == a$A[j]) {
      a$away[j] <- a$B[j]
      a$home.score[j] <- a$A.score[j]
      a$away.score[j] <- a$B.score[j]
    } else{
      a$away[j] <- a$A[j]
      a$home.score[j] <- a$B.score[j]
      a$away.score[j] <- a$A.score[j]
    }
  }
  data <- a
  rm(a)
  data$home.response <- (data$home.score)
  data$away.response <- (data$away.score)
  
  
  #only use results through November 6 2017 to match results in first paper submission
  #all results used in revision
 # if (year == "2017")
#  data <- data[data$date <= 20171106, ]
  #uncomment next line to save and archive data on your computer
  #save(data, file = paste0(year, "_football.Rdata", sep = ""))
  #fit the normal mixed model for team scores

  #fit the normal mixed model for home team margin of victory
  #also fits the fixed effect model for the same
  resdif <-
    mvglmmRank(data,
               method = "N.mov",
               REML.N = TRUE,tol.n=1e-9)
  #fits the models with the first half of the season only
  #this is used for measuring the fit of the models against the second half
  #of the seasons as validation data
 
  
  Ngames <- c(Ngames, length(data$neutral.site))
  Nneutral <- c(Nneutral, sum(data$neutral.site))
  
  
  
  
  year.mean <- c(year.mean, year)
  year.conference<-c(year.conference,conference)
  unconditional.HFE <-
    c(unconditional.HFE, mean(data$home.score - data$away.score))
  FE.mov.HFE = c(FE.mov.HFE, resdif$fixed.effect.model.output$beta[1])
  se.FE.mov.HFE = c(se.FE.mov.HFE,sqrt(diag(resdif$fixed.effect.model.output$beta.covariance)[1]))
  RE.mov.HFE = c(RE.mov.HFE, resdif$n.mean[1])
  se.RE.mov.HFE = c(se.RE.mov.HFE,sqrt(resdif$N.output$ybetas_asycov))
  nsim<-500
  sim.HFE.rec<-matrix(0,nsim,4)
  sim.HFE.se.rec<-matrix(0,nsim,4)
  colnames(sim.HFE.rec)<-c("Fixed Effects", "Random Effects","Shuffled Random Effects","Shuffled Fixed Effects")
  #beta.sim<-resdif$fixed.effect.model.output$beta
  observed.resid<-resdif$fixed.effect.model.output$resid
  FE.X<-resdif$fixed.effect.model.output$X
  beta0.sim<-3
  for(iii in 1:nsim){
    sim.resid<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y<-rep(beta0.sim,length(sim.resid))+resdif$N.output$Z%*%resdif$N.output$eta+sim.resid
    data.sim<-data
    data.sim$home.response<-sim.y
    data.sim$away.response<-0
    
    resdif.sim <-
      mvglmmRank(data.sim,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,2]<-resdif.sim$n.mean
    sim.HFE.se.rec[iii,2]<-resdif.sim$N.output$ybetas_stderror
    sim.HFE.rec[iii,1]<-resdif.sim$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,1]<-sqrt(diag(resdif.sim$fixed.effect.model.output$beta.covariance))[1]
    
    
    
    beta.sim.shuffle<-c(beta0.sim,sample(resdif$N.output$eta,replace=FALSE))
    sim.resid.shuffle<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y.shuffle<-FE.X%*%beta.sim.shuffle+sim.resid.shuffle 
    data.sim.shuffle<-data
    data.sim.shuffle$home.response<-sim.y.shuffle
    data.sim.shuffle$away.response<-0
    
    
    resdif.sim.shuffle <-
      mvglmmRank(data.sim.shuffle,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,3]<-resdif.sim.shuffle$n.mean
    sim.HFE.se.rec[iii,3]<-resdif.sim.shuffle$N.output$ybetas_stderror
    sim.HFE.rec[iii,4]<-resdif.sim.shuffle$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,4]<-sqrt(diag(resdif.sim.shuffle$fixed.effect.model.output$beta.covariance))[1]
    
  }
  ###########################################
  RE.shuffle.sim.bias.pvalue<-c(RE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,3],mu=beta0.sim)$p.value)
  RE.sim.bias.pvalue<-c(RE.sim.bias.pvalue,t.test(sim.HFE.rec[,2],mu=beta0.sim)$p.value)
  FE.sim.bias.pvalue<-c(FE.sim.bias.pvalue,t.test(sim.HFE.rec[,1],mu=beta0.sim)$p.value)
  FE.shuffle.sim.bias.pvalue<-c(FE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,4],mu=beta0.sim)$p.value)
  
  RE.shuffle.sim.bias.leftCI<-c(RE.shuffle.sim.bias.leftCI,t.test(sim.HFE.rec[,3],mu=beta0.sim)$conf.int[1])
  RE.sim.bias.leftCI<-c(RE.sim.bias.leftCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[1])
  FE.sim.bias.leftCI<-c(FE.sim.bias.leftCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[1])
  
  RE.shuffle.sim.bias.rightCI<-c(RE.shuffle.sim.bias.rightCI,t.test(sim.HFE.rec[,3],mu=3)$conf.int[2])
  RE.sim.bias.rightCI<-c(RE.sim.bias.rightCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[2])
  FE.sim.bias.rightCI<-c(FE.sim.bias.rightCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[2])
  
  FE.sim.coverage.prob<-c(FE.sim.coverage.prob,mean(abs(sim.HFE.rec[,1]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,1]))
  FE.sim.95CI.width<-c(FE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,1]))
  RE.sim.coverage.prob<-c(RE.sim.coverage.prob,mean(abs(sim.HFE.rec[,2]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,2]))
  RE.sim.95CI.width<-c(RE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,2]))
  
  FE.shuffle.sim.coverage.prob<-c(FE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,4]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,4]))
  FE.shuffle.sim.95CI.width<-c(FE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,4]))
  RE.shuffle.sim.coverage.prob<-c(RE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,3]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,3]))
  RE.shuffle.sim.95CI.width<-c(RE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,3]))
  
  FE.sim.mean<-c(FE.sim.mean,mean(sim.HFE.rec[,1]))
  RE.sim.mean<-c(RE.sim.mean,mean(sim.HFE.rec[,2]))
  FE.shuffle.sim.mean<-c(FE.shuffle.sim.mean,mean(sim.HFE.rec[,4]))
  RE.shuffle.sim.mean<-c(RE.shuffle.sim.mean,mean(sim.HFE.rec[,3]))
  
  FE.sim.MSE<-c(FE.sim.MSE,mean((sim.HFE.rec[,1]-beta0.sim)^2))
  RE.sim.MSE<-c(RE.sim.MSE,mean((sim.HFE.rec[,2]-beta0.sim)^2))
  FE.shuffle.sim.MSE<-c(FE.shuffle.sim.MSE,mean((sim.HFE.rec[,4]-beta0.sim)^2))
  RE.shuffle.sim.MSE<-c(RE.shuffle.sim.MSE,mean((sim.HFE.rec[,3]-beta0.sim)^2))
  
  
  tone<-t(rep(1,nrow(resdif$N.output$Z)))
  one<-t(tone)
  if(sum(abs(t(resdif$N.output$Z)%*%one))!=0){
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,as.numeric(t(resdif$N.output$eta)%*%t(resdif$N.output$Z)%*%one%*%solve(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one)%*%tone%*%resdif$N.output$Z%*%resdif$N.output$eta))
  }else{
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,0)
    
  }
  
  
  
  
}#end of loop over seasons

result <-
  data.frame(
    "Year" = as.numeric(year.mean),
    "conference" = year.conference,
    "ngames" = Ngames,
    "number neutral site" = Nneutral,
    "unconditional.HFE" = unconditional.HFE,
    "FE.mov.HFE" = FE.mov.HFE,
    "RE.mov.HFE" =RE.mov.HFE,
    "se.FE.mov.HFE" = se.FE.mov.HFE,
    "se.RE.mov.HFE" = se.RE.mov.HFE,
    "oneprime.z.eta.pvalue"=pchisq(oneprime.z.eta.rec,1,lower.tail=FALSE),
    "RE.sim.bias.pvalue"=RE.sim.bias.pvalue,
    "FE.sim.bias.pvalue"=FE.sim.bias.pvalue,
    "FE.shuffle.sim.bias.pvalue"=FE.shuffle.sim.bias.pvalue,
    "RE.shuffle.sim.bias.pvalue"=RE.shuffle.sim.bias.pvalue,
    "FE.sim.bias.leftCI"=FE.sim.bias.leftCI,
    "FE.sim.bias.rightCI"=FE.sim.bias.rightCI,
    "RE.sim.bias.leftCI"=RE.sim.bias.leftCI,
    "RE.sim.bias.rightCI"=RE.sim.bias.rightCI,
    "RE.shuffle.sim.bias.leftCI"=RE.shuffle.sim.bias.leftCI,
    "RE.shuffle.sim.bias.rightCI"=RE.shuffle.sim.bias.rightCI,
    "FE.sim.coverage.prob"=FE.sim.coverage.prob,
    "FE.sim.95CI.width"=FE.sim.95CI.width,
    "RE.sim.coverage.prob"=RE.sim.coverage.prob,
    "RE.sim.95CI.width"=RE.sim.95CI.width,
    "FE.shuffle.sim.coverage.prob"=FE.shuffle.sim.coverage.prob,
    "FE.shuffle.sim.95CI.width"=FE.shuffle.sim.95CI.width,
    "RE.shuffle.sim.coverage.prob"=RE.shuffle.sim.coverage.prob,
    "RE.shuffle.sim.95CI.width"=RE.shuffle.sim.95CI.width,
    "FE.sim.mean"=FE.sim.mean,
    "RE.sim.mean"=RE.sim.mean,
    "FE.shuffle.sim.mean"=FE.shuffle.sim.mean,
    "RE.shuffle.sim.mean"=RE.shuffle.sim.mean
    
  )
result <- result[order(result$Year), ]
write.csv(result, file = "NFL_conference_out.csv")

#output written to directory identified by getwd()
getwd()


==> anc/original-supplement/Conference_Phase_I_Model_Code/WNBA_conferences.R <==
#####################################################################################
#This file retrieves the available WNBA data sets from masseyratings. The 
#missing years may be obtained manually from WNBA.com
#library(ggplot2)
library(mvglmmRank)
library(MASS)
if(packageVersion("mvglmmRank")<"1.2.1"){
cat("Insufficient version of mvglmmRank. Please update from CRAN.")
stop()
}
#Initialize some variables
se.neutralminusaway <- c(NULL)
se.homeminusneutral <- c(NULL)
se.mean <- c(NULL)
year.mean <- c(NULL)
away.mean <- c(NULL)
neutral.mean <- c(NULL)
home.mean <- c(NULL)
Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)
home.variance <- c(NULL)
away.variance <- c(NULL)
#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
FE.sim.bias.pvalue<-c(NULL)
RE.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.pvalue<-c(NULL)
FE.shuffle.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.rightCI<-c(NULL)
RE.sim.bias.rightCI<-c(NULL)
FE.sim.bias.rightCI<-c(NULL)
RE.shuffle.sim.bias.leftCI<-c(NULL)
RE.sim.bias.leftCI<-c(NULL)
FE.sim.bias.leftCI<-c(NULL)
z.eta.diag.pvalue<-c(NULL)
oneprime.z.eta.rec<-c(NULL)
FE.sim.coverage.prob<-c(NULL)
FE.sim.95CI.width<-c(NULL)
RE.sim.coverage.prob<-c(NULL)
RE.sim.95CI.width<-c(NULL)
FE.shuffle.sim.coverage.prob<-c(NULL)
FE.shuffle.sim.95CI.width<-c(NULL)
RE.shuffle.sim.coverage.prob<-c(NULL)
RE.shuffle.sim.95CI.width<-c(NULL)
FE.sim.mean<-c(NULL)
RE.sim.mean<-c(NULL)
FE.shuffle.sim.mean<-c(NULL)
RE.shuffle.sim.mean<-c(NULL)
FE.sim.MSE<-c(NULL)
RE.sim.MSE<-c(NULL)
FE.shuffle.sim.MSE<-c(NULL)
RE.shuffle.sim.MSE<-c(NULL)
error.flag <- 0
se.mean <- c(NULL)
year.mean <- c(NULL)

Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)

#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
oneprime.z.eta.rec<-c(NULL)

year.conference<-c(NULL)
error.flag <- 0
#Loop over the available seasons
input.matrix <- rbind(
  c("2000", "41568","Eastern","11708"),
  c("2000", "41568","Western","14592"),
  c("2001", "41569","Eastern","11708"),
  c("2001", "41569","Western","14592"),
  c("2002", "41570","Eastern","11708"),
  c("2002", "41570","Western","14592"),
  c("2003", "41571","Eastern","11708"),
  c("2003", "41571","Western","14592"),
  c("2004", "41572","Eastern","11708"),
  c("2004", "41572","Western","14592"),
  c("2005", "41573","Eastern","11708"),
  c("2005", "41573","Western","14592"),
  c("2014", "262645","Eastern","11708"),
  c("2014", "262645","Western","14592"),
  c("2016", "286500","Eastern","11708"),
  c("2016", "286500","Western","14592")
)
#begin loop
#nrow(input.matrix)
for (i in 1:nrow(input.matrix)) {
  year <- input.matrix[i, 1]
  s <- input.matrix[i, 2]
  conference<-input.matrix[i,3]
  sub<-input.matrix[i,4]
  #read the score results
  try(rm(a))
  while(!exists("a")){
    
    try(a <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2&format=1",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("a")) Sys.sleep(5)
  }
  #read the team names
  try(rm(b))
  while(!exists("b")){
    try(b <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2s&format=2",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("b")) Sys.sleep(5)
  }
  
  b[, 2] <- trimws(b[, 2])
  colnames(a) <-
    c("daynum",
      "date",
      "A",
      "A.home",
      "A.score",
      "B",
      "B.home",
      "B.score")
  a$A <- as.character(b[match(a$A, b[, 1]), 2])
  a$B <- as.character(b[match(a$B, b[, 1]), 2])
  a$neutral.site <- as.numeric(a$A.home == 0)
  #exclude neutral site games
  a <- a[a$neutral.site == 0,]
  a$home <- "0"
  a$away <- "0"
  a$home.score <- -1
  a$away.score <- -1
  a[a$A.home == 1,]$home <- a[a$A.home == 1, ]$A
  a[a$B.home == 1,]$home <- a[a$B.home == 1, ]$B
  for (j in 1:nrow(a)) {
    if (a$home[j] == a$A[j]) {
      a$away[j] <- a$B[j]
      a$home.score[j] <- a$A.score[j]
      a$away.score[j] <- a$B.score[j]
    } else{
      a$away[j] <- a$A[j]
      a$home.score[j] <- a$B.score[j]
      a$away.score[j] <- a$A.score[j]
    }
  }
  data <- a
  rm(a)
  data$home.response <- (data$home.score)
  data$away.response <- (data$away.score)
  
  
  #only use results through November 6 2017 to match results in first paper submission
  #all results used in revision
 # if (year == "2017")
#  data <- data[data$date <= 20171106, ]
  #uncomment next line to save and archive data on your computer
  #save(data, file = paste0(year, "_football.Rdata", sep = ""))
  #fit the normal mixed model for team scores

  #fit the normal mixed model for home team margin of victory
  #also fits the fixed effect model for the same
  resdif <-
    mvglmmRank(data,
               method = "N.mov",
               REML.N = TRUE,tol.n=1e-9)
  #fits the models with the first half of the season only
  #this is used for measuring the fit of the models against the second half
  #of the seasons as validation data
 
  
  
  Ngames <- c(Ngames, length(data$neutral.site))
  Nneutral <- c(Nneutral, sum(data$neutral.site))
  
  
  
  
  year.mean <- c(year.mean, year)
  year.conference<-c(year.conference,conference)
  unconditional.HFE <-
    c(unconditional.HFE, mean(data$home.score - data$away.score))
  FE.mov.HFE = c(FE.mov.HFE, resdif$fixed.effect.model.output$beta[1])
  se.FE.mov.HFE = c(se.FE.mov.HFE,sqrt(diag(resdif$fixed.effect.model.output$beta.covariance)[1]))
  RE.mov.HFE = c(RE.mov.HFE, resdif$n.mean[1])
  se.RE.mov.HFE = c(se.RE.mov.HFE,sqrt(resdif$N.output$ybetas_asycov))
  nsim<-500
  sim.HFE.rec<-matrix(0,nsim,4)
  sim.HFE.se.rec<-matrix(0,nsim,4)
  colnames(sim.HFE.rec)<-c("Fixed Effects", "Random Effects","Shuffled Random Effects","Shuffled Fixed Effects")
  #beta.sim<-resdif$fixed.effect.model.output$beta
  observed.resid<-resdif$fixed.effect.model.output$resid
  FE.X<-resdif$fixed.effect.model.output$X
  beta0.sim<-3
  for(iii in 1:nsim){
    sim.resid<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y<-rep(beta0.sim,length(sim.resid))+resdif$N.output$Z%*%resdif$N.output$eta+sim.resid
    data.sim<-data
    data.sim$home.response<-sim.y
    data.sim$away.response<-0
    
    resdif.sim <-
      mvglmmRank(data.sim,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,2]<-resdif.sim$n.mean
    sim.HFE.se.rec[iii,2]<-resdif.sim$N.output$ybetas_stderror
    sim.HFE.rec[iii,1]<-resdif.sim$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,1]<-sqrt(diag(resdif.sim$fixed.effect.model.output$beta.covariance))[1]
    
    
    
    beta.sim.shuffle<-c(beta0.sim,sample(resdif$N.output$eta,replace=FALSE))
    sim.resid.shuffle<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y.shuffle<-FE.X%*%beta.sim.shuffle+sim.resid.shuffle 
    data.sim.shuffle<-data
    data.sim.shuffle$home.response<-sim.y.shuffle
    data.sim.shuffle$away.response<-0
    
    
    resdif.sim.shuffle <-
      mvglmmRank(data.sim.shuffle,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,3]<-resdif.sim.shuffle$n.mean
    sim.HFE.se.rec[iii,3]<-resdif.sim.shuffle$N.output$ybetas_stderror
    sim.HFE.rec[iii,4]<-resdif.sim.shuffle$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,4]<-sqrt(diag(resdif.sim.shuffle$fixed.effect.model.output$beta.covariance))[1]
    
  }
  ###########################################
  RE.shuffle.sim.bias.pvalue<-c(RE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,3],mu=beta0.sim)$p.value)
  RE.sim.bias.pvalue<-c(RE.sim.bias.pvalue,t.test(sim.HFE.rec[,2],mu=beta0.sim)$p.value)
  FE.sim.bias.pvalue<-c(FE.sim.bias.pvalue,t.test(sim.HFE.rec[,1],mu=beta0.sim)$p.value)
  FE.shuffle.sim.bias.pvalue<-c(FE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,4],mu=beta0.sim)$p.value)
  
  RE.shuffle.sim.bias.leftCI<-c(RE.shuffle.sim.bias.leftCI,t.test(sim.HFE.rec[,3],mu=beta0.sim)$conf.int[1])
  RE.sim.bias.leftCI<-c(RE.sim.bias.leftCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[1])
  FE.sim.bias.leftCI<-c(FE.sim.bias.leftCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[1])
  
  RE.shuffle.sim.bias.rightCI<-c(RE.shuffle.sim.bias.rightCI,t.test(sim.HFE.rec[,3],mu=3)$conf.int[2])
  RE.sim.bias.rightCI<-c(RE.sim.bias.rightCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[2])
  FE.sim.bias.rightCI<-c(FE.sim.bias.rightCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[2])
  
  FE.sim.coverage.prob<-c(FE.sim.coverage.prob,mean(abs(sim.HFE.rec[,1]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,1]))
  FE.sim.95CI.width<-c(FE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,1]))
  RE.sim.coverage.prob<-c(RE.sim.coverage.prob,mean(abs(sim.HFE.rec[,2]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,2]))
  RE.sim.95CI.width<-c(RE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,2]))
  
  FE.shuffle.sim.coverage.prob<-c(FE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,4]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,4]))
  FE.shuffle.sim.95CI.width<-c(FE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,4]))
  RE.shuffle.sim.coverage.prob<-c(RE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,3]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,3]))
  RE.shuffle.sim.95CI.width<-c(RE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,3]))
  
  FE.sim.mean<-c(FE.sim.mean,mean(sim.HFE.rec[,1]))
  RE.sim.mean<-c(RE.sim.mean,mean(sim.HFE.rec[,2]))
  FE.shuffle.sim.mean<-c(FE.shuffle.sim.mean,mean(sim.HFE.rec[,4]))
  RE.shuffle.sim.mean<-c(RE.shuffle.sim.mean,mean(sim.HFE.rec[,3]))
  
  FE.sim.MSE<-c(FE.sim.MSE,mean((sim.HFE.rec[,1]-beta0.sim)^2))
  RE.sim.MSE<-c(RE.sim.MSE,mean((sim.HFE.rec[,2]-beta0.sim)^2))
  FE.shuffle.sim.MSE<-c(FE.shuffle.sim.MSE,mean((sim.HFE.rec[,4]-beta0.sim)^2))
  RE.shuffle.sim.MSE<-c(RE.shuffle.sim.MSE,mean((sim.HFE.rec[,3]-beta0.sim)^2))
  
  
  tone<-t(rep(1,nrow(resdif$N.output$Z)))
  one<-t(tone)
  if(sum(abs(t(resdif$N.output$Z)%*%one))!=0){
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,as.numeric(t(resdif$N.output$eta)%*%t(resdif$N.output$Z)%*%one%*%solve(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one)%*%tone%*%resdif$N.output$Z%*%resdif$N.output$eta))
  }else{
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,0)
    
  }
  
  
  
  
}#end of loop over seasons

result <-
  data.frame(
    "Year" = as.numeric(year.mean),
    "conference" = year.conference,
    "ngames" = Ngames,
    "number neutral site" = Nneutral,
    "unconditional.HFE" = unconditional.HFE,
    "FE.mov.HFE" = FE.mov.HFE,
    "RE.mov.HFE" =RE.mov.HFE,
    "se.FE.mov.HFE" = se.FE.mov.HFE,
    "se.RE.mov.HFE" = se.RE.mov.HFE,
    "oneprime.z.eta.pvalue"=pchisq(oneprime.z.eta.rec,1,lower.tail=FALSE),
    "RE.sim.bias.pvalue"=RE.sim.bias.pvalue,
    "FE.sim.bias.pvalue"=FE.sim.bias.pvalue,
    "FE.shuffle.sim.bias.pvalue"=FE.shuffle.sim.bias.pvalue,
    "RE.shuffle.sim.bias.pvalue"=RE.shuffle.sim.bias.pvalue,
    "FE.sim.bias.leftCI"=FE.sim.bias.leftCI,
    "FE.sim.bias.rightCI"=FE.sim.bias.rightCI,
    "RE.sim.bias.leftCI"=RE.sim.bias.leftCI,
    "RE.sim.bias.rightCI"=RE.sim.bias.rightCI,
    "RE.shuffle.sim.bias.leftCI"=RE.shuffle.sim.bias.leftCI,
    "RE.shuffle.sim.bias.rightCI"=RE.shuffle.sim.bias.rightCI,
    "FE.sim.coverage.prob"=FE.sim.coverage.prob,
    "FE.sim.95CI.width"=FE.sim.95CI.width,
    "RE.sim.coverage.prob"=RE.sim.coverage.prob,
    "RE.sim.95CI.width"=RE.sim.95CI.width,
    "FE.shuffle.sim.coverage.prob"=FE.shuffle.sim.coverage.prob,
    "FE.shuffle.sim.95CI.width"=FE.shuffle.sim.95CI.width,
    "RE.shuffle.sim.coverage.prob"=RE.shuffle.sim.coverage.prob,
    "RE.shuffle.sim.95CI.width"=RE.shuffle.sim.95CI.width,
    "FE.sim.mean"=FE.sim.mean,
    "RE.sim.mean"=RE.sim.mean,
    "FE.shuffle.sim.mean"=FE.shuffle.sim.mean,
    "RE.shuffle.sim.mean"=RE.shuffle.sim.mean
    
  )
result <- result[order(result$Year), ]
write.csv(result, file = "WNBA_conference_out.csv")
#output written to directory identified by getwd()
getwd()


==> anc/original-supplement/Conference_Phase_I_Model_Code/mens_bball_conferences.R <==

#####################################################################################
#library(ggplot2)
library(mvglmmRank)
library(MASS)
if(packageVersion("mvglmmRank")<"1.2.1"){
cat("Insufficient version of mvglmmRank. Please update from CRAN.")
stop()
}
#Initialize some variables
se.neutralminusaway <- c(NULL)
se.homeminusneutral <- c(NULL)
se.mean <- c(NULL)
year.mean <- c(NULL)
away.mean <- c(NULL)
neutral.mean <- c(NULL)
home.mean <- c(NULL)
Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)
home.variance <- c(NULL)
away.variance <- c(NULL)
#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
FE.sim.bias.pvalue<-c(NULL)
RE.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.pvalue<-c(NULL)
FE.shuffle.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.rightCI<-c(NULL)
RE.sim.bias.rightCI<-c(NULL)
FE.sim.bias.rightCI<-c(NULL)
RE.shuffle.sim.bias.leftCI<-c(NULL)
RE.sim.bias.leftCI<-c(NULL)
FE.sim.bias.leftCI<-c(NULL)
z.eta.diag.pvalue<-c(NULL)
oneprime.z.eta.rec<-c(NULL)
FE.sim.coverage.prob<-c(NULL)
FE.sim.95CI.width<-c(NULL)
RE.sim.coverage.prob<-c(NULL)
RE.sim.95CI.width<-c(NULL)
FE.shuffle.sim.coverage.prob<-c(NULL)
FE.shuffle.sim.95CI.width<-c(NULL)
RE.shuffle.sim.coverage.prob<-c(NULL)
RE.shuffle.sim.95CI.width<-c(NULL)
FE.sim.mean<-c(NULL)
RE.sim.mean<-c(NULL)
FE.shuffle.sim.mean<-c(NULL)
RE.shuffle.sim.mean<-c(NULL)
FE.sim.MSE<-c(NULL)
RE.sim.MSE<-c(NULL)
FE.shuffle.sim.MSE<-c(NULL)
RE.shuffle.sim.MSE<-c(NULL)
error.flag <- 0
se.mean <- c(NULL)
year.mean <- c(NULL)

Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)

#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
oneprime.z.eta.rec<-c(NULL)

year.conference<-c(NULL)
error.flag <- 0
#Loop over the available seasons
input.matrix <- rbind(
  c("2000", "41463","America East","10344"),
  c("2000", "41463","Atlantic Coast","10423"),
  c("2000", "41463","Atlantic 10","10447"),
  c("2000", "41463","Big East","10636"),
  c("2000", "41463","Big Sky","10668"),
  c("2000", "41463","Big South","10672"),
  c("2000", "41463","Big 10","10678"),
  c("2000", "41463","Big 12","10686"),
  c("2000", "41463","Big West","10695"),
  c("2000", "41463","Colonial","11246"),
  c("2000", "41463","CUSA","11312"),
  c("2000", "41463","Ivy League","12206"),
  c("2000", "41463","Metro Atlantic","12475"),
  c("2000", "41463","MAC","12526"),
  c("2000", "41463","Mid-Continent","12540"),
  c("2000", "41463","Mid-Eastern AC","12545"),
  c("2000", "41463","Midwestern CC","12629"),
  c("2000", "41463","Missouri Val","12684"),
  c("2000", "41463","Mountain West","12734"),
  c("2000", "41463","Northeast","13046"),
  c("2000", "41463","OH Valley","13193"),
  c("2000", "41463","PAC 10","13291"),
  c("2000", "41463","Patriot","13333"),
  c("2000", "41463","SEC","14028"),
  c("2000", "41463","Southern","14064"),
  c("2000", "41463","Southland","14112"),
  c("2000", "41463","Southwestern AC","14163"),
  c("2000", "41463","Sun Belt","14238"),
  c("2000", "41463","Trans America","14376"),
  c("2000", "41463","West Coast","14553"),
  c("2000", "41463","WAC","14576"),
  c("2001", "41464","America East","10344"),
  c("2001", "41464","Atlantic Coast","10423"),
  c("2001", "41464","Atlantic 10","10447"),
  c("2001", "41464","Big East","10636"),
  c("2001", "41464","Big Sky","10668"),
  c("2001", "41464","Big South","10672"),
  c("2001", "41464","Big 10","10678"),
  c("2001", "41464","Big 12","10686"),
  c("2001", "41464","Big West","10695"),
  c("2001", "41464","Colonial","11246"),
  c("2001", "41464","CUSA","11312"),
  c("2001", "41464","Ivy League","12206"),
  c("2001", "41464","Metro Atlantic","12475"),
  c("2001", "41464","MAC","12526"),
  c("2001", "41464","Mid-Continent","12540"),
  c("2001", "41464","Mid-Eastern AC","12545"),
  c("2001", "41464","Midwestern CC","12629"),
  c("2001", "41464","Missouri Val","12684"),
  c("2001", "41464","Mountain West","12734"),
  c("2001", "41464","Northeast","13046"),
  c("2001", "41464","OH Valley","13193"),
  c("2001", "41464","PAC 10","13291"),
  c("2001", "41464","Patriot","13333"),
  c("2001", "41464","SEC","14028"),
  c("2001", "41464","Southern","14064"),
  c("2001", "41464","Southland","14112"),
  c("2001", "41464","Southwestern AC","14163"),
  c("2001", "41464","Sun Belt","14238"),
  c("2001", "41464","Trans America","14376"),
  c("2001", "41464","West Coast","14553"),
  c("2001", "41464","WAC","14576"),
  c("2002", "41465","Horizon","3339"),
  c("2002", "41465","America East","10344"),
  c("2002", "41465","Atlantic Coast","10423"),
  c("2002", "41465","Atlantic 10","10447"),
  c("2002", "41465","Big East","10636"),
  c("2002", "41465","Big Sky","10668"),
  c("2002", "41465","Big South","10672"),
  c("2002", "41465","Big 10","10678"),
  c("2002", "41465","Big 12","10686"),
  c("2002", "41465","Big West","10695"),
  c("2002", "41465","Colonial","11246"),
  c("2002", "41465","CUSA","11312"),
  c("2002", "41465","Ivy League","12206"),
  c("2002", "41465","Metro Atlantic","12475"),
  c("2002", "41465","MAC","12526"),
  c("2002", "41465","Mid-Continent","12540"),
  c("2002", "41465","Mid-Eastern AC","12545"),
  c("2002", "41465","Missouri Val","12684"),
  c("2002", "41465","Mountain West","12734"),
  c("2002", "41465","Northeast","13046"),
  c("2002", "41465","OH Valley","13193"),
  c("2002", "41465","PAC 10","13291"),
  c("2002", "41465","Patriot","13333"),
  c("2002", "41465","SEC","14028"),
  c("2002", "41465","Southern","14064"),
  c("2002", "41465","Southland","14112"),
  c("2002", "41465","Southwestern AC","14163"),
  c("2002", "41465","Sun Belt","14238"),
  c("2002", "41465","West Coast","14553"),
  c("2002", "41465","WAC","14576"),
  c("2003", "41466","Horizon","3339"),
  c("2003", "41466","America East","10344"),
  c("2003", "41466","Atlantic Coast","10423"),
  c("2003", "41466","Atlantic Sun","10443"),
  c("2003", "41466","Atlantic 10","10447"),
  c("2003", "41466","Big East","10636"),
  c("2003", "41466","Big Sky","10668"),
  c("2003", "41466","Big South","10672"),
  c("2003", "41466","Big 10","10678"),
  c("2003", "41466","Big 12","10686"),
  c("2003", "41466","Big West","10695"),
  c("2003", "41466","Colonial","11246"),
  c("2003", "41466","CUSA","11312"),
  c("2003", "41466","Ivy League","12206"),
  c("2003", "41466","Metro Atlantic","12475"),
  c("2003", "41466","MAC","12526"),
  c("2003", "41466","Mid-Continent","12540"),
  c("2003", "41466","Mid-Eastern AC","12545"),
  c("2003", "41466","Missouri Val","12684"),
  c("2003", "41466","Mountain West","12734"),
  c("2003", "41466","Northeast","13046"),
  c("2003", "41466","OH Valley","13193"),
  c("2003", "41466","PAC 10","13291"),
  c("2003", "41466","Patriot","13333"),
  c("2003", "41466","SEC","14028"),
  c("2003", "41466","Southern","14064"),
  c("2003", "41466","Southland","14112"),
  c("2003", "41466","Southwestern AC","14163"),
  c("2003", "41466","Sun Belt","14238"),
  c("2003", "41466","West Coast","14553"),
  c("2003", "41466","WAC","14576"),
  c("2004", "41467","Horizon","3339"),
  c("2004", "41467","America East","10344"),
  c("2004", "41467","Atlantic Coast","10423"),
  c("2004", "41467","Atlantic Sun","10443"),
  c("2004", "41467","Atlantic 10","10447"),
  c("2004", "41467","Big East","10636"),
  c("2004", "41467","Big Sky","10668"),
  c("2004", "41467","Big South","10672"),
  c("2004", "41467","Big 10","10678"),
  c("2004", "41467","Big 12","10686"),
  c("2004", "41467","Big West","10695"),
  c("2004", "41467","Colonial","11246"),
  c("2004", "41467","CUSA","11312"),
  c("2004", "41467","Ivy League","12206"),
  c("2004", "41467","Metro Atlantic","12475"),
  c("2004", "41467","MAC","12526"),
  c("2004", "41467","Mid-Continent","12540"),
  c("2004", "41467","Mid-Eastern AC","12545"),
  c("2004", "41467","Missouri Val","12684"),
  c("2004", "41467","Mountain West","12734"),
  c("2004", "41467","Northeast","13046"),
  c("2004", "41467","OH Valley","13193"),
  c("2004", "41467","PAC 10","13291"),
  c("2004", "41467","Patriot","13333"),
  c("2004", "41467","SEC","14028"),
  c("2004", "41467","Southern","14064"),
  c("2004", "41467","Southland","14112"),
  c("2004", "41467","Southwestern AC","14163"),
  c("2004", "41467","Sun Belt","14238"),
  c("2004", "41467","West Coast","14553"),
  c("2004", "41467","WAC","14576"),
  c("2005", "41468","Horizon","3339"),
  c("2005", "41468","America East","10344"),
  c("2005", "41468","Atlantic Coast","10423"),
  c("2005", "41468","Atlantic Sun","10443"),
  c("2005", "41468","Atlantic 10","10447"),
  c("2005", "41468","Big East","10636"),
  c("2005", "41468","Big Sky","10668"),
  c("2005", "41468","Big South","10672"),
  c("2005", "41468","Big 10","10678"),
  c("2005", "41468","Big 12","10686"),
  c("2005", "41468","Big West","10695"),
  c("2005", "41468","Colonial","11246"),
  c("2005", "41468","CUSA","11312"),
  c("2005", "41468","Ivy League","12206"),
  c("2005", "41468","Metro Atlantic","12475"),
  c("2005", "41468","MAC","12526"),
  c("2005", "41468","Mid-Continent","12540"),
  c("2005", "41468","Mid-Eastern AC","12545"),
  c("2005", "41468","Missouri Val","12684"),
  c("2005", "41468","Mountain West","12734"),
  c("2005", "41468","Northeast","13046"),
  c("2005", "41468","OH Valley","13193"),
  c("2005", "41468","PAC 10","13291"),
  c("2005", "41468","Patriot","13333"),
  c("2005", "41468","SEC","14028"),
  c("2005", "41468","Southern","14064"),
  c("2005", "41468","Southland","14112"),
  c("2005", "41468","Southwestern AC","14163"),
  c("2005", "41468","Sun Belt","14238"),
  c("2005", "41468","West Coast","14553"),
  c("2005", "41468","WAC","14576"),
  c("2006", "41469","Horizon","3339"),
  c("2006", "41469","America East","10344"),
  c("2006", "41469","Atlantic Coast","10423"),
  c("2006", "41469","Atlantic Sun","10443"),
  c("2006", "41469","Atlantic 10","10447"),
  c("2006", "41469","Big East","10636"),
  c("2006", "41469","Big Sky","10668"),
  c("2006", "41469","Big South","10672"),
  c("2006", "41469","Big 10","10678"),
  c("2006", "41469","Big 12","10686"),
  c("2006", "41469","Big West","10695"),
  c("2006", "41469","Colonial","11246"),
  c("2006", "41469","CUSA","11312"),
  c("2006", "41469","Ivy League","12206"),
  c("2006", "41469","Metro Atlantic","12475"),
  c("2006", "41469","MAC","12526"),
  c("2006", "41469","Mid-Continent","12540"),
  c("2006", "41469","Mid-Eastern AC","12545"),
  c("2006", "41469","Missouri Val","12684"),
  c("2006", "41469","Mountain West","12734"),
  c("2006", "41469","Northeast","13046"),
  c("2006", "41469","OH Valley","13193"),
  c("2006", "41469","PAC 10","13291"),
  c("2006", "41469","Patriot","13333"),
  c("2006", "41469","SEC","14028"),
  c("2006", "41469","Southern","14064"),
  c("2006", "41469","Southland","14112"),
  c("2006", "41469","Southwestern AC","14163"),
  c("2006", "41469","Sun Belt","14238"),
  c("2006", "41469","West Coast","14553"),
  c("2006", "41469","WAC","14576"),
  c("2007", "69587","Horizon","3339"),
  c("2007", "69587","America East","10344"),
  c("2007", "69587","Atlantic Coast","10423"),
  c("2007", "69587","Atlantic Sun","10443"),
  c("2007", "69587","Atlantic 10","10447"),
  c("2007", "69587","Big East","10636"),
  c("2007", "69587","Big Sky","10668"),
  c("2007", "69587","Big South","10672"),
  c("2007", "69587","Big 10","10678"),
  c("2007", "69587","Big 12","10686"),
  c("2007", "69587","Big West","10695"),
  c("2007", "69587","Colonial","11246"),
  c("2007", "69587","CUSA","11312"),
  c("2007", "69587","Ivy League","12206"),
  c("2007", "69587","Metro Atlantic","12475"),
  c("2007", "69587","MAC","12526"),
  c("2007", "69587","Mid-Continent","12540"),
  c("2007", "69587","Mid-Eastern AC","12545"),
  c("2007", "69587","Missouri Val","12684"),
  c("2007", "69587","Mountain West","12734"),
  c("2007", "69587","Northeast","13046"),
  c("2007", "69587","OH Valley","13193"),
  c("2007", "69587","PAC 10","13291"),
  c("2007", "69587","Patriot","13333"),
  c("2007", "69587","SEC","14028"),
  c("2007", "69587","Southern","14064"),
  c("2007", "69587","Southland","14112"),
  c("2007", "69587","Southwestern AC","14163"),
  c("2007", "69587","Sun Belt","14238"),
  c("2007", "69587","West Coast","14553"),
  c("2007", "69587","WAC","14576"),
  c("2008", "74994","Horizon","3339"),
  c("2008", "74994","America East","10344"),
  c("2008", "74994","Atlantic Coast","10423"),
  c("2008", "74994","Atlantic Sun","10443"),
  c("2008", "74994","Atlantic 10","10447"),
  c("2008", "74994","Big East","10636"),
  c("2008", "74994","Big Sky","10668"),
  c("2008", "74994","Big South","10672"),
  c("2008", "74994","Big 10","10678"),
  c("2008", "74994","Big 12","10686"),
  c("2008", "74994","Big West","10695"),
  c("2008", "74994","Colonial","11246"),
  c("2008", "74994","CUSA","11312"),
  c("2008", "74994","Ivy League","12206"),
  c("2008", "74994","Metro Atlantic","12475"),
  c("2008", "74994","MAC","12526"),
  c("2008", "74994","Mid-Eastern AC","12545"),
  c("2008", "74994","Missouri Val","12684"),
  c("2008", "74994","Mountain West","12734"),
  c("2008", "74994","Northeast","13046"),
  c("2008", "74994","OH Valley","13193"),
  c("2008", "74994","PAC 10","13291"),
  c("2008", "74994","Patriot","13333"),
  c("2008", "74994","SEC","14028"),
  c("2008", "74994","Southern","14064"),
  c("2008", "74994","Southland","14112"),
  c("2008", "74994","Southwestern AC","14163"),
  c("2008", "74994","Summit League","74834"),
  c("2008", "74994","Sun Belt","14238"),
  c("2008", "74994","West Coast","14553"),
  c("2008", "74994","WAC","14576"),
  c("2009", "87798","Horizon","3339"),
  c("2009", "87798","America East","10344"),
  c("2009", "87798","Atlantic Coast","10423"),
  c("2009", "87798","Atlantic Sun","10443"),
  c("2009", "87798","Atlantic 10","10447"),
  c("2009", "87798","Big East","10636"),
  c("2009", "87798","Big Sky","10668"),
  c("2009", "87798","Big South","10672"),
  c("2009", "87798","Big 10","10678"),
  c("2009", "87798","Big 12","10686"),
  c("2009", "87798","Big West","10695"),
  c("2009", "87798","Colonial","11246"),
  c("2009", "87798","CUSA","11312"),
  c("2009", "87798","Ivy League","12206"),
  c("2009", "87798","Metro Atlantic","12475"),
  c("2009", "87798","MAC","12526"),
  c("2009", "87798","Mid-Eastern AC","12545"),
  c("2009", "87798","Missouri Val","12684"),
  c("2009", "87798","Mountain West","12734"),
  c("2009", "87798","Northeast","13046"),
  c("2009", "87798","OH Valley","13193"),
  c("2009", "87798","PAC 10","13291"),
  c("2009", "87798","Patriot","13333"),
  c("2009", "87798","SEC","14028"),
  c("2009", "87798","Southern","14064"),
  c("2009", "87798","Southland","14112"),
  c("2009", "87798","Southwestern AC","14163"),
  c("2009", "87798","Summit League","74834"),
  c("2009", "87798","Sun Belt","14238"),
  c("2009", "87798","West Coast","14553"),
  c("2009", "87798","WAC","14576"),
  c("2010", "97288","Horizon","3339"),
  c("2010", "97288","America East","10344"),
  c("2010", "97288","Atlantic Coast","10423"),
  c("2010", "97288","Atlantic Sun","10443"),
  c("2010", "97288","Atlantic 10","10447"),
  c("2010", "97288","Big East","10636"),
  c("2010", "97288","Big Sky","10668"),
  c("2010", "97288","Big South","10672"),
  c("2010", "97288","Big 10","10678"),
  c("2010", "97288","Big 12","10686"),
  c("2010", "97288","Big West","10695"),
  c("2010", "97288","Colonial","11246"),
  c("2010", "97288","CUSA","11312"),
  c("2010", "97288","Ivy League","12206"),
  c("2010", "97288","Great West","97465"),
  c("2010", "97288","Metro Atlantic","12475"),
  c("2010", "97288","MAC","12526"),
  c("2010", "97288","Mid-Eastern AC","12545"),
  c("2010", "97288","Missouri Val","12684"),
  c("2010", "97288","Mountain West","12734"),
  c("2010", "97288","Northeast","13046"),
  c("2010", "97288","OH Valley","13193"),
  c("2010", "97288","PAC 10","13291"),
  c("2010", "97288","Patriot","13333"),
  c("2010", "97288","SEC","14028"),
  c("2010", "97288","Southern","14064"),
  c("2010", "97288","Southland","14112"),
  c("2010", "97288","Southwestern AC","14163"),
  c("2010", "97288","Summit League","74834"),
  c("2010", "97288","Sun Belt","14238"),
  c("2010", "97288","West Coast","14553"),
  c("2010", "97288","WAC","14576"),
  c("2011", "101140","Horizon","3339"),
  c("2011", "101140","America East","10344"),
  c("2011", "101140","Atlantic Coast","10423"),
  c("2011", "101140","Atlantic Sun","10443"),
  c("2011", "101140","Atlantic 10","10447"),
  c("2011", "101140","Big East","10636"),
  c("2011", "101140","Big Sky","10668"),
  c("2011", "101140","Big South","10672"),
  c("2011", "101140","Big 10","10678"),
  c("2011", "101140","Big 12","10686"),
  c("2011", "101140","Big West","10695"),
  c("2011", "101140","Colonial","11246"),
  c("2011", "101140","CUSA","11312"),
  c("2011", "101140","Ivy League","12206"),
  c("2011", "101140","Great West","97465"),
  c("2011", "101140","Metro Atlantic","12475"),
  c("2011", "101140","MAC","12526"),
  c("2011", "101140","Mid-Eastern AC","12545"),
  c("2011", "101140","Missouri Val","12684"),
  c("2011", "101140","Mountain West","12734"),
  c("2011", "101140","Northeast","13046"),
  c("2011", "101140","OH Valley","13193"),
  c("2011", "101140","PAC 10","13291"),
  c("2011", "101140","Patriot","13333"),
  c("2011", "101140","SEC","14028"),
  c("2011", "101140","Southern","14064"),
  c("2011", "101140","Southland","14112"),
  c("2011", "101140","Southwestern AC","14163"),
  c("2011", "101140","Summit League","74834"),
  c("2011", "101140","Sun Belt","14238"),
  c("2011", "101140","West Coast","14553"),
  c("2011", "101140","WAC","14576"),
  c("2012", "179268","Horizon","3339"),
  c("2012", "179268","America East","10344"),
  c("2012", "179268","Atlantic Coast","10423"),
  c("2012", "179268","Atlantic Sun","10443"),
  c("2012", "179268","Atlantic 10","10447"),
  c("2012", "179268","Big East","10636"),
  c("2012", "179268","Big Sky","10668"),
  c("2012", "179268","Big South","10672"),
  c("2012", "179268","Big 10","10678"),
  c("2012", "179268","Big 12","10686"),
  c("2012", "179268","Big West","10695"),
  c("2012", "179268","Colonial","11246"),
  c("2012", "179268","CUSA","11312"),
  c("2012", "179268","Ivy League","12206"),
  c("2012", "179268","Great West","97465"),
  c("2012", "179268","Metro Atlantic","12475"),
  c("2012", "179268","MAC","12526"),
  c("2012", "179268","Mid-Eastern AC","12545"),
  c("2012", "179268","Missouri Val","12684"),
  c("2012", "179268","Mountain West","12734"),
  c("2012", "179268","Northeast","13046"),
  c("2012", "179268","OH Valley","13193"),
  c("2012", "179268","PAC 12","107818"),
  c("2012", "179268","Patriot","13333"),
  c("2012", "179268","SEC","14028"),
  c("2012", "179268","Southern","14064"),
  c("2012", "179268","Southland","14112"),
  c("2012", "179268","Southwestern AC","14163"),
  c("2012", "179268","Summit League","74834"),
  c("2012", "179268","Sun Belt","14238"),
  c("2012", "179268","West Coast","14553"),
  c("2012", "179268","WAC","14576"),
  c("2013", "193573","Horizon","3339"),
  c("2013", "193573","America East","10344"),
  c("2013", "193573","Atlantic Coast","10423"),
  c("2013", "193573","Atlantic Sun","10443"),
  c("2013", "193573","Atlantic 10","10447"),
  c("2013", "193573","Big East","10636"),
  c("2013", "193573","Big Sky","10668"),
  c("2013", "193573","Big South","10672"),
  c("2013", "193573","Big 10","10678"),
  c("2013", "193573","Big 12","10686"),
  c("2013", "193573","Big West","10695"),
  c("2013", "193573","Colonial","11246"),
  c("2013", "193573","CUSA","11312"),
  c("2013", "193573","Ivy League","12206"),
  c("2013", "193573","Great West","97465"),
  c("2013", "193573","Metro Atlantic","12475"),
  c("2013", "193573","MAC","12526"),
  c("2013", "193573","Mid-Eastern AC","12545"),
  c("2013", "193573","Missouri Val","12684"),
  c("2013", "193573","Mountain West","12734"),
  c("2013", "193573","Northeast","13046"),
  c("2013", "193573","OH Valley","13193"),
  c("2013", "193573","PAC 12","107818"),
  c("2013", "193573","Patriot","13333"),
  c("2013", "193573","SEC","14028"),
  c("2013", "193573","Southern","14064"),
  c("2013", "193573","Southland","14112"),
  c("2013", "193573","Southwestern AC","14163"),
  c("2013", "193573","Summit League","74834"),
  c("2013", "193573","Sun Belt","14238"),
  c("2013", "193573","West Coast","14553"),
  c("2013", "193573","WAC","14576"),
  c("2014", "203290","Horizon","3339"),
  c("2014", "203290","America East","10344"),
  c("2014", "203290","Atlantic Coast","10423"),
  c("2014", "203290","Atlantic Sun","10443"),
  c("2014", "203290","Atlantic 10","10447"),
  c("2014", "203290","Big East","10636"),
  c("2014", "203290","Big Sky","10668"),
  c("2014", "203290","Big South","10672"),
  c("2014", "203290","Big 10","10678"),
  c("2014", "203290","Big 12","10686"),
  c("2014", "203290","Big West","10695"),
  c("2014", "203290","Colonial","11246"),
  c("2014", "203290","CUSA","11312"),
  c("2014", "203290","Ivy League","12206"),
  c("2014", "203290","Metro Atlantic","12475"),
  c("2014", "203290","MAC","12526"),
  c("2014", "203290","Mid-Eastern AC","12545"),
  c("2014", "203290","Missouri Val","12684"),
  c("2014", "203290","Mountain West","12734"),
  c("2014", "203290","Northeast","13046"),
  c("2014", "203290","OH Valley","13193"),
  c("2014", "203290","PAC 12","107818"),
  c("2014", "203290","Patriot","13333"),
  c("2014", "203290","SEC","14028"),
  c("2014", "203290","Southern","14064"),
  c("2014", "203290","Southland","14112"),
  c("2014", "203290","Southwestern AC","14163"),
  c("2014", "203290","Summit League","74834"),
  c("2014", "203290","Sun Belt","14238"),
  c("2014", "203290","West Coast","14553"),
  c("2014", "203290","WAC","14576"),
  c("2014", "203290","American Athletic","200137"),
  c("2015", "267615","Horizon","3339"),
  c("2015", "267615","America East","10344"),
  c("2015", "267615","Atlantic Coast","10423"),
  c("2015", "267615","Atlantic Sun","10443"),
  c("2015", "267615","Atlantic 10","10447"),
  c("2015", "267615","Big East","10636"),
  c("2015", "267615","Big Sky","10668"),
  c("2015", "267615","Big South","10672"),
  c("2015", "267615","Big 10","10678"),
  c("2015", "267615","Big 12","10686"),
  c("2015", "267615","Big West","10695"),
  c("2015", "267615","Colonial","11246"),
  c("2015", "267615","CUSA","11312"),
  c("2015", "267615","Ivy League","12206"),
  c("2015", "267615","Metro Atlantic","12475"),
  c("2015", "267615","MAC","12526"),
  c("2015", "267615","Mid-Eastern AC","12545"),
  c("2015", "267615","Missouri Val","12684"),
  c("2015", "267615","Mountain West","12734"),
  c("2015", "267615","Northeast","13046"),
  c("2015", "267615","OH Valley","13193"),
  c("2015", "267615","PAC 12","107818"),
  c("2015", "267615","Patriot","13333"),
  c("2015", "267615","SEC","14028"),
  c("2015", "267615","Southern","14064"),
  c("2015", "267615","Southland","14112"),
  c("2015", "267615","Southwestern AC","14163"),
  c("2015", "267615","Summit League","74834"),
  c("2015", "267615","Sun Belt","14238"),
  c("2015", "267615","West Coast","14553"),
  c("2015", "267615","WAC","14576"),
  c("2015", "267615","American Athletic","200137"),
  c("2016", "284067","Horizon","3339"),
  c("2016", "284067","America East","10344"),
  c("2016", "284067","Atlantic Coast","10423"),
  c("2016", "284067","Atlantic Sun","10443"),
  c("2016", "284067","Atlantic 10","10447"),
  c("2016", "284067","Big East","10636"),
  c("2016", "284067","Big Sky","10668"),
  c("2016", "284067","Big South","10672"),
  c("2016", "284067","Big 10","10678"),
  c("2016", "284067","Big 12","10686"),
  c("2016", "284067","Big West","10695"),
  c("2016", "284067","Colonial","11246"),
  c("2016", "284067","CUSA","11312"),
  c("2016", "284067","Ivy League","12206"),
  c("2016", "284067","Metro Atlantic","12475"),
  c("2016", "284067","MAC","12526"),
  c("2016", "284067","Mid-Eastern AC","12545"),
  c("2016", "284067","Missouri Val","12684"),
  c("2016", "284067","Mountain West","12734"),
  c("2016", "284067","Northeast","13046"),
  c("2016", "284067","OH Valley","13193"),
  c("2016", "284067","PAC 12","107818"),
  c("2016", "284067","Patriot","13333"),
  c("2016", "284067","SEC","14028"),
  c("2016", "284067","Southern","14064"),
  c("2016", "284067","Southland","14112"),
  c("2016", "284067","Southwestern AC","14163"),
  c("2016", "284067","Summit League","74834"),
  c("2016", "284067","Sun Belt","14238"),
  c("2016", "284067","West Coast","14553"),
  c("2016", "284067","WAC","14576"),
  c("2016", "284067","American Athletic","200137"),
  c("2017", "292154","Horizon","3339"),
  c("2017", "292154","America East","10344"),
  c("2017", "292154","Atlantic Coast","10423"),
  c("2017", "292154","Atlantic Sun","10443"),
  c("2017", "292154","Atlantic 10","10447"),
  c("2017", "292154","Big East","10636"),
  c("2017", "292154","Big Sky","10668"),
  c("2017", "292154","Big South","10672"),
  c("2017", "292154","Big 10","10678"),
  c("2017", "292154","Big 12","10686"),
  c("2017", "292154","Big West","10695"),
  c("2017", "292154","Colonial","11246"),
  c("2017", "292154","CUSA","11312"),
  c("2017", "292154","Ivy League","12206"),
  c("2017", "292154","Metro Atlantic","12475"),
  c("2017", "292154","MAC","12526"),
  c("2017", "292154","Mid-Eastern AC","12545"),
  c("2017", "292154","Missouri Val","12684"),
  c("2017", "292154","Mountain West","12734"),
  c("2017", "292154","Northeast","13046"),
  c("2017", "292154","OH Valley","13193"),
  c("2017", "292154","PAC 12","107818"),
  c("2017", "292154","Patriot","13333"),
  c("2017", "292154","SEC","14028"),
  c("2017", "292154","Southern","14064"),
  c("2017", "292154","Southland","14112"),
  c("2017", "292154","Southwestern AC","14163"),
  c("2017", "292154","Summit League","74834"),
  c("2017", "292154","Sun Belt","14238"),
  c("2017", "292154","West Coast","14553"),
  c("2017", "292154","WAC","14576"),
  c("2017", "292154","American Athletic","200137")
)
#begin loop
#nrow(input.matrix)
for (i in 1:nrow(input.matrix)) {
  year <- input.matrix[i, 1]
  s <- input.matrix[i, 2]
  conference<-input.matrix[i,3]
  sub<-input.matrix[i,4]
  #read the score results
  try(rm(a))
  while(!exists("a")){
    
    try(a <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2&format=1",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("a")) Sys.sleep(5)
  }
  #read the team names
  try(rm(b))
  while(!exists("b")){
    try(b <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2s&format=2",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("b")) Sys.sleep(5)
  }
  
  b[, 2] <- trimws(b[, 2])
  colnames(a) <-
    c("daynum",
      "date",
      "A",
      "A.home",
      "A.score",
      "B",
      "B.home",
      "B.score")
  a$A <- as.character(b[match(a$A, b[, 1]), 2])
  a$B <- as.character(b[match(a$B, b[, 1]), 2])
  a$neutral.site <- as.numeric(a$A.home == 0)
  #exclude neutral site games
  a <- a[a$neutral.site == 0,]
  a$home <- "0"
  a$away <- "0"
  a$home.score <- -1
  a$away.score <- -1
  a[a$A.home == 1,]$home <- a[a$A.home == 1, ]$A
  a[a$B.home == 1,]$home <- a[a$B.home == 1, ]$B
  for (j in 1:nrow(a)) {
    if (a$home[j] == a$A[j]) {
      a$away[j] <- a$B[j]
      a$home.score[j] <- a$A.score[j]
      a$away.score[j] <- a$B.score[j]
    } else{
      a$away[j] <- a$A[j]
      a$home.score[j] <- a$B.score[j]
      a$away.score[j] <- a$A.score[j]
    }
  }
  data <- a

  rm(a)
  data$home.response <- (data$home.score)
  data$away.response <- (data$away.score)
  
  
  #only use results through November 6 2017 to match results in first paper submission
  #all results used in revision
  # if (year == "2017")
  #  data <- data[data$date <= 20171106, ]
  #uncomment next line to save and archive data on your computer
  #save(data, file = paste0(year, "_football.Rdata", sep = ""))
  #fit the normal mixed model for team scores
  
  #fit the normal mixed model for home team margin of victory
  #also fits the fixed effect model for the same
  resdif <-
    mvglmmRank(data,
               method = "N.mov",
               REML.N = TRUE,tol.n=1e-9)
  #fits the models with the first half of the season only
  #this is used for measuring the fit of the models against the second half
  #of the seasons as validation data
  
  
  
  
  
  Ngames <- c(Ngames, length(data$neutral.site))
  Nneutral <- c(Nneutral, sum(data$neutral.site))
  
  
  
  
  year.mean <- c(year.mean, year)
  year.conference<-c(year.conference,conference)
  unconditional.HFE <-
    c(unconditional.HFE, mean(data$home.score - data$away.score))
  FE.mov.HFE = c(FE.mov.HFE, resdif$fixed.effect.model.output$beta[1])
  se.FE.mov.HFE = c(se.FE.mov.HFE,sqrt(diag(resdif$fixed.effect.model.output$beta.covariance)[1]))
  RE.mov.HFE = c(RE.mov.HFE, resdif$n.mean[1])
  se.RE.mov.HFE = c(se.RE.mov.HFE,sqrt(resdif$N.output$ybetas_asycov))
  nsim<-500
  sim.HFE.rec<-matrix(0,nsim,4)
  sim.HFE.se.rec<-matrix(0,nsim,4)
  colnames(sim.HFE.rec)<-c("Fixed Effects", "Random Effects","Shuffled Random Effects","Shuffled Fixed Effects")
  #beta.sim<-resdif$fixed.effect.model.output$beta
  observed.resid<-resdif$fixed.effect.model.output$resid
  FE.X<-resdif$fixed.effect.model.output$X
  beta0.sim<-3
  for(iii in 1:nsim){
    sim.resid<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y<-rep(beta0.sim,length(sim.resid))+resdif$N.output$Z%*%resdif$N.output$eta+sim.resid
    data.sim<-data
    data.sim$home.response<-sim.y
    data.sim$away.response<-0
    
    resdif.sim <-
      mvglmmRank(data.sim,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,2]<-resdif.sim$n.mean
    sim.HFE.se.rec[iii,2]<-resdif.sim$N.output$ybetas_stderror
    sim.HFE.rec[iii,1]<-resdif.sim$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,1]<-sqrt(diag(resdif.sim$fixed.effect.model.output$beta.covariance))[1]
    
    
    
    beta.sim.shuffle<-c(beta0.sim,sample(resdif$N.output$eta,replace=FALSE))
    sim.resid.shuffle<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y.shuffle<-FE.X%*%beta.sim.shuffle+sim.resid.shuffle 
    data.sim.shuffle<-data
    data.sim.shuffle$home.response<-sim.y.shuffle
    data.sim.shuffle$away.response<-0
    
    
    resdif.sim.shuffle <-
      mvglmmRank(data.sim.shuffle,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,3]<-resdif.sim.shuffle$n.mean
    sim.HFE.se.rec[iii,3]<-resdif.sim.shuffle$N.output$ybetas_stderror
    sim.HFE.rec[iii,4]<-resdif.sim.shuffle$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,4]<-sqrt(diag(resdif.sim.shuffle$fixed.effect.model.output$beta.covariance))[1]
    
  }
  ###########################################
  RE.shuffle.sim.bias.pvalue<-c(RE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,3],mu=beta0.sim)$p.value)
  RE.sim.bias.pvalue<-c(RE.sim.bias.pvalue,t.test(sim.HFE.rec[,2],mu=beta0.sim)$p.value)
  FE.sim.bias.pvalue<-c(FE.sim.bias.pvalue,t.test(sim.HFE.rec[,1],mu=beta0.sim)$p.value)
  FE.shuffle.sim.bias.pvalue<-c(FE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,4],mu=beta0.sim)$p.value)
  
  RE.shuffle.sim.bias.leftCI<-c(RE.shuffle.sim.bias.leftCI,t.test(sim.HFE.rec[,3],mu=beta0.sim)$conf.int[1])
  RE.sim.bias.leftCI<-c(RE.sim.bias.leftCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[1])
  FE.sim.bias.leftCI<-c(FE.sim.bias.leftCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[1])
  
  RE.shuffle.sim.bias.rightCI<-c(RE.shuffle.sim.bias.rightCI,t.test(sim.HFE.rec[,3],mu=3)$conf.int[2])
  RE.sim.bias.rightCI<-c(RE.sim.bias.rightCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[2])
  FE.sim.bias.rightCI<-c(FE.sim.bias.rightCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[2])
  
  FE.sim.coverage.prob<-c(FE.sim.coverage.prob,mean(abs(sim.HFE.rec[,1]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,1]))
  FE.sim.95CI.width<-c(FE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,1]))
  RE.sim.coverage.prob<-c(RE.sim.coverage.prob,mean(abs(sim.HFE.rec[,2]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,2]))
  RE.sim.95CI.width<-c(RE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,2]))
  
  FE.shuffle.sim.coverage.prob<-c(FE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,4]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,4]))
  FE.shuffle.sim.95CI.width<-c(FE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,4]))
  RE.shuffle.sim.coverage.prob<-c(RE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,3]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,3]))
  RE.shuffle.sim.95CI.width<-c(RE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,3]))
  
  FE.sim.mean<-c(FE.sim.mean,mean(sim.HFE.rec[,1]))
  RE.sim.mean<-c(RE.sim.mean,mean(sim.HFE.rec[,2]))
  FE.shuffle.sim.mean<-c(FE.shuffle.sim.mean,mean(sim.HFE.rec[,4]))
  RE.shuffle.sim.mean<-c(RE.shuffle.sim.mean,mean(sim.HFE.rec[,3]))
  
  FE.sim.MSE<-c(FE.sim.MSE,mean((sim.HFE.rec[,1]-beta0.sim)^2))
  RE.sim.MSE<-c(RE.sim.MSE,mean((sim.HFE.rec[,2]-beta0.sim)^2))
  FE.shuffle.sim.MSE<-c(FE.shuffle.sim.MSE,mean((sim.HFE.rec[,4]-beta0.sim)^2))
  RE.shuffle.sim.MSE<-c(RE.shuffle.sim.MSE,mean((sim.HFE.rec[,3]-beta0.sim)^2))
  
  
  tone<-t(rep(1,nrow(resdif$N.output$Z)))
  one<-t(tone)
  if(sum(abs(t(resdif$N.output$Z)%*%one))!=0){
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,as.numeric(t(resdif$N.output$eta)%*%t(resdif$N.output$Z)%*%one%*%solve(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one)%*%tone%*%resdif$N.output$Z%*%resdif$N.output$eta))
  }else{
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,0)
    
  }
  
  
  
  
}#end of loop over seasons

result <-
  data.frame(
    "Year" = as.numeric(year.mean),
    "conference" = year.conference,
    "ngames" = Ngames,
    "number neutral site" = Nneutral,
    "unconditional.HFE" = unconditional.HFE,
    "FE.mov.HFE" = FE.mov.HFE,
    "RE.mov.HFE" =RE.mov.HFE,
    "se.FE.mov.HFE" = se.FE.mov.HFE,
    "se.RE.mov.HFE" = se.RE.mov.HFE,
    "oneprime.z.eta.pvalue"=pchisq(oneprime.z.eta.rec,1,lower.tail=FALSE),
    "RE.sim.bias.pvalue"=RE.sim.bias.pvalue,
    "FE.sim.bias.pvalue"=FE.sim.bias.pvalue,
    "FE.shuffle.sim.bias.pvalue"=FE.shuffle.sim.bias.pvalue,
    "RE.shuffle.sim.bias.pvalue"=RE.shuffle.sim.bias.pvalue,
    "FE.sim.bias.leftCI"=FE.sim.bias.leftCI,
    "FE.sim.bias.rightCI"=FE.sim.bias.rightCI,
    "RE.sim.bias.leftCI"=RE.sim.bias.leftCI,
    "RE.sim.bias.rightCI"=RE.sim.bias.rightCI,
    "RE.shuffle.sim.bias.leftCI"=RE.shuffle.sim.bias.leftCI,
    "RE.shuffle.sim.bias.rightCI"=RE.shuffle.sim.bias.rightCI,
    "FE.sim.coverage.prob"=FE.sim.coverage.prob,
    "FE.sim.95CI.width"=FE.sim.95CI.width,
    "RE.sim.coverage.prob"=RE.sim.coverage.prob,
    "RE.sim.95CI.width"=RE.sim.95CI.width,
    "FE.shuffle.sim.coverage.prob"=FE.shuffle.sim.coverage.prob,
    "FE.shuffle.sim.95CI.width"=FE.shuffle.sim.95CI.width,
    "RE.shuffle.sim.coverage.prob"=RE.shuffle.sim.coverage.prob,
    "RE.shuffle.sim.95CI.width"=RE.shuffle.sim.95CI.width,
    "FE.sim.mean"=FE.sim.mean,
    "RE.sim.mean"=RE.sim.mean,
    "FE.shuffle.sim.mean"=FE.shuffle.sim.mean,
    "RE.shuffle.sim.mean"=RE.shuffle.sim.mean
    
  )
result <- result[order(result$Year), ]
write.csv(result, file = "mens_bball_conference_out.csv")
#output written to directory identified by getwd()
getwd()


==> anc/original-supplement/Conference_Phase_I_Model_Code/womens_bball_conferences.R <==

#####################################################################################
#library(ggplot2)
library(mvglmmRank)
library(MASS)
if(packageVersion("mvglmmRank")<"1.2.1"){
cat("Insufficient version of mvglmmRank. Please update from CRAN.")
stop()
}
#Initialize some variables
se.neutralminusaway <- c(NULL)
se.homeminusneutral <- c(NULL)
se.mean <- c(NULL)
year.mean <- c(NULL)
away.mean <- c(NULL)
neutral.mean <- c(NULL)
home.mean <- c(NULL)
Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)
home.variance <- c(NULL)
away.variance <- c(NULL)
#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
FE.sim.bias.pvalue<-c(NULL)
RE.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.pvalue<-c(NULL)
FE.shuffle.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.rightCI<-c(NULL)
RE.sim.bias.rightCI<-c(NULL)
FE.sim.bias.rightCI<-c(NULL)
RE.shuffle.sim.bias.leftCI<-c(NULL)
RE.sim.bias.leftCI<-c(NULL)
FE.sim.bias.leftCI<-c(NULL)
z.eta.diag.pvalue<-c(NULL)
oneprime.z.eta.rec<-c(NULL)
FE.sim.coverage.prob<-c(NULL)
FE.sim.95CI.width<-c(NULL)
RE.sim.coverage.prob<-c(NULL)
RE.sim.95CI.width<-c(NULL)
FE.shuffle.sim.coverage.prob<-c(NULL)
FE.shuffle.sim.95CI.width<-c(NULL)
RE.shuffle.sim.coverage.prob<-c(NULL)
RE.shuffle.sim.95CI.width<-c(NULL)
FE.sim.mean<-c(NULL)
RE.sim.mean<-c(NULL)
FE.shuffle.sim.mean<-c(NULL)
RE.shuffle.sim.mean<-c(NULL)
FE.sim.MSE<-c(NULL)
RE.sim.MSE<-c(NULL)
FE.shuffle.sim.MSE<-c(NULL)
RE.shuffle.sim.MSE<-c(NULL)
error.flag <- 0
se.mean <- c(NULL)
year.mean <- c(NULL)

Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)

#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
oneprime.z.eta.rec<-c(NULL)

year.conference<-c(NULL)
error.flag <- 0
#Loop over the available seasons
input.matrix <- rbind(
  c("2000", "41473","America East","10344"),
  c("2000", "41473","Atlantic Coast","10423"),
  c("2000", "41473","Atlantic 10","10447"),
  c("2000", "41473","Big East","10636"),
  c("2000", "41473","Big Sky","10668"),
  c("2000", "41473","Big South","10672"),
  c("2000", "41473","Big 10","10678"),
  c("2000", "41473","Big 12","10686"),
  c("2000", "41473","Big West","10695"),
  c("2000", "41473","Colonial","11246"),
  c("2000", "41473","CUSA","11312"),
  c("2000", "41473","Ivy League","12206"),
  c("2000", "41473","Metro Atlantic","12475"),
  c("2000", "41473","MAC","12526"),
  c("2000", "41473","Mid-Continent","12540"),
  c("2000", "41473","Mid-Eastern AC","12545"),
  c("2000", "41473","Midwestern CC","12629"),
  c("2000", "41473","Missouri Val","12684"),
  c("2000", "41473","Northeast","13054"),
  c("2000", "41473","OH Valley","13193"),
  c("2000", "41473","PAC 10","13291"),
  c("2000", "41473","Patriot","13333"),
  c("2000", "41473","SEC","14028"),
  c("2000", "41473","Southern","14064"),
  c("2000", "41473","Southland","14112"),
  c("2000", "41473","Southwestern AC","14163"),
  c("2000", "41473","Sun Belt","14238"),
  c("2000", "41473","Trans America","14376"),
  c("2000", "41473","West Coast","14553"),
  c("2000", "41473","WAC","14576"),
  c("2001", "41474","America East","10344"),
  c("2001", "41474","Atlantic Coast","10423"),
  c("2001", "41474","Atlantic 10","10447"),
  c("2001", "41474","Big East","10636"),
  c("2001", "41474","Big Sky","10668"),
  c("2001", "41474","Big South","10672"),
  c("2001", "41474","Big 10","10678"),
  c("2001", "41474","Big 12","10686"),
  c("2001", "41474","Big West","10695"),
  c("2001", "41474","Colonial","11246"),
  c("2001", "41474","CUSA","11312"),
  c("2001", "41474","Ivy League","12206"),
  c("2001", "41474","Metro Atlantic","12475"),
  c("2001", "41474","MAC","12526"),
  c("2001", "41474","Mid-Continent","12540"),
  c("2001", "41474","Mid-Eastern AC","12545"),
  c("2001", "41474","Midwestern CC","12629"),
  c("2001", "41474","Missouri Val","12684"),
  c("2001", "41474","Mountain West","12734"),
  c("2001", "41474","Northeast","13054"),
  c("2001", "41474","OH Valley","13193"),
  c("2001", "41474","PAC 10","13291"),
  c("2001", "41474","Patriot","13333"),
  c("2001", "41474","SEC","14028"),
  c("2001", "41474","Southern","14064"),
  c("2001", "41474","Southland","14112"),
  c("2001", "41474","Southwestern AC","14163"),
  c("2001", "41474","Sun Belt","14238"),
  c("2001", "41474","Trans America","14376"),
  c("2001", "41474","West Coast","14553"),
  c("2001", "41474","WAC","14576"),
  c("2002", "41475","Horizon","3339"),
  c("2002", "41475","America East","10344"),
  c("2002", "41475","Atlantic Coast","10423"),
  c("2002", "41475","Atlantic Sun","10443"),
  c("2002", "41475","Atlantic 10","10447"),
  c("2002", "41475","Big East","10636"),
  c("2002", "41475","Big Sky","10668"),
  c("2002", "41475","Big South","10672"),
  c("2002", "41475","Big 10","10678"),
  c("2002", "41475","Big 12","10686"),
  c("2002", "41475","Big West","10695"),
  c("2002", "41475","Colonial","11246"),
  c("2002", "41475","CUSA","11312"),
  c("2002", "41475","Ivy League","12206"),
  c("2002", "41475","Metro Atlantic","12475"),
  c("2002", "41475","MAC","12526"),
  c("2002", "41475","Mid-Continent","12540"),
  c("2002", "41475","Mid-Eastern AC","12545"),
  c("2002", "41475","Missouri Val","12684"),
  c("2002", "41475","Mountain West","12734"),
  c("2002", "41475","Northeast","13054"),
  c("2002", "41475","OH Valley","13193"),
  c("2002", "41475","PAC 10","13291"),
  c("2002", "41475","Patriot","13333"),
  c("2002", "41475","SEC","14028"),
  c("2002", "41475","Southern","14064"),
  c("2002", "41475","Southland","14112"),
  c("2002", "41475","Southwestern AC","14163"),
  c("2002", "41475","Sun Belt","14238"),
  c("2002", "41475","West Coast","14553"),
  c("2002", "41475","WAC","14576"),
  c("2003", "41476","Horizon","3339"),
  c("2003", "41476","America East","10344"),
  c("2003", "41476","Atlantic Coast","10423"),
  c("2003", "41476","Atlantic Sun","10443"),
  c("2003", "41476","Atlantic 10","10447"),
  c("2003", "41476","Big East","10636"),
  c("2003", "41476","Big Sky","10668"),
  c("2003", "41476","Big South","10672"),
  c("2003", "41476","Big 10","10678"),
  c("2003", "41476","Big 12","10686"),
  c("2003", "41476","Big West","10695"),
  c("2003", "41476","Colonial","11246"),
  c("2003", "41476","CUSA","11312"),
  c("2003", "41476","Ivy League","12206"),
  c("2003", "41476","Metro Atlantic","12475"),
  c("2003", "41476","MAC","12526"),
  c("2003", "41476","Mid-Continent","12540"),
  c("2003", "41476","Mid-Eastern AC","12545"),
  c("2003", "41476","Missouri Val","12684"),
  c("2003", "41476","Mountain West","12734"),
  c("2003", "41476","Northeast","13054"),
  c("2003", "41476","OH Valley","13193"),
  c("2003", "41476","PAC 10","13291"),
  c("2003", "41476","Patriot","13333"),
  c("2003", "41476","SEC","14028"),
  c("2003", "41476","Southern","14064"),
  c("2003", "41476","Southland","14112"),
  c("2003", "41476","Southwestern AC","14163"),
  c("2003", "41476","Sun Belt","14238"),
  c("2003", "41476","West Coast","14553"),
  c("2003", "41476","WAC","14576"),
  c("2004", "41477","Horizon","3339"),
  c("2004", "41477","America East","10344"),
  c("2004", "41477","Atlantic Coast","10423"),
  c("2004", "41477","Atlantic Sun","10443"),
  c("2004", "41477","Atlantic 10","10447"),
  c("2004", "41477","Big East","10636"),
  c("2004", "41477","Big Sky","10668"),
  c("2004", "41477","Big South","10672"),
  c("2004", "41477","Big 10","10678"),
  c("2004", "41477","Big 12","10686"),
  c("2004", "41477","Big West","10695"),
  c("2004", "41477","Colonial","11246"),
  c("2004", "41477","CUSA","11312"),
  c("2004", "41477","Ivy League","12206"),
  c("2004", "41477","Metro Atlantic","12475"),
  c("2004", "41477","MAC","12526"),
  c("2004", "41477","Mid-Continent","12540"),
  c("2004", "41477","Mid-Eastern AC","12545"),
  c("2004", "41477","Missouri Val","12684"),
  c("2004", "41477","Mountain West","12734"),
  c("2004", "41477","Northeast","13046"),
  c("2004", "41477","OH Valley","13193"),
  c("2004", "41477","PAC 10","13291"),
  c("2004", "41477","Patriot","13333"),
  c("2004", "41477","SEC","14028"),
  c("2004", "41477","Southern","14064"),
  c("2004", "41477","Southland","14112"),
  c("2004", "41477","Southwestern AC","14163"),
  c("2004", "41477","Sun Belt","14238"),
  c("2004", "41477","West Coast","14553"),
  c("2004", "41477","WAC","14576"),
  c("2005", "41478","Horizon","3339"),
  c("2005", "41478","America East","10344"),
  c("2005", "41478","Atlantic Coast","10423"),
  c("2005", "41478","Atlantic Sun","10443"),
  c("2005", "41478","Atlantic 10","10447"),
  c("2005", "41478","Big East","10636"),
  c("2005", "41478","Big Sky","10668"),
  c("2005", "41478","Big South","10672"),
  c("2005", "41478","Big 10","10678"),
  c("2005", "41478","Big 12","10686"),
  c("2005", "41478","Big West","10695"),
  c("2005", "41478","Colonial","11246"),
  c("2005", "41478","CUSA","11312"),
  c("2005", "41478","Ivy League","12206"),
  c("2005", "41478","Metro Atlantic","12475"),
  c("2005", "41478","MAC","12526"),
  c("2005", "41478","Mid-Continent","12540"),
  c("2005", "41478","Mid-Eastern AC","12545"),
  c("2005", "41478","Missouri Val","12684"),
  c("2005", "41478","Mountain West","12734"),
  c("2005", "41478","Northeast","13046"),
  c("2005", "41478","OH Valley","13193"),
  c("2005", "41478","PAC 10","13291"),
  c("2005", "41478","Patriot","13333"),
  c("2005", "41478","SEC","14028"),
  c("2005", "41478","Southern","14064"),
  c("2005", "41478","Southland","14112"),
  c("2005", "41478","Southwestern AC","14163"),
  c("2005", "41478","Sun Belt","14238"),
  c("2005", "41478","West Coast","14553"),
  c("2005", "41478","WAC","14576"),
  c("2006", "41479","Horizon","3339"),
  c("2006", "41479","America East","10344"),
  c("2006", "41479","Atlantic Coast","10423"),
  c("2006", "41479","Atlantic Sun","10443"),
  c("2006", "41479","Atlantic 10","10447"),
  c("2006", "41479","Big East","10636"),
  c("2006", "41479","Big Sky","10668"),
  c("2006", "41479","Big South","10672"),
  c("2006", "41479","Big 10","10678"),
  c("2006", "41479","Big 12","10686"),
  c("2006", "41479","Big West","10695"),
  c("2006", "41479","Colonial","11246"),
  c("2006", "41479","CUSA","11312"),
  c("2006", "41479","Ivy League","12206"),
  c("2006", "41479","Metro Atlantic","12475"),
  c("2006", "41479","MAC","12526"),
  c("2006", "41479","Mid-Continent","12540"),
  c("2006", "41479","Mid-Eastern AC","12545"),
  c("2006", "41479","Missouri Val","12684"),
  c("2006", "41479","Mountain West","12734"),
  c("2006", "41479","Northeast","13046"),
  c("2006", "41479","OH Valley","13193"),
  c("2006", "41479","PAC 10","13291"),
  c("2006", "41479","Patriot","13333"),
  c("2006", "41479","SEC","14028"),
  c("2006", "41479","Southern","14064"),
  c("2006", "41479","Southland","14112"),
  c("2006", "41479","Southwestern AC","14163"),
  c("2006", "41479","Sun Belt","14238"),
  c("2006", "41479","West Coast","14553"),
  c("2006", "41479","WAC","14576"),
  c("2007", "69588","Horizon","3339"),
  c("2007", "69588","America East","10344"),
  c("2007", "69588","Atlantic Coast","10423"),
  c("2007", "69588","Atlantic Sun","10443"),
  c("2007", "69588","Atlantic 10","10447"),
  c("2007", "69588","Big East","10636"),
  c("2007", "69588","Big Sky","10668"),
  c("2007", "69588","Big South","10672"),
  c("2007", "69588","Big 10","10678"),
  c("2007", "69588","Big 12","10686"),
  c("2007", "69588","Big West","10695"),
  c("2007", "69588","Colonial","11246"),
  c("2007", "69588","CUSA","11312"),
  c("2007", "69588","Ivy League","12206"),
  c("2007", "69588","Metro Atlantic","12475"),
  c("2007", "69588","MAC","12526"),
  c("2007", "69588","Mid-Continent","12540"),
  c("2007", "69588","Mid-Eastern AC","12545"),
  c("2007", "69588","Missouri Val","12684"),
  c("2007", "69588","Mountain West","12734"),
  c("2007", "69588","Northeast","13046"),
  c("2007", "69588","OH Valley","13193"),
  c("2007", "69588","PAC 10","13291"),
  c("2007", "69588","Patriot","13333"),
  c("2007", "69588","SEC","14028"),
  c("2007", "69588","Southern","14064"),
  c("2007", "69588","Southland","14112"),
  c("2007", "69588","Southwestern AC","14163"),
  c("2007", "69588","Sun Belt","14238"),
  c("2007", "69588","West Coast","14553"),
  c("2007", "69588","WAC","14576"),
  c("2008", "74995","Horizon","3339"),
  c("2008", "74995","America East","10344"),
  c("2008", "74995","Atlantic Coast","10423"),
  c("2008", "74995","Atlantic Sun","10443"),
  c("2008", "74995","Atlantic 10","10447"),
  c("2008", "74995","Big East","10636"),
  c("2008", "74995","Big Sky","10668"),
  c("2008", "74995","Big South","10672"),
  c("2008", "74995","Big 10","10678"),
  c("2008", "74995","Big 12","10686"),
  c("2008", "74995","Big West","10695"),
  c("2008", "74995","Colonial","11246"),
  c("2008", "74995","CUSA","11312"),
  c("2008", "74995","Ivy League","12206"),
  c("2008", "74995","Metro Atlantic","12475"),
  c("2008", "74995","MAC","12526"),
  c("2008", "74995","Mid-Eastern AC","12545"),
  c("2008", "74995","Missouri Val","12684"),
  c("2008", "74995","Mountain West","12734"),
  c("2008", "74995","Northeast","13046"),
  c("2008", "74995","OH Valley","13193"),
  c("2008", "74995","PAC 10","13291"),
  c("2008", "74995","Patriot","13333"),
  c("2008", "74995","SEC","14028"),
  c("2008", "74995","Southern","14064"),
  c("2008", "74995","Southland","14112"),
  c("2008", "74995","Southwestern AC","14163"),
  c("2008", "74995","Summit League","74834"),
  c("2008", "74995","Sun Belt","14238"),
  c("2008", "74995","West Coast","14553"),
  c("2008", "74995","WAC","14576"),
  c("2009", "87799","Horizon","3339"),
  c("2009", "87799","America East","10344"),
  c("2009", "87799","Atlantic Coast","10423"),
  c("2009", "87799","Atlantic Sun","10443"),
  c("2009", "87799","Atlantic 10","10447"),
  c("2009", "87799","Big East","10636"),
  c("2009", "87799","Big Sky","10668"),
  c("2009", "87799","Big South","10672"),
  c("2009", "87799","Big 10","10678"),
  c("2009", "87799","Big 12","10686"),
  c("2009", "87799","Big West","10695"),
  c("2009", "87799","Colonial","11246"),
  c("2009", "87799","CUSA","11312"),
  c("2009", "87799","Ivy League","12206"),
  c("2009", "87799","Metro Atlantic","12475"),
  c("2009", "87799","MAC","12526"),
  c("2009", "87799","Mid-Eastern AC","12545"),
  c("2009", "87799","Missouri Val","12684"),
  c("2009", "87799","Mountain West","12734"),
  c("2009", "87799","Northeast","13046"),
  c("2009", "87799","OH Valley","13193"),
  c("2009", "87799","PAC 10","13291"),
  c("2009", "87799","Patriot","13333"),
  c("2009", "87799","SEC","14028"),
  c("2009", "87799","Southern","14064"),
  c("2009", "87799","Southland","14112"),
  c("2009", "87799","Southwestern AC","14163"),
  c("2009", "87799","Summit League","74834"),
  c("2009", "87799","Sun Belt","14238"),
  c("2009", "87799","West Coast","14553"),
  c("2009", "87799","WAC","14576"),
  c("2010", "97289","Horizon","3339"),
  c("2010", "97289","America East","10344"),
  c("2010", "97289","Atlantic Coast","10423"),
  c("2010", "97289","Atlantic Sun","10443"),
  c("2010", "97289","Atlantic 10","10447"),
  c("2010", "97289","Big East","10636"),
  c("2010", "97289","Big Sky","10668"),
  c("2010", "97289","Big South","10672"),
  c("2010", "97289","Big 10","10678"),
  c("2010", "97289","Big 12","10686"),
  c("2010", "97289","Big West","10695"),
  c("2010", "97289","Colonial","11246"),
  c("2010", "97289","CUSA","11312"),
  c("2010", "97289","Ivy League","12206"),
  c("2010", "97289","Metro Atlantic","12475"),
  c("2010", "97289","MAC","12526"),
  c("2010", "97289","Mid-Eastern AC","12545"),
  c("2010", "97289","Missouri Val","12684"),
  c("2010", "97289","Mountain West","12734"),
  c("2010", "97289","Northeast","13046"),
  c("2010", "97289","OH Valley","13193"),
  c("2010", "97289","PAC 10","13291"),
  c("2010", "97289","Patriot","13333"),
  c("2010", "97289","SEC","14028"),
  c("2010", "97289","Southern","14064"),
  c("2010", "97289","Southland","14112"),
  c("2010", "97289","Southwestern AC","14163"),
  c("2010", "97289","Summit League","74834"),
  c("2010", "97289","Sun Belt","14238"),
  c("2010", "97289","West Coast","14553"),
  c("2010", "97289","WAC","14576"),
  c("2011", "101141","Horizon","3339"),
  c("2011", "101141","America East","10344"),
  c("2011", "101141","Atlantic Coast","10423"),
  c("2011", "101141","Atlantic Sun","10443"),
  c("2011", "101141","Atlantic 10","10447"),
  c("2011", "101141","Big East","10636"),
  c("2011", "101141","Big Sky","10668"),
  c("2011", "101141","Big South","10672"),
  c("2011", "101141","Big 10","10678"),
  c("2011", "101141","Big 12","10686"),
  c("2011", "101141","Big West","10695"),
  c("2011", "101141","Colonial","11246"),
  c("2011", "101141","CUSA","11312"),
  c("2011", "101141","Ivy League","12206"),
  c("2011", "101141","Metro Atlantic","12475"),
  c("2011", "101141","MAC","12526"),
  c("2011", "101141","Mid-Eastern AC","12545"),
  c("2011", "101141","Missouri Val","12684"),
  c("2011", "101141","Mountain West","12734"),
  c("2011", "101141","Northeast","13046"),
  c("2011", "101141","OH Valley","13193"),
  c("2011", "101141","PAC 10","13291"),
  c("2011", "101141","Patriot","13333"),
  c("2011", "101141","SEC","14028"),
  c("2011", "101141","Southern","14064"),
  c("2011", "101141","Southland","14112"),
  c("2011", "101141","Southwestern AC","14163"),
  c("2011", "101141","Summit League","74834"),
  c("2011", "101141","Sun Belt","14238"),
  c("2011", "101141","West Coast","14553"),
  c("2011", "101141","WAC","14576"),
  c("2012", "179269","Horizon","3339"),
  c("2012", "179269","America East","10344"),
  c("2012", "179269","Atlantic Coast","10423"),
  c("2012", "179269","Atlantic Sun","10443"),
  c("2012", "179269","Atlantic 10","10447"),
  c("2012", "179269","Big East","10636"),
  c("2012", "179269","Big Sky","10668"),
  c("2012", "179269","Big South","10672"),
  c("2012", "179269","Big 10","10678"),
  c("2012", "179269","Big 12","10686"),
  c("2012", "179269","Big West","10695"),
  c("2012", "179269","Colonial","11246"),
  c("2012", "179269","CUSA","11312"),
  c("2012", "179269","Ivy League","12206"),
  c("2012", "179269","Great West","97465"),
  c("2012", "179269","Metro Atlantic","12475"),
  c("2012", "179269","MAC","12526"),
  c("2012", "179269","Mid-Eastern AC","12545"),
  c("2012", "179269","Missouri Val","12684"),
  c("2012", "179269","Mountain West","12734"),
  c("2012", "179269","Northeast","13046"),
  c("2012", "179269","OH Valley","13193"),
  c("2012", "179269","PAC 12","107818"),
  c("2012", "179269","Patriot","13333"),
  c("2012", "179269","SEC","14028"),
  c("2012", "179269","Southern","14064"),
  c("2012", "179269","Southland","14112"),
  c("2012", "179269","Southwestern AC","14163"),
  c("2012", "179269","Summit League","74834"),
  c("2012", "179269","Sun Belt","14238"),
  c("2012", "179269","West Coast","14553"),
  c("2012", "179269","WAC","14576"),
  c("2013", "193574","Horizon","3339"),
  c("2013", "193574","America East","10344"),
  c("2013", "193574","Atlantic Coast","10423"),
  c("2013", "193574","Atlantic Sun","10443"),
  c("2013", "193574","Atlantic 10","10447"),
  c("2013", "193574","Big East","10636"),
  c("2013", "193574","Big Sky","10668"),
  c("2013", "193574","Big South","10672"),
  c("2013", "193574","Big 10","10678"),
  c("2013", "193574","Big 12","10686"),
  c("2013", "193574","Big West","10695"),
  c("2013", "193574","Colonial","11246"),
  c("2013", "193574","CUSA","11312"),
  c("2013", "193574","Ivy League","12206"),
  c("2013", "193574","Great West","97465"),
  c("2013", "193574","Metro Atlantic","12475"),
  c("2013", "193574","MAC","12526"),
  c("2013", "193574","Mid-Eastern AC","12545"),
  c("2013", "193574","Missouri Val","12684"),
  c("2013", "193574","Mountain West","12734"),
  c("2013", "193574","Northeast","13046"),
  c("2013", "193574","OH Valley","13193"),
  c("2013", "193574","PAC 12","107818"),
  c("2013", "193574","Patriot","13333"),
  c("2013", "193574","SEC","14028"),
  c("2013", "193574","Southern","14064"),
  c("2013", "193574","Southland","14112"),
  c("2013", "193574","Southwestern AC","14163"),
  c("2013", "193574","Summit League","74834"),
  c("2013", "193574","Sun Belt","14238"),
  c("2013", "193574","West Coast","14553"),
  c("2013", "193574","WAC","14576"),
  c("2014", "203291","Horizon","3339"),
  c("2014", "203291","America East","10344"),
  c("2014", "203291","Atlantic Coast","10423"),
  c("2014", "203291","Atlantic Sun","10443"),
  c("2014", "203291","Atlantic 10","10447"),
  c("2014", "203291","Big East","10636"),
  c("2014", "203291","Big Sky","10668"),
  c("2014", "203291","Big South","10672"),
  c("2014", "203291","Big 10","10678"),
  c("2014", "203291","Big 12","10686"),
  c("2014", "203291","Big West","10695"),
  c("2014", "203291","Colonial","11246"),
  c("2014", "203291","CUSA","11312"),
  c("2014", "203291","Ivy League","12206"),
  c("2014", "203291","Metro Atlantic","12475"),
  c("2014", "203291","MAC","12526"),
  c("2014", "203291","Mid-Eastern AC","12545"),
  c("2014", "203291","Missouri Val","12684"),
  c("2014", "203291","Mountain West","12734"),
  c("2014", "203291","Northeast","13046"),
  c("2014", "203291","OH Valley","13193"),
  c("2014", "203291","PAC 12","107818"),
  c("2014", "203291","Patriot","13333"),
  c("2014", "203291","SEC","14028"),
  c("2014", "203291","Southern","14064"),
  c("2014", "203291","Southland","14112"),
  c("2014", "203291","Southwestern AC","14163"),
  c("2014", "203291","Summit League","74834"),
  c("2014", "203291","Sun Belt","14238"),
  c("2014", "203291","West Coast","14553"),
  c("2014", "203291","WAC","14576"),
  c("2014", "203291","American Athletic","200137"),
  c("2015", "267616","Horizon","3339"),
  c("2015", "267616","America East","10344"),
  c("2015", "267616","Atlantic Coast","10423"),
  c("2015", "267616","Atlantic Sun","10443"),
  c("2015", "267616","Atlantic 10","10447"),
  c("2015", "267616","Big East","10636"),
  c("2015", "267616","Big Sky","10668"),
  c("2015", "267616","Big South","10672"),
  c("2015", "267616","Big 10","10678"),
  c("2015", "267616","Big 12","10686"),
  c("2015", "267616","Big West","10695"),
  c("2015", "267616","Colonial","11246"),
  c("2015", "267616","CUSA","11312"),
  c("2015", "267616","Ivy League","12206"),
  c("2015", "267616","Metro Atlantic","12475"),
  c("2015", "267616","MAC","12526"),
  c("2015", "267616","Mid-Eastern AC","12545"),
  c("2015", "267616","Missouri Val","12684"),
  c("2015", "267616","Mountain West","12734"),
  c("2015", "267616","Northeast","13046"),
  c("2015", "267616","OH Valley","13193"),
  c("2015", "267616","PAC 12","107818"),
  c("2015", "267616","Patriot","13333"),
  c("2015", "267616","SEC","14028"),
  c("2015", "267616","Southern","14064"),
  c("2015", "267616","Southland","14112"),
  c("2015", "267616","Southwestern AC","14163"),
  c("2015", "267616","Summit League","74834"),
  c("2015", "267616","Sun Belt","14238"),
  c("2015", "267616","West Coast","14553"),
  c("2015", "267616","WAC","14576"),
  c("2015", "267616","American Athletic","200137"),
  c("2016", "284068","Horizon","3339"),
  c("2016", "284068","America East","10344"),
  c("2016", "284068","Atlantic Coast","10423"),
  c("2016", "284068","Atlantic Sun","10443"),
  c("2016", "284068","Atlantic 10","10447"),
  c("2016", "284068","Big East","10636"),
  c("2016", "284068","Big Sky","10668"),
  c("2016", "284068","Big South","10672"),
  c("2016", "284068","Big 10","10678"),
  c("2016", "284068","Big 12","10686"),
  c("2016", "284068","Big West","10695"),
  c("2016", "284068","Colonial","11246"),
  c("2016", "284068","CUSA","11312"),
  c("2016", "284068","Ivy League","12206"),
  c("2016", "284068","Metro Atlantic","12475"),
  c("2016", "284068","MAC","12526"),
  c("2016", "284068","Mid-Eastern AC","12545"),
  c("2016", "284068","Missouri Val","12684"),
  c("2016", "284068","Mountain West","12734"),
  c("2016", "284068","Northeast","13046"),
  c("2016", "284068","OH Valley","13193"),
  c("2016", "284068","PAC 12","107818"),
  c("2016", "284068","Patriot","13333"),
  c("2016", "284068","SEC","14028"),
  c("2016", "284068","Southern","14064"),
  c("2016", "284068","Southland","14112"),
  c("2016", "284068","Southwestern AC","14163"),
  c("2016", "284068","Summit League","74834"),
  c("2016", "284068","Sun Belt","14238"),
  c("2016", "284068","West Coast","14553"),
  c("2016", "284068","WAC","14576"),
  c("2016", "284068","American Athletic","200137"),
  c("2017", "292155","Horizon","3339"),
  c("2017", "292155","America East","10344"),
  c("2017", "292155","Atlantic Coast","10423"),
  c("2017", "292155","Atlantic Sun","10443"),
  c("2017", "292155","Atlantic 10","10447"),
  c("2017", "292155","Big East","10636"),
  c("2017", "292155","Big Sky","10668"),
  c("2017", "292155","Big South","10672"),
  c("2017", "292155","Big 10","10678"),
  c("2017", "292155","Big 12","10686"),
  c("2017", "292155","Big West","10695"),
  c("2017", "292155","Colonial","11246"),
  c("2017", "292155","CUSA","11312"),
  c("2017", "292155","Ivy League","12206"),
  c("2017", "292155","Metro Atlantic","12475"),
  c("2017", "292155","MAC","12526"),
  c("2017", "292155","Mid-Eastern AC","12545"),
  c("2017", "292155","Missouri Val","12684"),
  c("2017", "292155","Mountain West","12734"),
  c("2017", "292155","Northeast","13046"),
  c("2017", "292155","OH Valley","13193"),
  c("2017", "292155","PAC 12","107818"),
  c("2017", "292155","Patriot","13333"),
  c("2017", "292155","SEC","14028"),
  c("2017", "292155","Southern","14064"),
  c("2017", "292155","Southland","14112"),
  c("2017", "292155","Southwestern AC","14163"),
  c("2017", "292155","Summit League","74834"),
  c("2017", "292155","Sun Belt","14238"),
  c("2017", "292155","West Coast","14553"),
  c("2017", "292155","WAC","14576"),
  c("2017", "292155","American Athletic","200137")
)
#begin loop
#nrow(input.matrix)
for (i in 1:nrow(input.matrix)) {
  year <- input.matrix[i, 1]
  s <- input.matrix[i, 2]
  conference<-input.matrix[i,3]
  sub<-input.matrix[i,4]
  #read the score results
  try(rm(a))
  while(!exists("a")){
    
    try(a <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2&format=1",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("a")) Sys.sleep(5)
  }
  #read the team names
  try(rm(b))
  while(!exists("b")){
    try(b <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2s&format=2",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("b")) Sys.sleep(5)
  }
  b[, 2] <- trimws(b[, 2])
  colnames(a) <-
    c("daynum",
      "date",
      "A",
      "A.home",
      "A.score",
      "B",
      "B.home",
      "B.score")
  a$A <- as.character(b[match(a$A, b[, 1]), 2])
  a$B <- as.character(b[match(a$B, b[, 1]), 2])
  a$neutral.site <- as.numeric(a$A.home == 0)
  #exclude neutral site games
  a <- a[a$neutral.site == 0,]
  a$home <- "0"
  a$away <- "0"
  a$home.score <- -1
  a$away.score <- -1
  a[a$A.home == 1,]$home <- a[a$A.home == 1, ]$A
  a[a$B.home == 1,]$home <- a[a$B.home == 1, ]$B
  for (j in 1:nrow(a)) {
    if (a$home[j] == a$A[j]) {
      a$away[j] <- a$B[j]
      a$home.score[j] <- a$A.score[j]
      a$away.score[j] <- a$B.score[j]
    } else{
      a$away[j] <- a$A[j]
      a$home.score[j] <- a$B.score[j]
      a$away.score[j] <- a$A.score[j]
    }
  }
  data <- a
  if(nrow(data)>1000) stop()
  rm(a)
  data$home.response <- (data$home.score)
  data$away.response <- (data$away.score)
  
  
  #only use results through November 6 2017 to match results in first paper submission
  #all results used in revision
  # if (year == "2017")
  #  data <- data[data$date <= 20171106, ]
  #uncomment next line to save and archive data on your computer
  #save(data, file = paste0(year, "_football.Rdata", sep = ""))
  #fit the normal mixed model for team scores
  
  #fit the normal mixed model for home team margin of victory
  #also fits the fixed effect model for the same
  resdif <-
    mvglmmRank(data,
               method = "N.mov",
               REML.N = TRUE,tol.n=1e-9)
  #fits the models with the first half of the season only
  #this is used for measuring the fit of the models against the second half
  #of the seasons as validation data
  
  
  
  
  
  Ngames <- c(Ngames, length(data$neutral.site))
  Nneutral <- c(Nneutral, sum(data$neutral.site))
  
  
  
  
  year.mean <- c(year.mean, year)
  year.conference<-c(year.conference,conference)
  unconditional.HFE <-
    c(unconditional.HFE, mean(data$home.score - data$away.score))
  FE.mov.HFE = c(FE.mov.HFE, resdif$fixed.effect.model.output$beta[1])
  se.FE.mov.HFE = c(se.FE.mov.HFE,sqrt(diag(resdif$fixed.effect.model.output$beta.covariance)[1]))
  RE.mov.HFE = c(RE.mov.HFE, resdif$n.mean[1])
  se.RE.mov.HFE = c(se.RE.mov.HFE,sqrt(resdif$N.output$ybetas_asycov))
  nsim<-500
  sim.HFE.rec<-matrix(0,nsim,4)
  sim.HFE.se.rec<-matrix(0,nsim,4)
  colnames(sim.HFE.rec)<-c("Fixed Effects", "Random Effects","Shuffled Random Effects","Shuffled Fixed Effects")
  #beta.sim<-resdif$fixed.effect.model.output$beta
  observed.resid<-resdif$fixed.effect.model.output$resid
  FE.X<-resdif$fixed.effect.model.output$X
  beta0.sim<-3
  for(iii in 1:nsim){
    sim.resid<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y<-rep(beta0.sim,length(sim.resid))+resdif$N.output$Z%*%resdif$N.output$eta+sim.resid
    data.sim<-data
    data.sim$home.response<-sim.y
    data.sim$away.response<-0
    
    resdif.sim <-
      mvglmmRank(data.sim,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,2]<-resdif.sim$n.mean
    sim.HFE.se.rec[iii,2]<-resdif.sim$N.output$ybetas_stderror
    sim.HFE.rec[iii,1]<-resdif.sim$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,1]<-sqrt(diag(resdif.sim$fixed.effect.model.output$beta.covariance))[1]
    
    
    
    beta.sim.shuffle<-c(beta0.sim,sample(resdif$N.output$eta,replace=FALSE))
    sim.resid.shuffle<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y.shuffle<-FE.X%*%beta.sim.shuffle+sim.resid.shuffle 
    data.sim.shuffle<-data
    data.sim.shuffle$home.response<-sim.y.shuffle
    data.sim.shuffle$away.response<-0
    
    
    resdif.sim.shuffle <-
      mvglmmRank(data.sim.shuffle,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,3]<-resdif.sim.shuffle$n.mean
    sim.HFE.se.rec[iii,3]<-resdif.sim.shuffle$N.output$ybetas_stderror
    sim.HFE.rec[iii,4]<-resdif.sim.shuffle$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,4]<-sqrt(diag(resdif.sim.shuffle$fixed.effect.model.output$beta.covariance))[1]
    
  }
  ###########################################
  RE.shuffle.sim.bias.pvalue<-c(RE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,3],mu=beta0.sim)$p.value)
  RE.sim.bias.pvalue<-c(RE.sim.bias.pvalue,t.test(sim.HFE.rec[,2],mu=beta0.sim)$p.value)
  FE.sim.bias.pvalue<-c(FE.sim.bias.pvalue,t.test(sim.HFE.rec[,1],mu=beta0.sim)$p.value)
  FE.shuffle.sim.bias.pvalue<-c(FE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,4],mu=beta0.sim)$p.value)
  
  RE.shuffle.sim.bias.leftCI<-c(RE.shuffle.sim.bias.leftCI,t.test(sim.HFE.rec[,3],mu=beta0.sim)$conf.int[1])
  RE.sim.bias.leftCI<-c(RE.sim.bias.leftCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[1])
  FE.sim.bias.leftCI<-c(FE.sim.bias.leftCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[1])
  
  RE.shuffle.sim.bias.rightCI<-c(RE.shuffle.sim.bias.rightCI,t.test(sim.HFE.rec[,3],mu=3)$conf.int[2])
  RE.sim.bias.rightCI<-c(RE.sim.bias.rightCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[2])
  FE.sim.bias.rightCI<-c(FE.sim.bias.rightCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[2])
  
  FE.sim.coverage.prob<-c(FE.sim.coverage.prob,mean(abs(sim.HFE.rec[,1]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,1]))
  FE.sim.95CI.width<-c(FE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,1]))
  RE.sim.coverage.prob<-c(RE.sim.coverage.prob,mean(abs(sim.HFE.rec[,2]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,2]))
  RE.sim.95CI.width<-c(RE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,2]))
  
  FE.shuffle.sim.coverage.prob<-c(FE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,4]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,4]))
  FE.shuffle.sim.95CI.width<-c(FE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,4]))
  RE.shuffle.sim.coverage.prob<-c(RE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,3]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,3]))
  RE.shuffle.sim.95CI.width<-c(RE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,3]))
  
  FE.sim.mean<-c(FE.sim.mean,mean(sim.HFE.rec[,1]))
  RE.sim.mean<-c(RE.sim.mean,mean(sim.HFE.rec[,2]))
  FE.shuffle.sim.mean<-c(FE.shuffle.sim.mean,mean(sim.HFE.rec[,4]))
  RE.shuffle.sim.mean<-c(RE.shuffle.sim.mean,mean(sim.HFE.rec[,3]))
  
  FE.sim.MSE<-c(FE.sim.MSE,mean((sim.HFE.rec[,1]-beta0.sim)^2))
  RE.sim.MSE<-c(RE.sim.MSE,mean((sim.HFE.rec[,2]-beta0.sim)^2))
  FE.shuffle.sim.MSE<-c(FE.shuffle.sim.MSE,mean((sim.HFE.rec[,4]-beta0.sim)^2))
  RE.shuffle.sim.MSE<-c(RE.shuffle.sim.MSE,mean((sim.HFE.rec[,3]-beta0.sim)^2))
  
  
  tone<-t(rep(1,nrow(resdif$N.output$Z)))
  one<-t(tone)
  if(sum(abs(t(resdif$N.output$Z)%*%one))!=0){
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,as.numeric(t(resdif$N.output$eta)%*%t(resdif$N.output$Z)%*%one%*%solve(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one)%*%tone%*%resdif$N.output$Z%*%resdif$N.output$eta))
  }else{
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,0)
    
  }
  
  
  
  
}#end of loop over seasons

result <-
  data.frame(
    "Year" = as.numeric(year.mean),
    "conference" = year.conference,
    "ngames" = Ngames,
    "number neutral site" = Nneutral,
    "unconditional.HFE" = unconditional.HFE,
    "FE.mov.HFE" = FE.mov.HFE,
    "RE.mov.HFE" =RE.mov.HFE,
    "se.FE.mov.HFE" = se.FE.mov.HFE,
    "se.RE.mov.HFE" = se.RE.mov.HFE,
    "oneprime.z.eta.pvalue"=pchisq(oneprime.z.eta.rec,1,lower.tail=FALSE),
    "RE.sim.bias.pvalue"=RE.sim.bias.pvalue,
    "FE.sim.bias.pvalue"=FE.sim.bias.pvalue,
    "FE.shuffle.sim.bias.pvalue"=FE.shuffle.sim.bias.pvalue,
    "RE.shuffle.sim.bias.pvalue"=RE.shuffle.sim.bias.pvalue,
    "FE.sim.bias.leftCI"=FE.sim.bias.leftCI,
    "FE.sim.bias.rightCI"=FE.sim.bias.rightCI,
    "RE.sim.bias.leftCI"=RE.sim.bias.leftCI,
    "RE.sim.bias.rightCI"=RE.sim.bias.rightCI,
    "RE.shuffle.sim.bias.leftCI"=RE.shuffle.sim.bias.leftCI,
    "RE.shuffle.sim.bias.rightCI"=RE.shuffle.sim.bias.rightCI,
    "FE.sim.coverage.prob"=FE.sim.coverage.prob,
    "FE.sim.95CI.width"=FE.sim.95CI.width,
    "RE.sim.coverage.prob"=RE.sim.coverage.prob,
    "RE.sim.95CI.width"=RE.sim.95CI.width,
    "FE.shuffle.sim.coverage.prob"=FE.shuffle.sim.coverage.prob,
    "FE.shuffle.sim.95CI.width"=FE.shuffle.sim.95CI.width,
    "RE.shuffle.sim.coverage.prob"=RE.shuffle.sim.coverage.prob,
    "RE.shuffle.sim.95CI.width"=RE.shuffle.sim.95CI.width,
    "FE.sim.mean"=FE.sim.mean,
    "RE.sim.mean"=RE.sim.mean,
    "FE.shuffle.sim.mean"=FE.shuffle.sim.mean,
    "RE.shuffle.sim.mean"=RE.shuffle.sim.mean
    
  )
result <- result[order(result$Year), ]
write.csv(result, file = "womens_bball_conference_out.csv")

#output written to directory identified by getwd()
getwd()


==> anc/original-supplement/Conference_Results_Phase_I/NBA_conference_out.csv <==
"","Year","conference","ngames","number.neutral.site","unconditional.HFE","FE.mov.HFE","RE.mov.HFE","se.FE.mov.HFE","se.RE.mov.HFE","oneprime.z.eta.pvalue","RE.sim.bias.pvalue","FE.sim.bias.pvalue","FE.shuffle.sim.bias.pvalue","RE.shuffle.sim.bias.pvalue","FE.sim.bias.leftCI","FE.sim.bias.rightCI","RE.sim.bias.leftCI","RE.sim.bias.rightCI","RE.shuffle.sim.bias.leftCI","RE.shuffle.sim.bias.rightCI","FE.sim.coverage.prob","FE.sim.95CI.width","RE.sim.coverage.prob","RE.sim.95CI.width","FE.shuffle.sim.coverage.prob","FE.shuffle.sim.95CI.width","RE.shuffle.sim.coverage.prob","RE.shuffle.sim.95CI.width","FE.sim.mean","RE.sim.mean","FE.shuffle.sim.mean","RE.shuffle.sim.mean"
"1",2000,"Eastern",439,0,3.874715261959,3.85873919031686,3.86225431680841,0.556915668291439,0.556378457561794,0.465381686628323,0.331954520728868,0.266737337683628,0.930235617621887,0.920811582336573,2.92424240583772,3.02100122409832,2.92769706305264,3.02446992157634,2.94706574194852,3.04783304916912,0.95,2.1535554043617,0.95,2.1513224280494,0.944,2.15372142199002,0.944,2.15094615514677,2.97262181496802,2.97608349231449,2.99775406326464,2.99744939555882
"2",2000,"Western",399,0,3.20802005012531,3.17072054660245,3.17285450825501,0.571794659833633,0.571088179233858,0.464740025717151,0.413723511382528,0.365604726283344,0.678875961696701,0.686138925262121,2.93029470941638,3.02572197574821,2.93242229946612,3.0278465108007,2.94128315816552,3.038674059244,0.944,2.19837999614875,0.944,2.19566032166133,0.94,2.20085855021347,0.938,2.19796079517185,2.97800834258229,2.98013440513341,2.98973495744498,2.98997860870476
"3",2001,"Eastern",442,0,2.14705882352941,2.15576871524498,2.15469812276831,0.538190388302531,0.537599622540171,0.820259617053651,0.711822163354579,0.675553277438975,0.107077963301721,0.106421873231148,2.96379381609123,3.0558221784384,2.9626481535284,3.05466226724258,2.99162369037923,3.08639036061538,0.946,2.07935339539553,0.946,2.07705955828466,0.944,2.07470347572679,0.944,2.07219330117187,3.00980799726481,3.00865521038549,3.03894774956382,3.03900702549731
"4",2001,"Western",393,0,3.57251908396947,3.55316807987866,3.55519706599367,0.608317714617441,0.607566029404237,0.567459828592085,0.530820520611195,0.482386590168391,0.0163650115201262,0.0165283205867543,2.92830269581474,3.03391015028816,2.93034175756671,3.03594651747289,2.88072671741337,2.98797866456142,0.948,2.33805296222039,0.948,2.3351405846714,0.948,2.33499140567823,0.948,2.3318438873456,2.98110642305145,2.9831441375198,2.93426629903105,2.9343526909874
"5",2002,"Eastern",440,0,3.18409090909091,3.16115467767338,3.16505036466482,0.54550976301214,0.544954163822373,0.422691668751247,0.538347515263366,0.435626779370866,0.308241962550852,0.300447445333562,2.93472270686261,3.02816840463104,2.93861854703785,3.03208835576765,2.92778687190938,3.02233270690569,0.934,2.10316331449996,0.936,2.10094863027086,0.966,2.10060143349395,0.966,2.09792232739439,2.98144555574682,2.98535345140275,2.97547151341337,2.97505978940754
"6",2002,"Western",396,0,4.1010101010101,4.06044028355481,4.06425502972923,0.585762402254435,0.585035417527061,0.249556982139446,0.528121139387322,0.636702079743714,0.388249109653132,0.381317846597562,2.96394390388588,3.05889636677395,2.96777819151258,3.06273339424541,2.92110118837896,3.0302290648789,0.968,2.25817514798227,0.968,2.25536059668985,0.922,2.26206899992869,0.922,2.25902672210029,3.01142013532992,3.015255792879,2.97602745496146,2.97566512662893
"7",2003,"Eastern",444,0,3.37837837837838,3.37070556544722,3.37155271020543,0.546730915329895,0.546129819963882,0.582579928998279,0.600527059111815,0.576254126607807,0.711112192982761,0.709949127041049,2.93921479435888,3.03384894275296,2.94006811671722,3.03469553006833,2.94178803358396,3.03967191860445,0.948,2.10280986296076,0.948,2.1004806056365,0.936,2.10900579747157,0.936,2.10650271068798,2.98653186855592,2.98738182339278,2.99076923396471,2.9907299760942
"8",2003,"Western",407,0,3.23341523341523,3.22037527623962,3.22183546749766,0.554341394178485,0.553720403434145,0.612858588648389,0.101016814626431,0.113205234748032,0.909851877696719,0.907521474265524,2.99019742580224,3.09210159956973,2.99165626540906,3.09355685906106,2.94730141204508,3.04681199809894,0.938,2.14026911754422,0.938,2.13785534014416,0.932,2.13936073787284,0.934,2.13659318686078,3.04114951268599,3.04260656223506,2.99713115529757,2.99705670507201
"9",2004,"Eastern",445,0,3.04719101123596,3.03071426067902,3.03258803760556,0.510746448998818,0.51020449011574,0.520029032871586,0.947892517373525,0.983988577837965,0.540706102242243,0.545684195650903,2.95550725436514,3.04359254909729,2.95742601005967,3.04550527843411,2.94246992410863,3.03045294808687,0.962,1.9734265550593,0.962,1.97131290209597,0.948,1.97241531841375,0.948,1.97007173943989,2.99954990173122,3.00146564424689,2.98628959363847,2.98646143609775
"10",2004,"Western",401,0,4.89027431421446,4.88590694133758,4.88651259149201,0.536835696815754,0.536211268932501,0.80541462490374,0.430579487408182,0.416644722476039,0.550645224929373,0.542449978178018,2.93179696543049,3.02828137234928,2.93237568587939,3.02887837344357,2.93708520437824,3.03312098205653,0.94,2.07546190308003,0.938,2.07299441346987,0.934,2.07343142376189,0.934,2.07068510505452,2.98003916888988,2.98062702966148,2.98540153303792,2.98510309321739
"11",2005,"Eastern",429,0,3.47785547785548,3.46574497362038,3.46695974309868,0.537987901315047,0.537375428553064,0.523305032803441,0.586410070223493,0.623096663046753,0.278787756618657,0.278516512597733,2.96438733508805,3.05939246972421,2.96566147605862,3.06066178123468,2.92585883047713,3.02139189264387,0.944,2.0727281756811,0.944,2.07033715275578,0.954,2.07472606864172,0.952,2.0721828176018,3.01188990240613,3.01316162864665,2.97363920835404,2.9736253615605
"12",2005,"Western",428,0,2.75467289719626,2.737390073413,2.73949546641691,0.554432308699084,0.553798063970023,0.493509672715531,0.981937774288536,0.912802586930968,0.773015086327261,0.769793661035763,2.95068163955884,3.04410856917326,2.95275694501603,3.04616616092648,2.94502973655617,3.04071088223876,0.954,2.14052559554467,0.956,2.13805281155238,0.944,2.1427705019988,0.946,2.14011310977578,2.99739510436605,2.99946155297125,2.99297463354774,2.99287030939746
"13",2006,"Eastern",431,0,2.91183294663573,2.87870962467908,2.88362957950415,0.521641880626973,0.521084738006407,0.157831112712426,0.284073120105664,0.395491654682047,0.3804187260344,0.376735709574523,2.97354384842243,3.06683900837196,2.97881575672725,3.07209927490923,2.97616717371236,3.06287919263975,0.946,2.0171263793423,0.946,2.0148826048889,0.958,2.01037805769536,0.956,2.00786050567067,3.0201914283972,3.02545751581824,3.01937704091009,3.01952318317606
"14",2006,"Western",432,0,3.47222222222222,3.44804491013654,3.45103071824543,0.571352600023603,0.570749929368532,0.399409412782604,0.794053535208215,0.88583976125121,0.467925928880291,0.475138102462126,2.9534922104649,3.05384468171948,2.95649519152431,3.05684531014183,2.93268237239691,3.03140613609597,0.948,2.20047069950051,0.948,2.1981226435308,0.956,2.20326608512945,0.956,2.20055715429165,3.00366844609219,3.00667025083307,2.98174932049182,2.98204425424644
"15",2007,"Eastern",426,0,3.34741784037559,3.34741784037559,3.34741784037557,0.563327699876581,0.562711341504529,1,0.562734986425135,0.562734986425111,0.688227916863489,0.688227916863477,2.96522986911447,3.06383835844113,2.96522986911447,3.06383835844113,2.9590525981722,3.06198091449328,0.932,2.17722295523403,0.932,2.17478489436952,0.942,2.16683298153911,0.942,2.16409714843774,3.0145341137778,3.0145341137778,3.01051675633274,3.01051675633274
"16",2007,"Western",429,0,3.47785547785548,3.43192731306161,3.43750435757437,0.582174024001513,0.581488979391069,0.159962052319287,0.15007535673424,0.217926625465033,0.9393220904029,0.948637974484766,2.98082092343628,3.08390128153428,2.98627351011964,3.08935637504401,2.94716858833085,3.04947540608472,0.934,2.25261014190713,0.938,2.24993694034277,0.938,2.24304179676867,0.938,2.24024084086014,3.03236110248528,3.03781494258183,2.99801779076377,2.99832199720778
"17",2008,"Eastern",432,0,3.91435185185185,3.86932110137511,3.87249497495828,0.575028724511853,0.57435541112724,0.191659618300834,0.744917273678546,0.654036039652855,0.178690129036257,0.175936613178577,2.93700579333724,3.03958207793363,2.9402127105176,3.04279139852248,2.98467516252255,3.08348539639525,0.934,2.22413192334277,0.932,2.22151967123712,0.944,2.22100173849307,0.944,2.2182915168401,2.98829393563544,2.99150205452004,3.03385524811404,3.0340802794589
"18",2008,"Western",428,0,4.44158878504673,4.42518485817493,4.42618501726148,0.556733341559164,0.556109836369948,0.662717067983438,0.407340644421996,0.385273834153472,0.158299685654306,0.1588208621373,2.92963081993041,3.02721049300172,2.93062303999228,3.02819378758137,2.92167689270536,3.01284323945886,0.948,2.14967492752444,0.948,2.14726723542666,0.962,2.14671163458764,0.962,2.14408938324062,2.97842065646607,2.97940841378683,2.96721508185312,2.96726006608211
"19",2009,"Eastern",431,0,3.4292343387471,3.4180974339284,3.41950061763372,0.534902361851183,0.534254506646201,0.694444398229322,0.829929046099339,0.874206927181583,0.323197411073745,0.324884257188032,2.9565497415746,3.05107062609937,2.95790979344233,3.05242884897344,2.93139548268895,3.02277273797517,0.952,2.07467848750585,0.952,2.07214506701641,0.942,2.05676887186253,0.942,2.05424190246203,3.00381018383698,3.00516932120789,2.97700136963227,2.97708411033206
"20",2009,"Western",429,0,3.51981351981352,3.47018708750297,3.47385029518969,0.58460189527121,0.58392739950889,0.322651186096014,0.506318187534872,0.593227671467824,0.798852359322192,0.791659449903198,2.95986577242075,3.07013252920622,2.96353266308592,3.07378924218823,2.93949149553724,3.04615939868952,0.934,2.24537812811825,0.934,2.24278009288142,0.942,2.25113678814552,0.942,2.24834416051282,3.01499915081349,3.01866095263708,2.99307870166951,2.99282544711338
"21",2010,"Eastern",427,0,2.14988290398126,2.1247789227201,2.12734037714768,0.591306440955949,0.590644611532015,0.399106618685031,0.796728439484793,0.723570611643755,0.27544179528918,0.272779169867143,2.9384405160644,3.0427678711959,2.9409890601945,3.04532481965562,2.97663987767869,3.08253414875611,0.94,2.27775472961568,0.94,2.27519870234009,0.93,2.27759443583321,0.93,2.27476679682503,2.99060419363015,2.99315693992506,3.02943076715654,3.0295870132174
"22",2010,"Western",428,0,3.25467289719626,3.25467289719626,3.25467289719629,0.554846556967241,0.554250107025431,1,0.138158015947048,0.138158015947063,0.037248460816477,0.0372484608164816,2.98836412981763,3.08368636458276,2.98836412981763,3.08368636458276,2.90310883675098,2.99703859929872,0.938,2.13810717237729,0.938,2.13580469416494,0.96,2.14017645005776,0.96,2.13759271173641,3.03602524720019,3.03602524720019,2.95007371802485,2.95007371802485
"23",2011,"Eastern",424,0,2.72877358490566,2.69028523071767,2.69320505281769,0.529603524919024,0.528956116627286,0.414211957254346,0.757913769546213,0.662133987270011,0.0158187852685674,0.0160144256923655,2.94570528764885,3.03452813317313,2.94862523039084,3.03743489873381,3.01161393965709,3.11255930406979,0.95,2.04190808776652,0.948,2.03940473706611,0.918,2.04214025456416,0.916,2.03956188116817,2.99011671041099,2.99303006456233,3.06221495622065,3.06208662186344
"24",2011,"Western",429,0,3.26573426573427,3.25973751319548,3.26030458648523,0.50759397761975,0.507028374546926,0.750621177188945,0.373686807709169,0.386755835780728,0.524809344974468,0.52668717020668,2.97623250101375,3.06125504423076,2.97675301195574,3.06178004240826,2.96999898164375,3.05855558815347,0.96,1.95551761132726,0.96,1.95332036952737,0.956,1.9495319176578,0.956,1.94715133650488,3.01874377262226,3.019266527182,3.01434453869722,3.01427728489861
"25",2012,"Eastern",402,0,2.43283582089552,2.40666913017259,2.40846900074087,0.625415193426327,0.624694323402124,0.555289416152105,0.544845368582078,0.590019570110915,0.887217038964011,0.886850599628491,2.96201023603121,3.06672545437026,2.96379023481938,3.06850283681371,2.94384162211631,3.04856983071127,0.948,2.40958316357501,0.948,2.40680926175542,0.948,2.41275642174815,0.948,2.40961566846686,3.01436784520073,3.01614653581655,2.99621961559673,2.99620572641379
"26",2012,"Western",397,0,3.63476070528967,3.62405110805107,3.62605178662807,0.556149626763668,0.555472593599401,0.551817986577154,0.86363875832616,0.931747822243402,0.692305286771407,0.694829890514329,2.95538585369544,3.04868319453682,2.95742390220449,3.05073715200249,2.96332490653574,3.05498873219996,0.964,2.14387505952104,0.964,2.14115119496212,0.962,2.14241692520232,0.962,2.13946989384704,3.00203452411613,3.00408052710349,3.00923195921825,3.00915681936785
"27",2013,"Eastern",430,0,2.67441860465116,2.64307004846583,2.64602262979866,0.568375015270376,0.567726871011843,0.34701748596726,0.768652116798288,0.86231224331263,0.562909582087836,0.568678377527286,2.95447157393621,3.0543494442835,2.95754389653231,3.05741604360142,2.93794290925457,3.03413245276354,0.954,2.18779653585219,0.954,2.18527191936328,0.946,2.1892400526796,0.944,2.18653960164364,3.00441050910986,3.00747997006686,2.98582942614407,2.98603768100906
"28",2013,"Western",427,0,3.71896955503513,3.70801270187051,3.70910914129351,0.580413508834904,0.579743070494837,0.468414888106092,0.722863956318302,0.755216033760892,0.36567194112187,0.364292925852218,2.95800606516101,3.05784545638883,2.95909596041146,3.05893519659486,2.9734778183391,3.0721049872358,0.944,2.23325990257796,0.944,2.23065916820086,0.956,2.23594362888348,0.956,2.23320068744165,3.00792576077492,3.00901557850316,3.02272387157553,3.02279140278745
"29",2014,"Eastern",429,0,2.19347319347319,2.16885782068073,2.17167315210409,0.551899585168623,0.551308507434805,0.420372327670487,0.174695629856918,0.141085032070739,0.63832020485802,0.63483251711859,2.91150835181245,3.01262537945331,2.91449277185137,3.01557693973478,2.94254083706689,3.03507664388341,0.936,2.12846537385636,0.934,2.12614984238335,0.956,2.13083988437037,0.956,2.12817554859367,2.96206686563288,2.96503485579308,2.98891904497569,2.98880874047515
"30",2014,"Western",434,0,2.95852534562212,2.92144436054547,2.92477202597669,0.550296570259334,0.549687983496535,0.275201455479596,0.861989166777472,0.96854172303581,0.720052653761335,0.723951723099694,2.95229907407492,3.04965612059455,2.95563154622315,3.05298708473725,2.96243831509624,3.05403683956081,0.944,2.11740684393356,0.944,2.11505253078766,0.954,2.12387980076319,0.954,2.12128810719936,3.00097759733474,3.0043093154802,3.00835382226115,3.00823757732853
"31",2015,"Eastern",425,0,1.40941176470588,1.43013456106738,1.42665429113532,0.616105660617982,0.615439326961452,0.189839143302785,0.356011324681529,0.293407855310345,0.317108172184792,0.316825128776584,2.9758959361167,3.07964353924043,2.97251702174599,3.07626886130535,2.91815164145082,3.02656019093715,0.954,2.37588478933011,0.954,2.37328266289865,0.952,2.37523861569598,0.952,2.37229087435826,3.02776973767856,3.02439294152567,2.97237919538209,2.97235591619399
"32",2015,"Western",428,0,3.0981308411215,3.06212305768786,3.06560931498237,0.559592054215084,0.558951314767896,0.370870107063663,0.239498314312209,0.191592895512584,0.920311382825181,0.916510523927645,2.91595285526875,3.01687617983991,2.91929500254798,3.0202144405134,2.95311684577125,3.05217097012157,0.95,2.14930354059347,0.946,2.14683380815433,0.956,2.15928550153995,0.958,2.15662805906606,2.96641451755433,2.96975472153069,3.00252279171774,3.00264390794641
"33",2016,"Eastern",430,0,3.7046511627907,3.68997850151706,3.69159382719328,0.564748348174207,0.564117331831543,0.721655567928167,0.309649858965202,0.279819040325703,0.189750523724862,0.190453935749702,2.92451747008753,3.02187272666438,2.92612813000749,3.02348009154031,2.98441584643591,3.07809249516963,0.968,2.18346408292654,0.968,2.18101896512537,0.964,2.17627836169778,0.964,2.1735877219017,2.97319509837595,2.9748041107739,3.03128101785297,3.03125417080277
"34",2016,"Western",428,0,3.59345794392523,3.52334272345522,3.52728064771286,0.586465509513108,0.585756088139357,0.161124011797148,0.213746170112891,0.165224544348698,0.61027874272577,0.609089627552987,2.91044359994857,3.01535054838563,2.91429993097613,3.01921951648042,2.93724825585687,3.03681932273328,0.94,2.25598833435532,0.942,2.25325414756595,0.958,2.26086849917638,0.958,2.25809639199425,2.9628970741671,2.96675972372827,2.9870734033549,2.98703378929508
"35",2017,"Eastern",428,0,2.85280373831776,2.8626679590099,2.86099642311523,0.630174269669599,0.629541956683446,0.662199253620039,0.299459294418752,0.271786739827399,0.210329914174114,0.210578809478145,2.9768556289762,3.08204826358929,2.97521134878121,3.08039512999719,2.98212363273264,3.08090067871288,0.962,2.44225962974736,0.962,2.43972924139451,0.964,2.42836037660611,0.964,2.4252120431487,3.02945194628275,3.0278032393892,3.03153462907214,3.03151215572276
"36",2017,"Western",424,0,3.54952830188679,3.49112565515222,3.49735712440485,0.634443117831279,0.633670387687917,0.158554525464418,0.0540741455458103,0.0864870551664317,0.142104038545141,0.139913057575691,2.99309480716747,3.10289740713948,2.99905188626997,3.10885084013384,2.98691016814584,3.09268892251796,0.948,2.45063025132471,0.948,2.44762425881858,0.946,2.44730900703973,0.946,2.4442281539087,3.04799610715347,3.0539513632019,3.03957195243082,3.0397995453319


==> anc/original-supplement/Conference_Results_Phase_I/NCAA_Football_conference_out.csv <==
"","Year","conference","ngames","number.neutral.site","unconditional.HFE","FE.mov.HFE","RE.mov.HFE","se.FE.mov.HFE","se.RE.mov.HFE","oneprime.z.eta.pvalue","RE.sim.bias.pvalue","FE.sim.bias.pvalue","FE.shuffle.sim.bias.pvalue","RE.shuffle.sim.bias.pvalue","FE.sim.bias.leftCI","FE.sim.bias.rightCI","RE.sim.bias.leftCI","RE.sim.bias.rightCI","RE.shuffle.sim.bias.leftCI","RE.shuffle.sim.bias.rightCI","FE.sim.coverage.prob","FE.sim.95CI.width","RE.sim.coverage.prob","RE.sim.95CI.width","FE.shuffle.sim.coverage.prob","FE.shuffle.sim.95CI.width","RE.shuffle.sim.coverage.prob","RE.shuffle.sim.95CI.width","FE.sim.mean","RE.sim.mean","FE.shuffle.sim.mean","RE.shuffle.sim.mean"
"1",2000,"ACC",35,0,4.17142857142857,3.93827160493827,3.95331676326149,1.99004686921834,1.95038348733845,0.745186963056444,0.108472214697152,0.0777270071941391,0.7148770287751,0.684804299454023,2.73107885775105,3.01419815039175,2.7426959318246,3.02569290412869,2.82722460723487,3.11357950481981,0.962,6.80802752808252,0.958,6.67224546499342,0.966,6.72812243441714,0.962,6.59464240172202,2.8726385040714,2.88419441797665,2.97336423832572,2.97040205602734
"2",2000,"Big East",28,0,3.78571428571429,3.7962962962963,3.79572815777645,2.13397725553795,2.07781725734758,0.995158024527549,0.86571012095484,0.85869524011155,0.785304610942478,0.802051024874793,2.82809319829311,3.14332691115963,2.82905784816447,3.14383444454645,2.82219917168413,3.13754252894667,0.944,7.04953629187521,0.942,6.86410253067896,0.942,7.00929848391486,0.93,6.81881162912205,2.98571005472637,2.98644614635546,2.97813617436106,2.9798708503154
"3",2000,"Big10",43,0,6.88372093023256,6.7037030498247,6.77725387371376,2.33872974399112,2.30600680395084,0.620053903662977,0.25395291285445,0.55169437660442,0.770678972294067,0.791210773150182,2.86494332487872,3.25256933528308,2.91934634907125,3.30461332768306,2.83462121074542,3.21691942642221,0.94,8.38337954828372,0.936,8.22588112783498,0.932,8.30241312561362,0.926,8.12583969596051,3.0587563300809,3.11197983837715,3.02846428147293,3.02577031858381
"4",2000,"Big12",47,0,3.27659574468085,3.20259791452381,3.19907154523259,2.46743646416103,2.42797949700503,0.851188400890932,0.271521541431368,0.265082220447582,0.82681849602471,0.820583108534925,2.91881040910735,3.29457578126182,2.91739436001799,3.29310714312019,2.83365392663899,3.20978723359858,0.948,8.45961027532279,0.946,8.32408915048209,0.946,8.43271800435675,0.944,8.30551378183864,3.10669309518459,3.10525075156909,3.02096561889358,3.02172058011879
"5",2000,"CUSA",31,0,3.09677419354839,1.67574355584931,2.11844375969588,2.37118530334856,2.30907355310166,0.117339464451209,1.13439246112688e-05,0.671165460265261,0.356641425128625,0.324210221723663,2.86412647142993,3.21083684122659,3.21654292709588,3.56102386682536,2.71884096394013,3.09315408961545,0.962,8.22277206674426,0.944,7.98074631834463,0.94,8.16710148525541,0.936,7.90075945286165,3.03748165632826,3.38878339696062,2.91232418762271,2.90599752677779
"6",2000,"MAC",51,0,6.58823529411765,6.75560475159959,6.74492283197365,1.95462231694797,1.92983722179548,0.812042743991809,0.0631077395839694,0.0795259636453262,0.639226661078346,0.585652609833605,2.7089989222173,3.01623983937037,2.70109289714603,3.00797710038187,2.81197167516399,3.10630700666263,0.94,6.69479118484738,0.938,6.60655226603528,0.934,6.65160949566248,0.93,6.55745911508658,2.86261938079384,2.85453499876395,2.96485370168951,2.95913934091331
"7",2000,"MWC",28,0,2.96428571428571,1.66666666666667,1.98446189035458,2.50963057321891,2.4358336091847,0.227456425156253,0.00307234947666346,0.685302172459138,0.349291422162149,0.348639647928425,2.83883175605396,3.24498996848299,3.10495920769528,3.51321857487741,2.89773962463149,3.28915002382985,0.918,8.63523420214929,0.916,8.37177886736236,0.926,8.592911372951,0.922,8.24761146750788,3.04191086226848,3.30908889128634,3.09315921654699,3.09344482423067
"8",2000,"PAC10",40,0,-0.175,-0.175,-0.175,1.98000783697509,1.94884807284387,1,0.867521887243905,0.86752188724391,0.398505245397772,0.398505245397769,2.82951357167839,3.14379034583962,2.82951357167838,3.14379034583962,2.78486870337492,3.08573179448843,0.946,6.97899253782017,0.938,6.84953905105832,0.958,7.04616313146793,0.952,6.89952407773305,2.986651958759,2.986651958759,2.93530024893167,2.93530024893167
"9",2000,"SEC",46,0,7.82608695652174,7.89293235291585,7.88853575621862,1.96587022398332,1.92916602595632,0.851669278662553,0.693609032912815,0.57952609236398,0.256794882885815,0.267587210300936,2.89180640262757,3.19326389947185,2.87998287779599,3.18026340135419,2.77735799720255,3.06190270627833,0.94,6.81627750516197,0.94,6.68758928375855,0.958,6.79633164842004,0.96,6.6752179037874,3.04253515104971,3.03012313957509,2.91813908015873,2.91963035174044
"10",2000,"WAC",36,0,4.58333333333333,4.58333333333333,4.58333333333333,2.40307727494638,2.35814049217671,1,0.275590335733797,0.275590335733797,0.0984765092057903,0.0984765092057893,2.92180285847269,3.27367362528486,2.92180285847269,3.27367362528486,2.97224944427971,3.32474431294859,0.956,8.20136556446747,0.942,8.04727476207583,0.944,8.29780835752726,0.942,8.14176779969729,3.09773824187877,3.09773824187877,3.14849687861415,3.14849687861415
"11",2001,"ACC",36,0,1.91666666666667,1.91666666666667,1.91666666666667,2.18344234303018,2.14261082572694,1,0.115378267120833,0.115378267120834,0.754330345948991,0.754330345948991,2.96783803071623,3.29397111958598,2.96783803071623,3.29397111958599,2.80256528724344,3.14315675257373,0.946,7.43086648812838,0.94,7.29121514298931,0.94,7.56957315744132,0.938,7.42421111771748,3.13090457515111,3.13090457515111,2.97286101990859,2.97286101990859
"12",2001,"Big East",28,0,6.5,6.94444444444445,6.88167745158406,4.12580352305478,4.01062446061755,0.838587292719622,0.0238704147162277,0.0502350077061441,0.290377654865286,0.33111549168008,2.37103161808772,3.00032336545223,2.32601058473679,2.95198475655206,2.84655951690421,3.45441377551741,0.93,13.8627082346675,0.926,13.4735809310546,0.936,13.621759969111,0.936,13.2232106073409,2.68567749176998,2.63899767064443,3.16398117044541,3.15048664621081
"13",2001,"Big10",44,0,1.22727272727273,1.22727272727273,1.22727272727273,2.14132140603675,2.10551839574718,1,0.837362438389761,0.837362438389761,0.508772963152132,0.508772963152132,2.84303559865082,3.19361042164897,2.84303559865082,3.19361042164897,2.87925928657124,3.24323642332797,0.95,7.78299344916796,0.944,7.59531627995134,0.922,7.82047780134124,0.922,7.62070167189033,3.01832301014989,3.01832301014989,3.06124785494961,3.06124785494961
"14",2001,"Big12",47,0,-0.0638297872340425,0.350617861842853,0.289078872039855,2.2911021339771,2.25126742024486,0.371505014530782,0.484855944875889,0.215534652375263,0.0452887681256724,0.052338772105923,2.93815047727899,3.27352599948919,2.8920267238657,3.22723914653814,2.99821595553948,3.35317541362492,0.944,7.85437875201223,0.942,7.72076306884898,0.93,7.78563420590561,0.932,7.66733172788944,3.10583823838409,3.05963293520192,3.18173903938982,3.1756956845822
"15",2001,"CUSA",35,0,4.8,5.55027211300334,5.35870353541028,2.73904182231535,2.67086484742095,0.566358802277921,0.213732989268529,0.904628150126771,0.698398764089976,0.754597818183748,2.79738940344126,3.2289417400184,2.65161918317004,3.07812481669056,2.82547887634564,3.24060236454582,0.936,9.38420857566873,0.938,9.14032291554631,0.944,9.33008840206154,0.94,9.07795068638518,3.01316557172983,2.8648719999303,3.04087874308436,3.03304062044573
"16",2001,"MAC",51,0,2.41176470588235,2.4570010898912,2.45456322494316,1.88617633488039,1.86768837023692,0.887005304974203,0.405682595437452,0.409660744101254,0.098479927302869,0.075028444432874,2.91722508329896,3.20265555009714,2.91764861514162,3.20338268045483,2.9864346471943,3.28140334048568,0.96,6.62847408831526,0.95,6.54804233600582,0.938,6.51358034151352,0.932,6.41344098161058,3.05994031669805,3.06051564779823,3.12417764180814,3.13391899383999
"17",2001,"MWC",28,0,0.892857142857143,2.52777777777778,2.11058940386796,2.84319891178613,2.75944719666141,0.17364224104825,0.0286217462462021,0.283566248884071,0.962058856690588,0.977700619826285,2.90552070790236,3.32208232668668,2.55518475527193,2.97537384791719,2.79674432842955,3.19755062976815,0.934,9.70810329261425,0.93,9.40904445252946,0.97,9.78457454037206,0.96,9.45395499474139,3.11380151729452,2.76527930159456,2.99515454654601,2.99714747909885
"18",2001,"PAC10",40,0,2.275,2.275,2.275,2.39903895988258,2.35528590195922,1,0.584439539739335,0.584439539739335,0.865325309183727,0.865325309183723,2.86580477071013,3.23781807038006,2.86580477071013,3.23781807038006,2.79129803053149,3.17551823631943,0.95,8.36160143123774,0.948,8.20898878922695,0.934,8.33098451564666,0.928,8.18544716052719,3.05181142054509,3.05181142054509,2.98340813342546,2.98340813342546
"19",2001,"SEC",46,0,1.02173913043478,1.36186701524252,1.2881273412646,2.21088699567891,2.1745072613017,0.554536453077961,0.54349996678425,0.903381738372913,0.242934410182405,0.265485880604583,2.84375057091742,3.1768397586236,2.78269567632505,3.11460246554651,2.72500575992883,3.07590005239898,0.948,7.63597047221641,0.946,7.50590076787923,0.928,7.6281354227304,0.928,7.4981951081076,3.01029516477051,2.94864907093578,2.8951636435344,2.9004529061639
"20",2001,"Sun Belt",20,0,3.6,3.72448979591837,3.6967847320698,2.89324404424201,2.76656854583445,0.894937408629531,0.605769695608967,0.715574529745202,0.0140375553493651,0.0155087335290422,2.76197692439735,3.16351192420044,2.74788548530897,3.14716093858534,2.53948048337207,2.95137420516494,0.93,9.18737563512843,0.924,8.78758099278756,0.932,9.41711470066173,0.926,9.00984401643002,2.9627444242989,2.94752321194716,2.74228912986772,2.74542734426851
"21",2001,"WAC",39,0,8.15384615384615,7.7585945345384,7.8118141497941,2.59512750160547,2.54151855348133,0.709639686892088,0.850754689346753,0.779258054471671,0.711361269134296,0.674908468535633,2.7690901637917,3.1732252264681,2.81855822372061,3.21989655357879,2.75693278822953,3.15750465069136,0.946,8.97635456249878,0.946,8.78705542813361,0.942,9.00369090665533,0.94,8.80213595407705,2.9711576951299,3.0192273886497,2.96207558523416,2.95721871946045
"22",2002,"ACC",36,0,1.58333333333333,1.58333333333333,1.58333333333333,2.58030449221688,2.53204462563321,1,0.365967231054882,0.365967231054882,0.717224728842109,0.717224728842109,2.89207449445939,3.29221400612674,2.89207449445939,3.29221400612674,2.82883851182677,3.24857855439031,0.938,9.00477285797854,0.932,8.83418688850427,0.92,8.85487523367008,0.918,8.6788471163528,3.09214425029306,3.09214425029306,3.03870853310854,3.03870853310854
"23",2002,"Big East",28,0,-0.178571428571429,0.796296296296296,0.715359137191518,2.09793346274205,2.04167607387004,0.48636099685278,0.359390630503454,0.900386870934068,0.411860623705335,0.443415315436738,2.83286127026459,3.14710792688369,2.77077227391967,3.08330143788766,2.79099711297507,3.0916321580293,0.934,7.01256628394799,0.932,6.82453872564875,0.948,6.92343393833142,0.938,6.73483553876905,2.98998459857414,2.92703685590366,2.93712288869474,2.94131463550218
"24",2002,"Big10",44,0,4.04545454545455,4.04545454545454,4.04545454545455,2.12672049373297,2.09454578418748,1,0.0829469398978694,0.0829469398978694,0.992316871921182,0.992316871921182,2.7044224104102,3.0181563607051,2.7044224104102,3.0181563607051,2.84063335364659,3.15781131621052,0.958,7.27986994678546,0.954,7.16892873703894,0.944,7.34752478698383,0.942,7.23357196531647,2.86128938555765,2.86128938555765,2.99922233492855,2.99922233492855
"25",2002,"Big12",47,0,7.46808510638298,7.62399426791737,7.6134426858682,1.97727076286526,1.94710770639713,0.766958222985768,0.515059286196121,0.584495608577124,0.22218083163558,0.202164947592061,2.81109937826555,3.10660185493781,2.80337521629425,3.09870302010313,2.74665353000204,3.05373880378125,0.948,6.74591535823551,0.944,6.64326294829366,0.942,6.70807784141581,0.938,6.60921919374646,2.95885061660168,2.95103911819869,2.90447992381008,2.90019616689165
"26",2002,"CUSA",40,0,7.425,7.425,7.425,2.29178160631298,2.2607032549136,1,0.489905448741718,0.489905448741718,0.554083341391977,0.554083341391977,2.88102541205025,3.24805382098769,2.88102541205025,3.24805382098769,2.87492164578677,3.23297412743655,0.946,8.15521847513325,0.94,8.02303038098835,0.944,8.26152551316967,0.94,8.09885354920008,3.06453961651897,3.06453961651897,3.05394788661166,3.05394788661166
"27",2002,"MAC",57,0,0.473684210526316,0.619913526546701,0.581216827242085,2.14664014404644,2.11909832649054,0.715511120554512,0.468977671563394,0.689018503864334,0.844634332085483,0.804651794247841,2.79549794907319,3.13525760812897,2.76740011296473,3.1072464507661,2.85897985101762,3.18166294224221,0.94,7.46594037681954,0.938,7.37044750755785,0.958,7.44840171830172,0.956,7.35631064548914,2.96537777860108,2.93732328186542,3.01611884200888,3.02032139662992
"28",2002,"MWC",28,0,3.35714285714286,3.05555555555556,3.23392227858651,2.87657632577769,2.77266037189838,0.779511914601979,0.223155336165964,0.742472961294919,0.830499436515602,0.684958298444107,2.80888509337823,3.2679275459604,2.91388267348894,3.36808465769187,2.7319385163036,3.1762582104242,0.93,10.344451402815,0.924,9.78006941940347,0.952,10.4506131863128,0.942,9.86092068659858,3.03840631966931,3.1409836655904,2.97551684157275,2.9540983633639
"29",2002,"PAC10",40,0,0.45,0.45,0.45,2.20463852694331,2.17071826073643,1,0.593685717981623,0.593685717981623,0.240716623468497,0.240716623468497,2.79039685142944,3.12003544980867,2.79039685142944,3.12003544980867,2.72208605574252,3.06994786327947,0.96,7.72712936932029,0.956,7.60625878078899,0.938,7.64617113314263,0.936,7.51444279673309,2.95521615061905,2.95521615061905,2.896016959511,2.896016959511
"30",2002,"SEC",46,0,-0.717391304347826,-0.415508740475123,-0.506844117977606,2.05246776234854,2.01453183003104,0.568833330241866,0.497366858620041,0.143486921423205,0.261637093364154,0.241170267593852,2.95807294344473,3.28790695892498,2.89233627273713,3.22141390416433,2.74751555900821,3.06366170418801,0.924,7.09893083104196,0.916,6.96754225485931,0.946,7.1246195328631,0.948,6.99572552762046,3.12298995118485,3.05687508845073,2.9095369231159,2.90558863159811
"31",2002,"Sun Belt",21,0,4.61904761904762,4.61904761904762,4.61904761904762,2.38636746850725,2.29952461976227,1,0.105908229759793,0.105908229759793,0.313438744907985,0.313438744907983,2.69747925561212,3.02911126161901,2.69747925561212,3.02911126161901,2.91546356508165,3.2630520181565,0.934,7.86037853288761,0.932,7.5659922471601,0.942,7.95430273740476,0.942,7.63030679477953,2.86329525861556,2.86329525861556,3.08925779161908,3.08925779161908
"32",2002,"WAC",40,0,4.8,4.8,4.8,1.96439755615321,1.93248223550906,1,0.856153565977587,0.856153565977592,0.966968529415225,0.96696852941522,2.84438682018311,3.12931145109879,2.84438682018311,3.12931145109879,2.85292941514567,3.14099595270517,0.94,6.6171945551667,0.934,6.5084739309749,0.954,6.66413553382425,0.95,6.55113401389445,2.98684913564095,2.98684913564095,2.99696268392542,2.99696268392542
"33",2003,"ACC",36,0,3.80555555555556,3.80555555555555,3.80555555555555,2.86629788756279,2.81266459623416,1,0.451435722135467,0.451435722135467,0.339270366171545,0.339270366171543,2.85969902499316,3.31490541369154,2.85969902499316,3.31490541369154,2.891958311763,3.31304877057354,0.95,10.1467473418745,0.946,9.93943349874418,0.956,10.1274132585365,0.948,9.90360282895942,3.08730221934235,3.08730221934235,3.10250354116827,3.10250354116827
"34",2003,"Big East",28,0,4.67857142857143,5.00925925925926,4.90717896051537,3.0217688703182,2.92821583061456,0.783670745220191,0.00380676930201783,0.0336094671625666,0.857630329644963,0.883470423692791,2.5154330267888,2.980372512249,2.43048457756321,2.88980941130418,2.75374345898707,3.21204887890584,0.934,10.3962655132255,0.924,10.0473889726251,0.944,10.454537360403,0.94,10.0639988601068,2.7479027695189,2.66014699443369,2.9789482194462,2.98289616894646
"35",2003,"Big10",44,0,6.34090909090909,6.34090909090909,6.34090909090909,1.84063192425282,1.81297998237088,1,0.435613702501993,0.435613702501993,0.960375784200441,0.960375784200441,2.91760544270015,3.19094578886774,2.91760544270015,3.19094578886774,2.86198106621303,3.14518386744757,0.94,6.27250735803963,0.934,6.17719624823329,0.934,6.27864912168537,0.928,6.18091365644557,3.05427561578395,3.05427561578395,3.0035824668303,3.0035824668303
"36",2003,"Big12",47,0,5.85106382978723,5.65726580480124,5.6816807185268,2.69111369836715,2.64505572665189,0.730521574816662,0.204062935208882,0.281435149621516,0.676879406957681,0.679387871536032,2.91012132740364,3.30853069086415,2.92973621743471,3.32814490030919,2.75908286623245,3.15713428449686,0.946,9.17811037286352,0.944,9.02432423282899,0.966,9.1448725313825,0.964,9.0069735561298,3.1093260091339,3.12894055887195,2.95775818631225,2.95810857536465
"37",2003,"CUSA",44,0,0.954545454545455,0.954545454545454,0.954545454545454,2.12962171468309,2.10366007409319,1,0.105248278329269,0.105248278329269,0.113878461539286,0.113878461539286,2.6887887677424,3.0296548510968,2.6887887677424,3.0296548510968,2.96856719734662,3.2927894817781,0.922,7.46553394579578,0.92,7.37044591005414,0.956,7.44172910712036,0.952,7.32140086690046,2.8592218094196,2.8592218094196,3.13067833956236,3.13067833956236
"38",2003,"MAC",57,0,5.14035087719298,5.47669280114042,5.44005965268316,1.78098763218242,1.75835665937565,0.285634752201749,0.608176788315626,0.35563412841142,0.651331416292696,0.693977172041789,2.92662860033615,3.20380838783498,2.89765077506172,3.17468427790022,2.84183574266303,3.10535952677631,0.94,6.1408409903356,0.94,6.06302494821816,0.946,6.13631311745211,0.944,6.06158367085418,3.06521849408557,3.03616752648097,2.96974810365854,2.97359763471967
"39",2003,"MWC",28,0,-1.28571428571429,-0.703703703703705,-1.02480466449901,2.82536879534113,2.72603501370531,0.5779836977097,0.00149507402062448,0.0816956689225024,0.760174482260394,0.751928395906233,2.56860594594453,3.02561899511962,2.40925867254051,2.85928812554411,2.81691813916244,3.25333377429699,0.938,10.0751963417913,0.932,9.54911708640466,0.948,10.0735633402476,0.938,9.52186665394376,2.79711247053207,2.63427339904231,3.03445696649067,3.03512595672972
"40",2003,"PAC10",40,0,7.525,7.525,7.525,3.09033881079684,3.03028750553674,1,0.0130398895928033,0.0130398895928032,0.0727564481077152,0.0727564481077152,3.06396600155711,3.54101446641475,3.06396600155711,3.54101446641475,2.54982606625827,3.01992794647885,0.944,10.8230754721108,0.938,10.611807290811,0.958,10.9430756443331,0.958,10.7300958314732,3.30249023398593,3.30249023398593,2.78487700636856,2.78487700636856
"41",2003,"SEC",46,0,2.43478260869565,2.21510113219193,2.24952524619522,1.77158001053899,1.74401516576696,0.729462246999791,0.155407221841644,0.0748208117100968,0.483132467690692,0.469602398115065,2.74567382907122,3.0121692501242,2.77066471411581,3.03668536056763,2.82830859592741,3.07925800046148,0.942,5.98663568530541,0.938,5.89294126451809,0.95,6.04152066109137,0.948,5.94449789407097,2.87892153959771,2.90367503734172,2.95519879178738,2.95378329819444
"42",2003,"Sun Belt",25,0,4.4,5.18507157464213,4.91090592581547,3.02857544354738,2.91830544762683,0.362729554333175,0.321727125304785,0.514106474218482,0.165353997754697,0.1248890034843,2.8406757624397,3.31792464101862,2.64208228642629,3.11776685925651,2.60724468890188,3.04795469727625,0.932,10.3684746138822,0.93,9.94491316395934,0.944,10.2962063562222,0.938,9.85554765242816,3.07930020172916,2.8799245728414,2.84356762450402,2.82759969308907
"43",2003,"WAC",40,0,4.25,4.25,4.25,2.50164600985445,2.45689517241091,1,0.523553134011605,0.523553134011605,0.776284867805107,0.776284867805107,2.74650868919455,3.12916783623322,2.74650868919455,3.12916783623322,2.83453184303336,3.22146101363584,0.938,8.56452583479815,0.936,8.41163969973239,0.94,8.62680567755647,0.936,8.47900367565775,2.93783826271389,2.93783826271389,3.0279964283346,3.0279964283346
"44",2004,"ACC",44,0,3.34090909090909,3.34090909090909,3.34090909090909,2.17251589787014,2.14291163011368,1,0.198339698505689,0.198339698505689,0.344170633248016,0.344170633248017,2.94247439007349,3.27650392261736,2.94247439007349,3.27650392261736,2.76090648449101,3.08358574923586,0.946,7.64199084541507,0.946,7.52995098252734,0.942,7.51849696725033,0.936,7.39862130540723,3.10948915634542,3.10948915634542,2.92224611686343,2.92224611686343
"45",2004,"Big East",21,0,4.19047619047619,4.19047619047619,4.19047619047619,3.15039610831422,3.03489096289995,1,0.981169049618642,0.981169049618639,0.935884427252894,0.935884427252894,2.74603981469811,3.24792772877789,2.74603981469812,3.24792772877789,2.73334546011317,3.24566751099384,0.944,11.8263847838338,0.928,10.910129839618,0.94,11.6590683564313,0.928,10.7965177819334,2.996983771738,2.996983771738,2.9895064855535,2.9895064855535
"46",2004,"Big10",44,0,8.90909090909091,8.9090909090909,8.90909090909091,2.00152379116469,1.97835395714895,1,0.43037638875741,0.430376388757414,0.0191956167446134,0.0191956167446134,2.7775048163587,3.09497452576426,2.7775048163587,3.09497452576426,3.03035063940964,3.34043430446357,0.936,7.12734673561572,0.926,7.01627627231985,0.942,7.17129513596634,0.938,7.02826227670061,2.93623967106148,2.93623967106148,3.18539247193661,3.18539247193661
"47",2004,"Big12",47,0,3.4468085106383,3.45740253714459,3.45486784602738,2.19377629418256,2.17013979228564,0.977146169836203,0.720179692658247,0.737905155947434,0.704199274358182,0.664945205300193,2.80635817319302,3.13725306738327,2.8045664099101,3.13512966838918,2.78456667388563,3.13757213533781,0.946,7.6515768818345,0.946,7.55847521563036,0.928,7.59014344329275,0.926,7.47067311671483,2.97180562028814,2.96984803914964,2.96587856724833,2.96106940461172
"48",2004,"CUSA",44,0,6.56818181818182,6.56818181818182,6.56818181818181,2.46100303319645,2.42196357604344,1,0.240368366814638,0.240368366814638,0.38140894601924,0.381408946019243,2.69945720023482,3.07553891413386,2.69945720023482,3.07553891413386,2.8994062102168,3.26249699899411,0.944,8.45761735689682,0.938,8.32279712544642,0.96,8.49058725545977,0.956,8.34823610550951,2.88749805718434,2.88749805718434,3.08095160460546,3.08095160460546
"49",2004,"MAC",55,0,7.18181818181818,7.21148825065274,7.20626624072621,1.80473582550071,1.77726971800678,0.929742676088238,0.476779173452543,0.518411146456428,0.305758059151028,0.305485081222623,2.82453570285047,3.08860455446663,2.82011662205195,3.0841838421892,2.9341571651222,3.20971080448967,0.952,6.18855813187547,0.95,6.09727344975737,0.95,6.20570734322683,0.944,6.12519962148357,2.95657012865855,2.95215023212057,3.07194547211549,3.07193398480594
"50",2004,"MWC",28,0,5.85714285714286,4.39814814814815,4.76531898660204,2.75315516585352,2.67197301275827,0.211927559271411,0.144258603067332,0.190959207652391,0.554420779229695,0.591845394042909,2.65586712723987,3.06886373817245,2.9471305563915,3.36070804031287,2.84480072739983,3.27180027933451,0.944,9.33463295024556,0.94,9.04746677865054,0.936,9.41533343473708,0.924,9.0852740657918,2.86236543270616,3.15391929835219,3.06475863955405,3.05830050336717
"51",2004,"PAC10",40,0,3.725,3.725,3.725,1.89793444892435,1.86667295290302,1,0.525599674541174,0.525599674541174,0.957727540643801,0.957727540643801,2.80577839089342,3.09932119090962,2.80577839089342,3.09932119090962,2.85464822516242,3.15341614006329,0.93,6.46295084715229,0.926,6.35530734841663,0.928,6.47418574525842,0.924,6.3654240750654,2.95254979090152,2.95254979090152,3.00403218261285,3.00403218261285
"52",2004,"SEC",46,0,3.84782608695652,3.9306077984009,3.8908924349795,2.09276060547998,2.06034816676481,0.91755503320307,0.328333389183241,0.508477442196319,0.838041227416057,0.805431497096465,2.79325189575915,3.10257384573069,2.76906560734386,3.07738926529708,2.86484462418075,3.17392647765628,0.952,7.19136288427859,0.95,7.0770513696151,0.952,7.19647615656043,0.946,7.07613603743219,2.94791287074492,2.92322743632047,3.01601313231717,3.01938555091851
"53",2004,"Sun Belt",29,0,9.48275862068965,8.24898624364175,8.66006959187263,2.08224100542559,2.01442934584152,0.163985938916029,9.21117174737729e-08,0.0567066990071307,0.963709797646442,0.883764075350803,2.99564013996596,3.30864771400436,3.27300132158164,3.58331625615146,2.83321894999519,3.14366810898626,0.954,7.01362500753737,0.934,6.75372755967938,0.95,7.09517216526031,0.936,6.82600368363737,3.15214392698516,3.42815878886655,2.99637377872303,2.98844352949073
"54",2004,"WAC",40,0,10.225,10.225,10.225,2.66935837570212,2.62744893041167,1,0.155643512379499,0.155643512379499,0.698751579862093,0.698751579862093,2.64998621685283,3.05608724305759,2.64998621685283,3.05608724305759,2.83720217644952,3.24272185245113,0.932,9.25862279705666,0.928,9.11051733358323,0.95,9.12352256867018,0.944,8.96693857527028,2.85303672995521,2.85303672995521,3.03996201445032,3.03996201445032
"55",2005,"ACC",48,0,0.770833333333333,0.770833333333333,0.770833333333334,1.82233757241217,1.79454792473015,1,0.692887108912821,0.692887108912821,0.888777642940486,0.888777642940486,2.83651718151198,3.10873187764232,2.83651718151198,3.10873187764232,2.85302728995704,3.12743047994258,0.954,6.26756733921907,0.948,6.17291535177742,0.938,6.25587728076918,0.936,6.16828194515954,2.97262452957715,2.97262452957715,2.99022888494981,2.99022888494981
"56",2005,"Big East",28,0,6.46428571428571,8.35185185185185,8.01256007424469,2.90405625022965,2.82192903351622,0.175497460186676,0.0369591039704456,0.755225702051628,0.707922284457054,0.661342576488772,2.80967450346388,3.2621644984648,2.53799006079135,2.98552486931345,2.73656512315525,3.16733264529899,0.946,9.83414779655136,0.93,9.55163228927901,0.928,9.82792639396557,0.922,9.53305384351716,3.03591950096434,2.7617574650524,2.95891478660575,2.95194888422712
"57",2005,"Big10",44,0,2.45454545454545,2.45454545454545,2.45454545454546,1.91637287068763,1.8882778795185,1,0.645095505477892,0.645095505477892,0.17767404986818,0.17767404986818,2.81696180571075,3.11348324076396,2.81696180571075,3.11348324076396,2.95289933256584,3.25390480256423,0.93,6.5101183123946,0.93,6.41318632466385,0.934,6.55320003209651,0.934,6.45186880585671,2.96522252323735,2.96522252323735,3.10340206756503,3.10340206756503
"58",2005,"Big12",46,0,6.41304347826087,6.85394258774143,6.70150463583447,2.51789681043253,2.46667983034452,0.612757003323146,0.0457964790658098,0.335482922367545,0.221386306099394,0.227954292546008,2.70548915396619,3.10062453939164,2.60331598459867,2.99624621050362,2.67373235890069,3.07792921086398,0.938,8.78634981989838,0.942,8.60572427880375,0.928,8.76198124941689,0.926,8.5795926727748,2.90305684667892,2.79978109755114,2.87420159177222,2.87583078488233
"59",2005,"CUSA",45,0,2,1.85482022646344,1.98924230686617,2.03358156790777,1.91814703513372,0.978429722828864,0.608700845865675,0.768862224260851,0.531000747859904,0.452106255184557,2.81814678570114,3.13450928843856,2.81269939190309,3.10983114660766,2.78688214873041,3.09507781625035,0.948,7.4555800715521,0.952,6.9304761827073,0.944,7.4100029092442,0.938,6.88441393860995,2.97632803706985,2.96126526925537,2.94884220944899,2.94097998249038
"60",2005,"MAC",48,0,1.47916666666667,1.47916666666667,1.47916666666667,2.26877241270236,2.24717974538495,1,0.360572420209211,0.360572420209213,0.699528482091104,0.699528482091104,2.91018308814095,3.24643265890658,2.91018308814095,3.24643265890658,2.85470910561715,3.21637934026449,0.966,7.99289368381183,0.966,7.90126720557502,0.954,8.05733539978623,0.952,7.93853377493633,3.07830787352376,3.07830787352376,3.03554422294082,3.03554422294082
"61",2005,"MWC",36,0,2.25,2.25,2.25,2.60534802264272,2.55661823177487,1,0.330753545816669,0.330753545816667,0.337767360659611,0.337767360659611,2.70217827969034,3.100465675224,2.70217827969034,3.100465675224,2.70341608382667,3.1019521655499,0.964,9.1047113826129,0.96,8.93060400896266,0.94,9.15229356012819,0.938,8.95570632766497,2.90132197745717,2.90132197745717,2.90268412468829,2.90268412468829
"62",2005,"PAC10",40,0,2.3,2.3,2.3,2.46884466208736,2.4294332715966,1,0.94630392393593,0.94630392393593,0.304567650478905,0.304567650478905,2.79642403890891,3.19007520541458,2.79642403890891,3.19007520541458,2.9079677428337,3.29392615878714,0.936,8.46824254007972,0.932,8.3303155014203,0.946,8.53692041399681,0.942,8.38128288961277,2.99324962216174,2.99324962216174,3.10094695081042,3.10094695081042
"63",2005,"SEC",46,0,0.91304347826087,1.00354595854294,0.984451559101801,1.64003583385517,1.6136813480819,0.863653740086435,0.665184211796681,0.518009157631782,0.455533942695197,0.420195941274243,2.91780044613776,3.16289594926282,2.9046936747129,3.14919392618889,2.92576448971,3.17767303841965,0.944,5.59699199239153,0.944,5.50676460018687,0.952,5.63279445791887,0.946,5.54313616949489,3.04034819770029,3.02694380045089,3.04770963470763,3.05171876406482
"64",2005,"Sun Belt",28,0,3.25,2.74074074074074,3.24873094627596,3.77193007641123,3.36204599318708,0.968665495976643,0.12476867871895,0.0571714255545023,0.972899489514758,0.886533919325573,2.99103523276494,3.59504618362708,2.93620643304542,3.52315271766301,2.69233517754437,3.26598159670588,0.946,13.3346267110553,0.924,12.442303156203,0.932,13.4065405252421,0.924,12.4759390211996,3.29304070819601,3.22967957535422,3.00505416174674,2.97915838712512
"65",2005,"WAC",36,0,6.83333333333333,6.83333333333333,6.83333333333334,1.97121377853437,1.93435423185017,1,0.477303426075268,0.477303426075265,0.703555520201881,0.703555520201881,2.80242665291053,3.0925544093396,2.80242665291053,3.0925544093396,2.82396593536807,3.11888239511657,0.942,6.73592320900946,0.938,6.60942268840604,0.956,6.68306242114801,0.944,6.55734861684907,2.94749053112507,2.94749053112507,2.97142416524232,2.97142416524232
"66",2006,"ACC",48,0,3.5,3.5,3.5,1.9894433591133,1.96342720666761,1,0.060440325159391,0.060440325159391,0.512288502079147,0.512288502079147,2.99369609953441,3.29251763803412,2.99369609953441,3.29251763803412,2.79259968271322,3.10360064869123,0.942,7.01209985273772,0.942,6.91659695564422,0.94,6.98591592861418,0.938,6.87358344650669,3.14310686878426,3.14310686878426,2.94810016570223,2.94810016570223
"67",2006,"Big East",28,0,4.78571428571429,3.0925925925926,3.41758842840488,2.20059734869177,2.13833154334504,0.100078687380951,0.00458476942547251,0.648373043096606,0.984283968769656,0.983224533129226,2.80203819050478,3.12334072581299,3.07139412557708,3.38910487546122,2.83096923105786,3.17268968516639,0.94,7.46494766709622,0.932,7.24970847259756,0.934,7.3928414508969,0.92,7.16905593082804,2.96268945815888,3.23024950051915,3.00172075256904,3.00182945811213
"68",2006,"Big10",44,0,2.63636363636364,2.63636363636364,2.63636363636364,2.09227995201642,2.05936175757513,1,0.531000409810792,0.531000409810792,0.0869188350025343,0.0869188350025343,2.89218719836279,3.20885786037502,2.89218719836279,3.20885786037502,2.69412567305347,3.02073569075319,0.958,7.23786704412157,0.954,7.12277706870918,0.936,7.18082774399124,0.934,7.07033226483914,3.05052252936891,3.05052252936891,2.85743068190333,2.85743068190333
"69",2006,"Big12",47,0,5.38297872340426,5.48385593420423,5.45689179949434,1.86461344214805,1.8352323348077,0.743661807512462,0.704009874881065,0.962055240897293,0.106771335078825,0.102380745387873,2.85799396466804,3.1352881643515,2.83472739693214,3.11168711166333,2.74582372383378,3.02317218517713,0.956,6.54643230274301,0.952,6.43860284911842,0.956,6.57285308013964,0.956,6.46511032742565,2.99664106450977,2.97320725429773,2.88543977044022,2.88449795450546
"70",2006,"CUSA",49,0,4.26530612244898,4.19322190492189,4.21099175607175,1.75680240549896,1.73237474725237,0.766964543876767,0.431336250447734,0.570837544123953,0.638985332008696,0.638350248948962,2.90310744110374,3.17554081156645,2.9185493611044,3.19043301017229,2.89137895195512,3.17698649265599,0.94,6.19785812748594,0.938,6.10766259577816,0.936,6.16113545548635,0.93,6.06996524269168,3.03932412633509,3.05449118563835,3.03414221816185,3.03418272230555
"71",2006,"MAC",48,0,2.25,2.25,2.25,2.11793938413374,2.08238353313926,1,0.580841587338891,0.580841587338894,0.142337758366093,0.142337758366092,2.87465507144888,3.22342536540139,2.87465507144888,3.22342536540139,2.95610692605965,3.30435503653963,0.938,7.62535510384569,0.93,7.46745771319124,0.936,7.58989484685774,0.934,7.43612565050217,3.04904021842513,3.04904021842513,3.13023098129964,3.13023098129964
"72",2006,"MWC",36,0,7.75,7.75,7.75,1.94587096634484,1.90948505384519,1,0.545179639455205,0.545179639455209,0.36649899089928,0.36649899089928,2.89794051997423,3.19297015260241,2.89794051997423,3.19297015260241,2.77793277903918,3.08212413413333,0.942,6.61634875978631,0.938,6.49208418045423,0.95,6.69625124801902,0.948,6.57019875483738,3.04545533628832,3.04545533628832,2.93002845658625,2.93002845658625
"73",2006,"PAC10",45,0,1.15555555555556,0.536363636363637,0.799013075381195,2.71834501325422,2.666524268753,0.443513364142722,0.115751992687884,0.96802726329634,0.743745903722392,0.777909605697892,2.78030331709985,3.21090748095241,2.95764177666724,3.38537730119996,2.81214959783603,3.25086348794874,0.948,9.72493779689579,0.946,9.4952489722286,0.95,9.77999194609017,0.944,9.5053270275602,2.99560539902613,3.1715095389336,3.03677831589577,3.03150654289239
"74",2006,"SEC",46,0,0.347826086956522,0.203562317205048,0.290381110382188,2.00831648201017,1.97268486364237,0.821449929250722,0.974675162062313,0.595572715356478,0.791163476375935,0.898595169130976,2.7954519128107,3.11749203245874,2.83615235222067,3.15863449699892,2.85469793084436,3.16546959345354,0.932,7.06596511152252,0.928,6.9224647975101,0.952,7.08826234054568,0.936,6.92878994463548,2.95647197263472,2.9973934246098,3.02093365946086,3.01008376214895
"75",2006,"Sun Belt",27,0,-3.22222222222222,-2.12662337662337,-2.55457480384316,2.80890319755174,2.70997802723027,0.395802122265792,0.00376888043906307,0.952305011012453,0.446444472449762,0.314621146487646,2.79331743416413,3.21966854180198,2.47780337019829,2.89868991050273,2.90233992845772,3.30285577912463,0.94,9.80958171553117,0.938,9.3959799749201,0.96,9.85007548395063,0.96,9.39442674182706,3.00649298798306,2.68824664035051,3.07866603223454,3.10259785379117
"76",2006,"WAC",36,0,4.47222222222222,4.47222222222222,4.47222222222222,2.22112018614292,2.1795878853141,1,0.724064751669146,0.724064751669146,0.727122125879192,0.727122125879196,2.80227823152589,3.13746069677694,2.80227823152589,3.13746069677694,2.79662638290173,3.14199762085663,0.944,7.54787572260833,0.94,7.40614365134531,0.94,7.55949541234921,0.934,7.4175253451327,2.96986946415142,2.96986946415142,2.96931200187918,2.96931200187918
"77",2007,"ACC",48,0,0.0625,0.0625000000000002,0.0625000000000002,1.89544887225901,1.87057749186103,1,0.940431418284221,0.940431418284225,0.871182498131207,0.871182498131212,2.84790209952425,3.16413161505283,2.84790209952426,3.16413161505283,2.84575407042636,3.13071492200647,0.946,6.64343583990436,0.944,6.55312116852062,0.956,6.52656898356846,0.952,6.43165585446055,3.00601685728854,3.00601685728854,2.98823449621642,2.98823449621642
"78",2007,"Big East",28,0,0,1.74074074074074,1.16596426187908,3.11223930625303,3.01726504119309,0.15350563854099,5.92010258313545e-07,0.274982591264947,0.121874711347435,0.126739632187844,2.63682593881338,3.10355882000009,2.17936783861299,2.63844564494107,2.60630319396194,3.04901986545395,0.94,10.7373717562431,0.932,10.3591540278708,0.948,10.7655932472413,0.948,10.3577838050244,2.87019237940673,2.40890674177703,2.82392224999159,2.82766152970794
"79",2007,"Big10",44,0,3.86363636363636,3.86363636363637,3.86363636363637,1.95996689793292,1.9384740370484,1,0.279914469907802,0.279914469907802,0.662160709438511,0.662160709438506,2.77405971536792,3.06549173661697,2.77405971536792,3.06549173661697,2.81440095818576,3.11803435813016,0.954,6.8241633779465,0.95,6.74303562274357,0.948,6.90761089768323,0.944,6.79953878862823,2.91977572599245,2.91977572599245,2.96621765815796,2.96621765815796
"80",2007,"Big12",46,0,5.41304347826087,5.22256038667441,5.30435465435801,2.65803338686974,2.60160719024115,0.823054070409391,0.500465142121976,0.260702650709092,0.991673032947701,0.99872301677831,2.6790742281043,3.08708815263565,2.72704025847927,3.13347935234154,2.79892043582417,3.20140759313294,0.938,9.13567322645584,0.936,8.94596071185119,0.946,9.19804094010382,0.938,9.03335711213252,2.88308119036998,2.9302598054104,3.00106952801389,3.00016401447855
"81",2007,"CUSA",49,0,2.48979591836735,2.24248176927995,2.31174518196802,2.06614337766291,2.0338091031051,0.428358634589313,0.81939127999108,0.388982959197704,0.101261902175638,0.097076138536888,2.76599324267602,3.09126305059123,2.81840413063076,3.14376466354866,2.97496438400219,3.30027570539859,0.934,7.19732318762758,0.928,7.08134494296687,0.954,7.30954157695013,0.954,7.20145944382402,2.92862814663363,2.98108439708971,3.13549449311687,3.13762004470039
"82",2007,"MAC",49,0,4.89795918367347,5.22835779355286,4.98645189083383,2.21490101732839,2.18164016116077,0.611967087167712,0.554861950481551,0.811137544393195,0.763963369869199,0.775412412673556,2.83913158286495,3.20544457029772,2.7620236411153,3.12793041654191,2.78994454850986,3.15676047261925,0.95,8.20153674767782,0.942,7.90024155919446,0.946,8.33125119944809,0.946,8.0165126155661,3.02228807658133,2.9449770288286,2.97158599810092,2.97335251056456
"83",2007,"MWC",36,0,4.19444444444444,4.19444444444444,4.19444444444444,2.52632742274504,2.47906353149658,1,0.605069436157224,0.605069436157224,0.332025683042502,0.332025683042502,2.7528575451449,3.14410042297954,2.7528575451449,3.14410042297954,2.89289837218638,3.31639946956079,0.932,8.82923288927381,0.924,8.65602616636125,0.93,8.78817837673969,0.924,8.61076157943843,2.94847898406222,2.94847898406222,3.10464892087358,3.10464892087358
"84",2007,"PAC10",45,0,2.93333333333333,2.76363636363636,2.8377860777168,2.42419039605489,2.37733142915597,0.813143053510225,0.323607890116084,0.598786645752304,0.877732332364486,0.763311884418875,2.85955480998491,3.24326761419631,2.90525438712651,3.28644221081184,2.77519966567267,3.16501983935595,0.952,8.78105020169466,0.942,8.55709229048075,0.952,8.79615706899278,0.942,8.55496910141957,3.05141121209061,3.09584829896918,2.98461259366404,2.97010975251431
"85",2007,"SEC",46,0,2.30434782608696,2.68279115444863,2.45119324566555,2.28698706718012,2.23534403287233,0.475557899915874,0.572325771930135,0.506932767692373,0.790771375625063,0.789020866292357,2.88118029425978,3.24015825775406,2.76912583106205,3.12774502911452,2.84324318714009,3.2062179669171,0.956,8.21988727351068,0.952,7.98094246373251,0.938,8.23406835552683,0.928,7.97936703327293,3.06066927600692,2.94843543008828,3.02466945076929,3.0247305770286
"86",2007,"Sun Belt",28,0,3.75,3.96296296296297,3.90783150537662,2.87938595460236,2.79280576946225,0.860348593508151,0.822781827741302,0.564605544907257,0.420452128024295,0.485448325602512,2.84426294306539,3.28505302015953,2.80616078947376,3.24374803307081,2.86904777612248,3.27529592453139,0.94,9.86834157125094,0.93,9.55559013378595,0.95,9.84104478142521,0.942,9.50840019808133,3.06465798161246,3.02495441127229,3.08346799014432,3.07217185032694
"87",2007,"WAC",36,0,5.08333333333333,5.08333333333333,5.08333333333333,2.22480485608813,2.18320233122875,1,0.489601196579758,0.489601196579758,0.0863157529173356,0.0863157529173356,2.76789776887737,3.11126103238069,2.76789776887737,3.11126103238069,2.68256918766096,3.02121569931003,0.942,7.62051442317924,0.934,7.47736126443403,0.934,7.55732673691579,0.93,7.41525732793433,2.93957940062903,2.93957940062903,2.8518924434855,2.8518924434855
"88",2008,"ACC",48,0,2.9375,2.9375,2.9375,2.11938578643109,1.9986917286305,1,0.278428610946186,0.278428610946188,0.91633637971432,0.91633637971432,2.9246120786395,3.26135952981676,2.9246120786395,3.26135952981676,2.83424626193207,3.18448997491731,0.95,7.79716538332709,0.94,7.49821708670012,0.946,7.83019064804911,0.94,7.55129117549085,3.09298580422813,3.09298580422813,3.00936811842469,3.00936811842469
"89",2008,"Big East",28,0,2.75,3.36111111111111,3.19665478156538,2.86539451123283,2.77892503564079,0.607524938751201,0.817112096376924,0.145660380599806,0.564926579165087,0.593885648465462,2.9417829424222,3.39261439750235,2.80267556625916,3.25000579713901,2.72610439753157,3.1569042810826,0.93,9.88628204830974,0.926,9.57326328338889,0.942,9.74397631062819,0.932,9.40922148694987,3.16719866996228,3.02634068169909,2.93694769744892,2.94150433930708
"90",2008,"Big10",44,0,-0.613636363636364,-0.613636363636364,-0.613636363636365,2.56556908097971,2.52751833739991,1,0.00539956194374586,0.00539956194374586,0.125135358761178,0.125135358761178,2.53874539994815,2.91958758263394,2.53874539994815,2.91958758263394,2.95849827046355,3.33900977748177,0.962,9.01170901021732,0.962,8.87550411178831,0.95,8.85374650163554,0.95,8.71693213979052,2.72916649129105,2.72916649129105,3.14875402397266,3.14875402397266
"91",2008,"Big12",46,0,2.82608695652174,3.43216827798539,3.37302212996501,2.20706475099828,2.17675454702915,0.413200024123296,0.63687514094069,0.941966293848914,0.835951943603282,0.805632993817043,2.83649430093729,3.17609520067063,2.78973250434911,3.12875859045975,2.84742539211327,3.19628976379704,0.946,7.56994512944867,0.946,7.46354880480202,0.936,7.5244196475318,0.932,7.40815064743856,3.00629475080396,2.95924554740443,3.01842692332349,3.02185757795515
"92",2008,"CUSA",49,0,8.30612244897959,8.13265579535739,8.18358144105574,2.46472879620808,2.42393963419891,0.594559031945596,0.685595566199968,0.389222800674326,0.365236169429999,0.35828939513474,2.71920784765564,3.10956968029984,2.76476662823335,3.15481553783033,2.71567628893103,3.10304023550121,0.948,8.83468186224121,0.946,8.68647553377711,0.95,8.73357385802247,0.946,8.58944181602109,2.91438876397774,2.95979108303184,2.91068336778555,2.90935826221612
"93",2008,"MAC",52,0,-0.288461538461538,-0.288461538461538,-0.288461538461538,1.87225814955247,1.84247319684547,1,0.483746967024832,0.483746967024835,0.357822970939419,0.357822970939419,2.90246794812384,3.2056904500509,2.90246794812384,3.2056904500509,2.92125207990766,3.21754603880794,0.944,6.60244097066112,0.94,6.49605974081114,0.944,6.62428359665221,0.94,6.5267755111175,3.05407919908737,3.05407919908737,3.0693990593578,3.0693990593578
"94",2008,"MWC",36,0,8.30555555555556,8.30555555555556,8.30555555555556,2.16893235690994,2.1283757072284,1,0.118233251139407,0.118233251139407,0.519047179634792,0.519047179634792,2.72459555490561,3.03119466410696,2.72459555490561,3.03119466410696,2.77518372047698,3.11365332285964,0.958,7.37184693293643,0.954,7.23340960650844,0.94,7.38393788815403,0.94,7.2452020693536,2.87789510950629,2.87789510950629,2.94441852166831,2.94441852166831
"95",2008,"PAC10",45,0,3.84444444444444,4.54545454545455,4.51138140184768,1.97286219011768,1.94338356873436,0.603013700662328,0.603620162122427,0.864391243182085,0.786436778908684,0.752566094136137,2.83269977735457,3.14052799799889,2.80535488337904,3.11323309717609,2.86685749915269,3.18406999408455,0.94,6.80138822661138,0.936,6.70004333372715,0.942,6.81104453086279,0.94,6.70685331953886,2.98661388767673,2.95929399027757,3.02193092286693,3.02546374661862
"96",2008,"SEC",46,0,2.91304347826087,2.2479600478223,2.35484482748278,1.86457436058085,1.8354624729774,0.242682727139365,0.147901065598856,0.0107231151500445,0.680555212870619,0.67311712778079,2.66220066763593,2.95547959067297,2.74518254432462,3.03847666957167,2.82905493170811,3.1104806422916,0.94,6.34257445399567,0.938,6.2421590973492,0.95,6.41286438712051,0.946,6.30920957330118,2.80884012915445,2.89182960694815,2.97051385312413,2.96976778699986
"97",2008,"Sun Belt",27,0,5.33333333333333,7.25238095238096,6.97768171789389,2.40108315190107,2.33031321319964,0.0841599023751634,0.208021806638016,0.286400587720792,0.041675204110775,0.0353677335252967,2.91708060566013,3.28010594580577,2.70420999338721,3.06456832416478,2.64966282819327,2.9875215849343,0.954,7.97432701364248,0.938,7.73959988853612,0.95,7.95489579220471,0.946,7.69896572686034,3.09859327573295,2.884389158776,2.82348208135631,2.81859220656379
"98",2008,"WAC",36,0,4.80555555555556,4.80555555555556,4.80555555555555,2.3090091012033,2.26583230661269,1,0.77714612242381,0.777146122423809,0.252164371931261,0.252164371931261,2.80253635159205,3.14771071030254,2.80253635159205,3.14771071030254,2.72966013227732,3.07110436584033,0.956,7.89777826475682,0.954,7.74942286061606,0.952,7.87688342778156,0.95,7.72511907363331,2.97512353094729,2.97512353094729,2.90038224905882,2.90038224905882
"99",2009,"ACC",48,0,1.97916666666667,1.97916666666667,1.97916666666667,1.92132691966765,1.89712736470669,1,0.77247409613282,0.77247409613282,0.713769469420951,0.713769469420951,2.87017985781243,3.17465228337338,2.87017985781243,3.17465228337338,2.82368402804829,3.12081297572712,0.934,6.72588785170213,0.934,6.63556389370677,0.956,6.72633106632679,0.952,6.63154832327349,3.02241607059291,3.02241607059291,2.9722485018877,2.9722485018877
"100",2009,"Big East",28,0,2,1.92592592592593,1.94169090980297,2.44634502875437,2.37485073966618,0.946343215555507,0.711388303818623,0.824016734206288,0.687966858475576,0.65918041979282,2.83991173404514,3.20097771758992,2.85419144014933,3.21351364210051,2.85666709777999,3.22637512963434,0.948,8.36604247557208,0.942,8.11599214458344,0.928,8.33530785571488,0.922,8.07483924066606,3.02044472581753,3.03385254112492,3.03775752448081,3.04152111370716
"101",2009,"Big10",44,0,1.81818181818182,1.81818181818182,1.81818181818182,1.89320259851275,1.8654236187863,1,0.808403267922175,0.80840326792218,0.596219756655284,0.596219756655284,2.82447692876162,3.13693865625146,2.82447692876162,3.13693865625146,2.89365768986779,3.18494712073133,0.936,6.6283485248377,0.936,6.52506817433341,0.948,6.65105286100924,0.944,6.5389776292679,2.98070779250654,2.98070779250654,3.03930240529956,3.03930240529956
"102",2009,"Big12",44,0,3.95454545454545,3.20952489896831,3.52303628846497,2.94617412698918,2.89492310524898,0.452554511957035,0.104374949828042,0.894534375721269,0.998864963035479,0.986768077248834,2.76333834464532,3.20672890836255,2.96189902441142,3.40516056506578,2.75768265601349,3.23825871052853,0.96,10.4464227564851,0.956,10.1942874655362,0.938,10.4018538144748,0.928,10.1262192466637,2.98503362650393,3.1835297947386,3.00017345301266,2.99797068327101
"103",2009,"CUSA",49,0,5.44897959183673,5.46262444934564,5.46943320292282,1.93400296956199,1.90722707480352,0.944654647164784,0.62460921619581,0.59156894538622,0.141244204925201,0.13745522588658,2.81231971992811,3.10711914884306,2.81599678954679,3.11058784498293,2.73262006058053,3.03694229786966,0.944,6.71912972265029,0.94,6.6234214518165,0.944,6.68605932310742,0.94,6.59139906156941,2.95971943438559,2.96329231726486,2.88561118520283,2.8847811792251
"104",2009,"MAC",52,0,2.61538461538462,2.61538461538462,2.61538461538461,1.80536392976765,1.7771076425706,1,0.900158939828039,0.900158939828039,0.916561700585636,0.916561700585631,2.84503041692635,3.13635704083486,2.84503041692635,3.13635704083486,2.85065570628837,3.13421626584877,0.938,6.2756076258051,0.936,6.17876684092941,0.95,6.19920499344308,0.948,6.11831741373245,2.99069372888061,2.99069372888061,2.99243598606857,2.99243598606857
"105",2009,"MWC",36,0,1.41666666666667,1.41666666666667,1.41666666666666,2.10972598509705,2.07027646477936,1,0.272540118464366,0.272540118464369,0.576352448601712,0.576352448601712,2.92989890283516,3.24787674291224,2.92989890283516,3.24787674291224,2.88810837317469,3.20090049495178,0.944,7.11855774559793,0.938,6.98488061106609,0.97,7.1664441609459,0.96,7.03181250409672,3.0888878228737,3.0888878228737,3.04450443406323,3.04450443406323
"106",2009,"PAC10",45,0,4.26666666666667,3.39090909090909,3.48996240719192,1.93660840510677,1.90632858557266,0.329645231407753,0.319068726965653,0.035857875346121,0.680810819753774,0.657681277503378,2.70088996323113,2.98974515033601,2.78330907300297,3.07076677891338,2.80780032625005,3.12142391890373,0.94,6.72317412550678,0.94,6.61805005251305,0.938,6.74939438372412,0.934,6.63869473142116,2.84531755678357,2.92703792595818,2.96714282177477,2.96461212257689
"107",2009,"SEC",46,0,1.95652173913043,2.35333718844939,2.21752935359595,1.81956989944048,1.78723670153757,0.358687325489243,0.0325095655337196,0.434385147466579,0.607070713364059,0.574021128792289,2.7993028301274,3.08638363985651,2.70186158302408,2.98698668856721,2.89784729577283,3.18411125301079,0.94,6.29785998963272,0.936,6.18362724658853,0.948,6.3673422345045,0.948,6.25192236762126,2.94284323499196,2.84442413579565,3.03771781744414,3.04097927439181
"108",2009,"Sun Belt",36,0,3.30555555555556,3.30555555555555,3.30555555555556,1.72293719650367,1.69071856884221,1,0.0815879526388455,0.0815879526388456,0.267722303297073,0.267722303297073,2.98514408603461,3.25090176673202,2.98514408603461,3.25090176673202,2.94311913653015,3.20448430718982,0.932,5.85794357406065,0.926,5.74788105856469,0.942,5.89109303368384,0.94,5.77961950209638,3.11802292638331,3.11802292638331,3.07380172185999,3.07380172185999
"109",2009,"WAC",36,0,2.94444444444444,2.94444444444444,2.94444444444444,1.93118187589796,1.89507119392631,1,0.984268603305321,0.984268603305321,0.476249207889064,0.47624920788906,2.85827037156332,3.13891175168396,2.85827037156332,3.13891175168396,2.90870104409205,3.19528292402567,0.948,6.58464442126775,0.944,6.46100823330788,0.95,6.53623237159496,0.95,6.41279349419915,2.99859106162364,2.99859106162364,3.05199198405886,3.05199198405886
"110",2010,"ACC",48,0,1.9375,1.9375,1.9375,1.76758569785947,1.74167451392104,1,0.927639354599914,0.927639354599919,0.477363927304716,0.477363927304716,2.87348609976928,3.13878285557415,2.87348609976928,3.13878285557415,2.91197056882495,3.18789248965538,0.952,6.07785811254715,0.95,5.98807168351854,0.95,6.11191716363626,0.95,6.0257770647483,3.00613447767171,3.00613447767171,3.04993152924017,3.04993152924017
"111",2010,"Big East",28,0,-0.428571428571429,-0.787037037037037,-0.611398416715744,3.00892935663537,2.90586335181484,0.746337291733503,0.488231260670547,0.897427165558919,0.693455808791468,0.657169900488819,2.75136448851207,3.21800232015235,2.85123175256939,3.31113514555743,2.7119456626823,3.18184289255273,0.936,10.7115439412296,0.92,10.1973138222087,0.942,10.784661190608,0.936,10.226065431106,2.98468340433221,3.08118344906341,2.95203873433652,2.94689427761751
"112",2010,"Big10",43,0,6.04651162790698,5.79231276202335,5.83133980655152,2.08455987548752,2.04796768437268,0.566246143693559,0.887803929205454,0.615955321449013,0.304033673780409,0.32902091476831,2.79197140629318,3.1233701721692,2.82242483095711,3.1537697461061,2.9200589201975,3.23810057792534,0.934,7.07765753611169,0.93,6.95440128486724,0.95,7.15041176697931,0.95,7.03121821789965,2.95767078923119,2.9880972885316,3.08343635982864,3.07907974906142
"113",2010,"Big12",44,0,2.20454545454545,3.68753678320637,3.33928617329119,2.46305157025587,2.42158335742263,0.118385775061866,0.00219875294404294,0.851259728841677,0.867640385454781,0.806640121107428,2.7980840392617,3.16671593674571,2.52595828535191,2.89534868961204,2.78556213029808,3.16690550170969,0.942,8.48112046365943,0.934,8.33224359395939,0.94,8.42780302629332,0.922,8.25783051064305,2.98239998800371,2.71065348748197,2.98382473036322,2.97623381600388
"114",2010,"CUSA",49,0,3.24489795918367,2.98002114377782,3.02093487954022,1.99766912136158,1.96691589136541,0.426605278774179,0.325397914630373,0.153614515895587,0.205085793817959,0.191424202115215,2.72995774987915,3.04262355522925,2.76555257822632,3.07793383409323,2.75149779009613,3.04985243044961,0.948,6.96206416683251,0.942,6.85521096021624,0.95,7.00560484836991,0.944,6.90512142090206,2.8862906525542,2.92174320615978,2.9036913932406,2.90067511027287
"115",2010,"MAC",52,0,-2.57692307692308,-2.57692307692308,-2.57692307692308,1.96822251592164,1.94191546671731,1,0.224031002104808,0.22403100210481,0.47391063680841,0.47391063680841,2.76475749034371,3.05524802104248,2.76475749034371,3.05524802104248,2.90423316978744,3.20575165817817,0.95,6.75281545918825,0.946,6.66152499537452,0.956,6.77123018292601,0.95,6.68279007635999,2.91000275569309,2.91000275569309,3.0549924139828,3.0549924139828
"116",2010,"MWC",36,0,6.69444444444444,6.69444444444445,6.69444444444445,2.87906675914414,2.82523016119689,1,0.314003887721009,0.314003887721009,0.532129444245792,0.532129444245792,2.88995683923591,3.34186381563458,2.88995683923591,3.34186381563458,2.8506467030323,3.28876702986657,0.944,9.81997174369035,0.942,9.6355077627581,0.94,9.87357034956876,0.934,9.68797840013661,3.11591032743525,3.11591032743525,3.06970686644943,3.06970686644943
"117",2010,"PAC10",45,0,3.88888888888889,5.47272727272728,5.16893813890586,2.47980712236305,2.43927636970392,0.0870211509154096,0.0989511827212242,0.333901867279293,0.759785831557136,0.802911252953573,2.90048838564922,3.29249207837142,2.64068602695151,3.03095647305819,2.82871470282793,3.22116513771811,0.95,8.79575103430086,0.946,8.64897298287076,0.94,8.6889002198531,0.938,8.53535592868098,3.09649023201032,2.83582125000485,3.03062181722605,3.02493992027302
"118",2010,"SEC",46,0,3.60869565217391,3.71464727480127,3.67549446943561,2.10282874870908,2.07330380911369,0.863085565007507,0.344079902110239,0.531774584263275,0.425890371302656,0.477812608022906,2.78323654173969,3.11204358569728,2.75683136221973,3.08499030182135,2.89478427680729,3.22438490066152,0.944,7.3388723116649,0.938,7.22935212430447,0.952,7.33834421326137,0.948,7.20679895081866,2.94764006371848,2.92091083202054,3.06713628981917,3.0595845887344
"119",2010,"Sun Belt",36,0,-0.777777777777778,-0.777777777777778,-0.777777777777777,2.72370446302445,2.67249863530831,1,0.806347977701995,0.806347977701995,0.424995739468536,0.424995739468536,2.80356766028879,3.25247208003754,2.80356766028879,3.25247208003754,2.6777443655841,3.13601912753106,0.94,10.1094914188131,0.932,9.69018126888676,0.93,10.1126284329863,0.924,9.71053505553852,3.02801987016317,3.02801987016317,2.90688174655758,2.90688174655758
"120",2010,"WAC",36,0,0.666666666666667,0.666666666666667,0.666666666666668,1.83850604117522,1.8041289838786,1,0.0186382080153532,0.0186382080153529,0.766757204485649,0.766757204485644,2.70013919464083,2.97256716917717,2.70013919464083,2.97256716917717,2.88521097421361,3.15563825313174,0.94,6.26162492615158,0.936,6.1440997453943,0.934,6.19279228036256,0.928,6.07654240553595,2.836353181909,2.836353181909,3.02042461367268,3.02042461367268
"121",2011,"ACC",48,0,2.58333333333333,2.58333333333333,2.58333333333333,2.13344447288695,2.09205502806654,1,0.859224429337856,0.859224429337856,0.262639367705693,0.262639367705693,2.85315081765905,3.1760095971449,2.85315081765905,3.1760095971449,2.73761559396606,3.07169583751043,0.962,7.74336756042472,0.96,7.57545338367923,0.94,7.75656221237553,0.938,7.58561988991411,3.01458020740197,3.01458020740197,2.90465571573824,2.90465571573824
"122",2011,"Big East",28,0,4.42857142857143,4.89814814814815,4.43145380163297,2.73227761219681,2.54187566537609,0.94017173769199,0.855640166942353,0.818334740662544,0.597528719244906,0.616690530023926,2.7973565698818,3.25632793608853,2.79593314179621,3.24573879158109,2.84195686497316,3.26619141308869,0.924,10.0573956098296,0.918,9.3874578112635,0.956,10.161495217897,0.94,9.45532766109632,3.02684225298516,3.02083596668865,3.05806501885468,3.05407413903092
"123",2011,"Big10",48,0,6.64583333333333,6.64583333333333,6.64583333333333,1.89570148409741,1.86856136168603,1,0.214533262554663,0.214533262554663,0.20325226069073,0.203252260690728,2.9464092602093,3.23809460488985,2.9464092602093,3.23809460488985,2.94873269034053,3.24038993852479,0.95,6.5047776386515,0.95,6.41046303180032,0.948,6.54694608670419,0.948,6.45396302040551,3.09225193254958,3.09225193254958,3.09456131443266,3.09456131443266
"124",2011,"Big12",42,0,3.30952380952381,3.42067307692308,3.39831906144794,2.83531389825521,2.78856890897792,0.87007333206022,0.453135946610011,0.355794001942256,0.139360302557461,0.1312347589952,2.87735415407857,3.34054421271868,2.85692632093606,3.32004648466875,2.59355954522919,3.05296072345062,0.94,9.92486312722837,0.93,9.7575291123859,0.938,9.95871784586402,0.94,9.77947616551844,3.10894918339863,3.0884864028024,2.82665488482886,2.8232601343399
"125",2011,"CUSA",49,0,3.30612244897959,3.00065498043677,3.05079371966893,2.54319706540087,2.50976498023384,0.515764776379692,0.363352894189868,0.183222081689624,0.0741549788777656,0.0678898535832692,2.67819180196434,3.06167624875077,2.72010043309329,3.10271729101239,2.9864209899263,3.38160827069637,0.954,8.84499933743183,0.954,8.72573759673395,0.948,8.79632392410213,0.942,8.67148173872741,2.86993402535755,2.91140886205284,3.1801702163669,3.18401463031133
"126",2011,"MAC",52,0,3.40384615384615,3.40384615384615,3.40384615384616,1.95212617689445,1.93103726218291,1,0.0255128903408009,0.0255128903408005,0.954540024626798,0.954540024626798,3.02199679257456,3.33569334150148,3.02199679257456,3.33569334150148,2.84850672328973,3.16055179538883,0.942,6.76250601270619,0.942,6.68479731209103,0.936,6.730325631926,0.934,6.63967158811986,3.17884506703802,3.17884506703802,3.00452925933928,3.00452925933928
"127",2011,"MWC",28,0,2.82142857142857,1.61111111111111,1.67296063830548,2.18365658366274,2.12633987335544,0.507559687436243,0.841296338214985,0.432150051109186,0.396796282090741,0.392604936451502,2.78369229332214,3.09267377247767,2.83006977136027,3.13848198470182,2.76038558287985,3.09422602749843,0.944,7.24515682879452,0.938,7.05517522987553,0.948,7.2097144145001,0.932,7.01947629537311,2.93818303289991,2.98427587803104,2.92789219999941,2.92730580518914
"128",2011,"PAC12",55,0,6.69090909090909,4.98710086608618,5.33144867204341,2.21432859983621,2.17826670633594,0.105968857246342,6.87340893012055e-07,0.0930701510014612,0.835680266498223,0.643786876284358,2.97576518162758,3.31335344652839,3.263459324611,3.60125829405361,2.79269249888043,3.12827753386832,0.946,7.83358418115656,0.944,7.70155921596729,0.96,7.87895068916624,0.956,7.74434630774909,3.14455931407798,3.4323588093323,2.98212802145014,2.96048501637437
"129",2011,"SEC",46,0,5.71739130434783,5.85296074517631,5.82222480740013,1.75029630552373,1.72150229109824,0.860213109754934,0.37375706894042,0.219462814984038,0.929198444795008,0.9469268740185,2.95191763217871,3.20889642338762,2.92981425978826,3.18649084007094,2.87402590096014,3.13481424059668,0.944,5.97080899693395,0.942,5.87282363380495,0.94,5.8618509514569,0.936,5.76965726991934,3.08040702778317,3.0581525499296,3.00590663900173,3.00442007077841
"130",2011,"Sun Belt",36,0,3.86111111111111,3.86111111111111,3.86111111111111,2.31609295197823,2.27277027044485,1,0.504276811015975,0.504276811015975,0.532809601209925,0.532809601209922,2.88448305026576,3.23460237664242,2.88448305026576,3.23460237664242,2.88019943933673,3.23135647688967,0.95,8.00235614658001,0.948,7.85184799779853,0.944,7.93324501666552,0.938,7.78228288114716,3.05954271345409,3.05954271345409,3.0557779581132,3.0557779581132
"131",2011,"WAC",28,0,1.67857142857143,2.62037037037037,2.30711905597036,2.61074731681074,2.52964595624557,0.356161140187153,0.290737212841768,0.1481373282329,0.963681616390639,0.952889551024682,2.9508898601248,3.32462575681629,2.71713359628707,3.0848969237394,2.79850443349597,3.18972579799146,0.956,8.78506753691443,0.952,8.47528441912029,0.952,8.86156978381468,0.936,8.52586180811998,3.13775780847054,2.90101526001323,3.00456046706372,2.99411511574371
"132",2012,"ACC",48,0,4.625,4.625,4.625,1.84960812385282,1.82263154567246,1,0.811515237048681,0.811515237048686,0.983244180729748,0.983244180729743,2.88315176258611,3.14915141125994,2.88315176258611,3.14915141125994,2.86462897198408,3.13829786070049,0.952,6.30039943721882,0.95,6.20759727059763,0.948,6.34173415741472,0.946,6.2522422671603,3.01615158692302,3.01615158692302,3.00146341634228,3.00146341634229
"133",2012,"Big East",28,0,3.14285714285714,3.83333333333334,3.65278417417777,2.44580637232717,2.37248207708061,0.50056416341578,0.0731593186408309,0.826294248272486,0.150648770416325,0.16281298988897,2.80154130174525,3.15855945831301,2.65965058153468,3.01530577432996,2.94902581183647,3.30229528795146,0.95,8.33724916217399,0.932,8.07669730573882,0.96,8.38307420672354,0.946,8.10450667047595,2.98005038002913,2.83747817793232,3.12979488773342,3.12566054989396
"134",2012,"Big10",48,0,1.83333333333333,1.83333333333333,1.83333333333333,1.66782312594786,1.64536642507001,1,0.720672394164079,0.720672394164079,0.542812736431723,0.542812736431723,2.89973273090239,3.1449126923777,2.89973273090239,3.1449126923777,2.91458595568873,3.1621477485821,0.954,5.73729415475974,0.95,5.65851068940676,0.954,5.73718365091768,0.952,5.65656760430077,3.02232271164005,3.02232271164005,3.03836685213541,3.03836685213541
"135",2012,"Big12",43,0,5.06976744186047,4.89386792452831,4.94407626040158,2.61736027564883,2.5682902502658,0.793827008940476,0.105351106750268,0.227823800727076,0.633629194172337,0.670357358627983,2.92226758853564,3.32562432729284,2.96502483616959,3.36648060467549,2.8332861647654,3.25899887687373,0.95,9.17459108188963,0.946,8.99887888720109,0.946,9.29129303874138,0.936,9.0999861222602,3.12394595791424,3.16575272042254,3.05177326692492,3.04614252081957
"136",2012,"CUSA",48,0,5.08333333333333,5.3757557631051,5.30509387763344,2.04414522858219,2.01101191291428,0.530666714319673,0.0030528508132281,0.0284538458697599,0.994418446175597,0.990908793257277,2.67769817501208,2.98198592293556,2.61759422679617,2.92167118421182,2.83429724851115,3.1676369129816,0.944,7.19705222842396,0.942,7.07798306704331,0.918,7.09688595188378,0.918,6.98515121384322,2.82984204897382,2.769632705504,3.00059439108403,3.00096708074637
"137",2012,"MAC",51,0,2.41176470588235,2.65544874258928,2.64062468439987,1.4499516499552,1.42962359086563,0.480276490068912,0.675135674264441,0.525609556770928,0.56076919926753,0.551326554198913,2.92772972155159,3.14132138015033,2.91607750066544,3.12946944157913,2.92217815950133,3.145624462612,0.962,4.92800949887608,0.96,4.85866598121529,0.946,4.93516068810415,0.942,4.86754867284318,3.03452555085096,3.02277347112229,3.03316448302924,3.03390131105666
"138",2012,"MWC",40,0,5.625,5.625,5.625,2.12040070220962,2.08613403567123,1,0.502950497534326,0.502950497534326,0.748918569490964,0.748918569490964,2.78295739486408,3.10661476264656,2.78295739486408,3.10661476264656,2.86726701782739,3.18442903414593,0.95,7.24444880455235,0.948,7.12596624149809,0.93,7.22662091653729,0.928,7.10346524289461,2.94478607875532,2.94478607875532,3.02584802598666,3.02584802598666
"139",2012,"PAC12",54,0,5.11111111111111,5.87995048208548,5.80598881143194,2.22099923048284,2.19543792934406,0.318314748817905,0.122860876556439,0.443859308594268,0.873090628227431,0.838126596667258,2.75579218966442,3.10716300298479,2.68780170022119,3.03728673129595,2.84990079320568,3.18495606810939,0.926,7.73413725102123,0.924,7.64180673876815,0.956,7.76027413938461,0.956,7.65807026431966,2.93147759632461,2.86254421575857,3.01359734332088,3.01742843065753
"140",2012,"SEC",54,0,4.44444444444444,4.07714681399274,4.15136034737696,2.02657006987255,1.9974441591476,0.550357628021522,0.393092150333136,0.124109595833221,0.848315518384069,0.876140027700141,2.7249441990515,3.03330277015716,2.77828331988278,3.08728444866615,2.85051960104714,3.17525527831192,0.942,6.96875176851814,0.94,6.86861974808065,0.926,7.00741296833568,0.924,6.91225671101372,2.87912348460433,2.93278388427446,3.01584162891556,3.01288743967953
"141",2012,"Sun Belt",40,0,0.55,0.55,0.55,2.02122359663304,1.99144733637121,1,0.743721838405879,0.743721838405875,0.384845703750578,0.384845703750578,2.8701471279746,3.18172839075757,2.8701471279746,3.18172839075757,2.78289449172071,3.08386754114545,0.948,7.04415502740833,0.944,6.92285018935357,0.962,7.10414903146431,0.958,6.96206840503339,3.02593775936609,3.02593775936609,2.93338101643308,2.93338101643308
"142",2012,"WAC",21,0,3.0952380952381,3.0952380952381,3.0952380952381,2.38021966747728,2.29359849048567,1,0.303567634141635,0.303567634141635,0.0226092589912045,0.0226092589912045,2.75341366309205,3.07697922970683,2.75341366309205,3.07697922970683,3.0263737051379,3.34787476308401,0.934,7.59244634103642,0.928,7.31525761325189,0.946,7.54188442702956,0.934,7.26648641664599,2.91519644639944,2.91519644639944,3.18712423411096,3.18712423411096
"143",2013,"ACC",56,0,2.875,2.875,2.875,2.02441527223168,1.99593840989334,1,0.109100862602954,0.109100862602953,0.657284996258674,0.657284996258678,2.72429689861918,3.0277733147974,2.72429689861918,3.0277733147974,2.80855659765409,3.12087501274313,0.956,6.9884554628939,0.952,6.89263103736515,0.954,7.006037816591,0.954,6.92282019279071,2.87603510670829,2.87603510670829,2.96471580519861,2.96471580519861
"144",2013,"AAC",40,0,1.375,1.375,1.375,2.36838006619103,2.32354909493214,1,0.703093683661959,0.703093683661962,0.359315983516907,0.359315983516909,2.7705366320932,3.15486315142378,2.7705366320932,3.15486315142378,2.89958112608156,3.27638256675916,0.936,8.33325134221865,0.934,8.17264042363617,0.934,8.28242283107258,0.928,8.13203116753597,2.96269989175849,2.96269989175849,3.08798184642036,3.08798184642036
"145",2013,"Big10",48,0,1.85416666666667,1.85416666666667,1.85416666666667,1.89113892688545,1.86244827146687,1,0.718060678884135,0.718060678884131,0.886107302718625,0.88610730271863,2.82609947093621,3.11988241742513,2.82609947093622,3.11988241742513,2.8437093237711,3.13504129956698,0.946,6.46377275614482,0.942,6.36582315932082,0.944,6.4355849155284,0.938,6.34526888414417,2.97299094418067,2.97299094418067,2.98937531166904,2.98937531166904
"146",2013,"Big12",43,0,4.23255813953488,3.65330188679246,3.75067731908213,2.49279489999189,2.45118601966905,0.45489947711535,0.0638516222595956,0.294936684801526,0.871813221671102,0.867271641842279,2.90820915988693,3.30185567394322,2.98925132317907,3.38255626139178,2.82337848431074,3.20948136454531,0.936,8.71036250142492,0.932,8.5633427554933,0.938,8.66322980915962,0.938,8.51760026910543,3.10503241691507,3.18590379228543,3.01586083987189,3.01642992442803
"147",2013,"CUSA",57,0,5.70175438596491,5.81660815196715,5.81292798907163,1.76693509088563,1.74579289354364,0.748586392171708,0.852450640426027,0.803210387752075,0.716016080082434,0.714900179541389,2.88261098121436,3.15151309561243,2.87829133641518,3.14717602069553,2.89198386526183,3.15738820780692,0.946,6.07087382754922,0.946,5.99777229424954,0.94,5.97314782156172,0.936,5.90227202031475,3.0170620384134,3.01273367855535,3.02455674937503,3.02468603653438
"148",2013,"MAC",52,0,0.173076923076923,0.173076923076924,0.173076923076923,1.88117690805504,1.85411768795774,1,0.866955205875982,0.866955205875982,0.1627765201991,0.1627765201991,2.87118585478454,3.15284264427319,2.87118585478454,3.15284264427319,2.7737815565605,3.03813626896209,0.954,6.46264672298892,0.95,6.37064934912894,0.964,6.44416192196345,0.964,6.36074336255156,3.01201424952887,3.01201424952887,2.9059589127613,2.9059589127613
"149",2013,"MWC",49,0,2.40816326530612,2.45927633644622,2.45562998691486,1.86874771049456,1.84067512073812,0.883818818811133,0.19032555463907,0.176497629140479,0.0905370187466828,0.0996423661169188,2.95572591014097,3.24037044985124,2.95270402544049,3.23716656750639,2.73632703428054,3.02298481619729,0.942,6.42776061610018,0.942,6.33203307922708,0.944,6.49402106471674,0.94,6.40315394205758,3.0980481799961,3.09493529647344,2.8764291695457,2.87965592523891
"150",2013,"PAC12",54,0,4.37037037037037,2.16208833137993,2.50988317940017,2.17657058274649,2.14683483092305,0.0521491111929016,5.77661666672686e-06,0.303341652690126,0.674080724589577,0.672379100424858,2.92409974488342,3.2432946264788,3.21233912184029,3.5309105432003,2.79204301787377,3.13425608864469,0.972,7.60484508728337,0.96,7.49894179743086,0.942,7.6083451042565,0.938,7.49087701374722,3.08369718568111,3.37162483252029,2.96344645409468,2.96314955325923
"151",2013,"SEC",54,0,2.42592592592593,2.07431659991445,2.13797837294761,1.71012925236107,1.68184863652259,0.45316504877114,0.132467601912731,0.409135066860626,0.849079262274064,0.872174965931843,2.92242366153566,3.19014587223411,2.96898517725738,3.23518258265099,2.85849487730766,3.12007285652295,0.948,5.88542129129097,0.942,5.78925156399795,0.942,5.82650104204886,0.94,5.74527268933029,3.05628476688488,3.10208387995419,2.98727735510454,2.98928386691531
"152",2013,"Sun Belt",28,0,-1.39285714285714,-0.750000000000001,-0.997018576789631,2.63331205113911,2.54862219119547,0.519056403380555,0.0235262128270605,0.591597758440409,0.27927238912108,0.311280724238185,2.74634888808942,3.14477887025768,2.57531310751292,2.96922221109407,2.90715857733828,3.29070659476566,0.942,9.204455970968,0.932,8.85438472656606,0.948,9.13536898189024,0.944,8.74346656691864,2.94556387917355,2.77226765930349,3.10629711056157,3.09893258605197
"153",2014,"ACC",56,0,0.875,0.874999999999999,0.875,1.97052510891538,1.94549091721657,1,0.731114889597633,0.731114889597633,0.901367055612635,0.901367055612635,2.87560848103408,3.17716512637924,2.87560848103408,3.17716512637924,2.85429404452432,3.16533640771596,0.952,6.98506939411209,0.952,6.89077457211768,0.94,7.00020724119689,0.934,6.90921332439533,3.02638680370666,3.02638680370666,3.00981522612014,3.00981522612014
"154",2014,"AAC",44,0,-0.727272727272727,-0.727272727272727,-0.727272727272727,1.84125516214648,1.81027027118834,1,0.584055025666803,0.584055025666803,0.774548310828032,0.774548310828027,2.81686597331612,3.10327440916659,2.81686597331612,3.10327440916659,2.84217412297489,3.11764431707074,0.948,6.30528166797407,0.94,6.19945779293607,0.95,6.25287409311792,0.946,6.15692396394291,2.96007019124136,2.96007019124136,2.97990922002281,2.97990922002281
"155",2014,"Big10",56,0,2.35714285714286,2.35714285714286,2.35714285714286,2.02259284160899,1.9949445219478,1,0.5634985926809,0.5634985926809,0.831715308693938,0.831715308693938,2.8075995989221,3.1049249351417,2.8075995989221,3.1049249351417,2.82227109048902,3.14301912012482,0.946,7.00195245428588,0.944,6.90598198471079,0.934,6.9944028248959,0.93,6.91058074257501,2.9562622670319,2.9562622670319,2.98264510530692,2.98264510530692
"156",2014,"Big12",43,0,4.7906976744186,4.3372641509434,4.39033456667867,2.35716125568861,2.3199303333479,0.595083462244137,0.80134552420457,0.458054019335121,0.141183616912256,0.167063505643545,2.75062987553045,3.11256517877451,2.79634371029841,3.15739490566513,2.66401452899245,3.05829909332522,0.95,8.20215605374769,0.948,8.0714471887571,0.924,8.18898935286401,0.922,8.054622909201,2.93159752715248,2.97686930798177,2.85231055277725,2.86115681115884
"157",2014,"CUSA",53,0,4.20754716981132,4.18992515942651,4.20073678712029,2.21502302172664,2.18529241476252,0.978470184715379,0.401618688657194,0.448185087784393,0.459790438902082,0.446627358002096,2.88809181713123,3.25281242762979,2.89554884071019,3.26029079986978,2.76294753895767,3.10460471539856,0.934,7.77460676530065,0.926,7.6672240215552,0.95,7.75158385002081,0.944,7.6420959735396,3.07045212238051,3.07791982028998,2.93578284507878,2.93377612717811
"158",2014,"MAC",51,0,1.07843137254902,1.21138604564025,1.18124907640403,1.87374665795911,1.84907698465617,0.599725222743776,0.544032398431873,0.819417546498544,0.646366304483672,0.644767166707535,2.83427694938689,3.13120314857256,2.80585537471157,3.10248105706528,2.89008566656104,3.17736935862436,0.94,6.62594339020714,0.94,6.52578736290058,0.952,6.57738499039945,0.946,6.4737042507561,2.98274004897973,2.95416821588843,3.03357374316151,3.0337275125927
"159",2014,"MWC",49,0,3.12244897959184,2.81342176809628,2.91810377922244,2.06769396135709,2.04405222251213,0.330297770355791,0.244619232809262,0.82763873397162,0.58411044561159,0.607356644918598,2.85838943149008,3.17692967185714,2.93532704336615,3.25305382442066,2.87587703709821,3.21211838788439,0.952,7.30242421099602,0.952,7.20689108208114,0.938,7.39541605340461,0.938,7.28102672797076,3.01765955167361,3.09419043389341,3.04679437923934,3.0439977124913
"160",2014,"PAC12",54,0,-1.68518518518519,-0.785254674608988,-0.947920660193756,1.74886364063798,1.72396045834318,0.154138764873424,0.0188994237853683,0.766736922062208,0.633100850654391,0.743317431273032,2.84410886249456,3.11497235389397,2.70277676773642,2.97313514431731,2.88895215651044,3.15549794602938,0.94,6.17208867145605,0.934,6.08199500052507,0.946,6.15295206218872,0.942,6.06255789476247,2.97954060819426,2.83795595602687,3.03264503617313,3.02222505126991
"161",2014,"SEC",53,0,4.47169811320755,4.55356309384156,4.48412892189515,2.16543690741139,2.15587222614952,0.961126158706844,0.193155110834573,0.0899127946049418,0.322409199313487,0.337162944295628,2.97693907999093,3.31815330818418,2.94262363822142,3.28336506589928,2.75240435960096,3.08497547515131,0.944,7.60507366219485,0.942,7.52696441941918,0.954,7.52897335946307,0.95,7.41733583229893,3.14754619408756,3.11299435206035,2.91596183309352,2.91868991737613
"162",2014,"Sun Belt",44,0,-0.636363636363636,-0.636363636363636,-0.636363636363636,2.2902784874182,2.25145426169016,1,0.413888055001901,0.413888055001901,0.954799606974249,0.954799606974245,2.74837173761061,3.10372442281223,2.74837173761061,3.10372442281223,2.81346991625611,3.17606431174323,0.952,7.96242304190303,0.948,7.82791530990696,0.944,7.91223668128889,0.944,7.78676444344745,2.92604808021142,2.92604808021142,2.99476711399967,2.99476711399967
"163",2015,"ACC",56,0,3.19642857142857,3.19642857142857,3.19642857142857,1.52941151190774,1.50515326123974,1,0.510685339482457,0.510685339482457,0.805677292369977,0.805677292369977,2.84214048139736,3.07862882223209,2.84214048139736,3.07862882223209,2.85761651144417,3.11068020563764,0.934,5.27293960237303,0.93,5.19331013885752,0.908,5.28387900943872,0.904,5.22023622474251,2.96038465181473,2.96038465181473,2.9841483585409,2.9841483585409
"164",2015,"AAC",49,0,4.14285714285714,4.07358710975552,4.07786588621106,2.02859212157558,2.00105505168314,0.872569265132675,0.142626713895932,0.129991103462851,0.556469286545485,0.541528998822196,2.70870108756226,3.03749338415101,2.71282367587381,3.04151760581584,2.80645581487035,3.10173013878318,0.922,6.97148265009376,0.922,6.87602476945365,0.962,6.96397267355183,0.958,6.86714719011927,2.87309723585663,2.87717064084483,2.95577781016953,2.95409297682676
"165",2015,"Big10",55,0,1.16363636363636,1.10170990566038,1.11719961281677,2.09933174298156,2.05890584480949,0.834954748396064,0.396970963923457,0.328308814831541,0.521205169077331,0.559224070007327,2.74369423277209,3.08588577373986,2.75548983077999,3.09710472325294,2.88196555749539,3.21797746335114,0.934,7.32439704983609,0.932,7.18996603437609,0.94,7.33128708899706,0.926,7.23137137885755,2.91479000325597,2.92629727701647,3.05500556194175,3.04997151042327
"166",2015,"Big12",43,0,2.30232558139535,3.15801886792453,3.06841493007339,2.51376352428048,2.47413565071368,0.370342446777129,0.0436489920963817,0.197561220456678,0.986492428991857,0.960962724321612,2.66762114249212,3.06887368992238,2.59265291255473,2.99408959621352,2.81200809901231,3.19760269154829,0.942,8.72921669151545,0.94,8.5907556256459,0.946,8.66261577973615,0.944,8.52049921567193,2.86824741620725,2.79337125438412,3.0016664142075,3.0048053952803
"167",2015,"CUSA",53,0,3.9622641509434,3.80562001766242,3.83786098605408,2.27852335458685,2.2500220407081,0.735842562741605,0.501032470809303,0.689090123072705,0.309071894025762,0.311846469353901,2.85795572476777,3.21474092222115,2.88275413675717,3.23951605322571,2.91217089940838,3.27456022454761,0.942,7.92661730772854,0.94,7.82571488493386,0.932,7.88402978329522,0.92,7.78147453230766,3.03634832349446,3.06113509499144,3.094036762168,3.093365561978
"168",2015,"MAC",52,0,2.78846153846154,2.78846153846154,2.78846153846154,1.94408117348694,1.92079683773618,1,0.180631700531071,0.180631700531069,0.476153180071363,0.476153180071363,2.95144914568457,3.25716389312265,2.95144914568457,3.25716389312265,2.90783221965914,3.19717718599683,0.936,6.74712310287511,0.934,6.66342360551065,0.958,6.66563520143698,0.956,6.57859605476801,3.10430651940361,3.10430651940361,3.05250470282798,3.05250470282798
"169",2015,"MWC",49,0,1.57142857142857,1.41237429120194,1.42983847418305,2.21727211649847,2.18529445895515,0.651214974914006,0.228978598088273,0.315168206922997,0.143253923000654,0.157618577695227,2.91580298837292,3.26069540866116,2.93336589388812,3.27776976833008,2.70748539788789,3.04755362844738,0.942,7.74277276853006,0.938,7.62762739430164,0.948,7.72708561376857,0.95,7.61782880371219,3.08824919851704,3.1055678311091,2.87307832703763,2.87751951316764
"170",2015,"PAC12",54,0,2.98148148148148,1.5697577810443,1.96972583540177,2.24308954734331,2.20990359174105,0.064505486178513,0.00628289885369208,0.418965553755702,0.792129594936566,0.748389187217627,2.74300577846777,3.10709655498243,3.07187253072447,3.43415923782567,2.8608674390892,3.19346243176151,0.94,8.00088792914311,0.936,7.86958652204058,0.962,7.96287863326799,0.952,7.81862045393526,2.9250511667251,3.25301588427507,3.02237744539962,3.02716493542536
"171",2015,"SEC",54,0,1.55555555555556,1.17671282977927,1.30448091138203,1.63724273006353,1.62620263116171,0.620333775696016,0.716400862686004,0.0903993585052057,0.16280342718603,0.20206558324887,2.75261770886139,3.01811780325754,2.84374156198283,3.10746839743772,2.80022076139207,3.04235529985307,0.944,5.78446084235128,0.946,5.72408734308484,0.962,5.76467362429538,0.952,5.66949265336225,2.88536775605946,2.97560497971028,2.91310716682127,2.92128803062257
"172",2015,"Sun Belt",44,0,-1.13636363636364,-1.13636363636364,-1.13636363636364,2.35057983749414,2.31524615075875,1,0.958958591431363,0.958958591431363,0.218866442205756,0.218866442205756,2.81746137452618,3.17321596696592,2.81746137452618,3.17321596696592,2.70738838364466,3.06717176299724,0.962,8.13502943661032,0.962,8.00997422965796,0.954,8.10460138135442,0.952,7.97795222451547,2.99533867074605,2.99533867074605,2.88728007332095,2.88728007332095
"173",2016,"ACC",55,0,2.61818181818182,2.27157935455349,2.36025474037122,2.24478495088264,2.20530717693578,0.359486799322271,0.0741608533231545,0.254718222286719,0.969833586541526,0.998147136107217,2.92243321849868,3.29212733620048,2.98348321550322,3.35360139979849,2.81823675375757,3.18133386656624,0.93,7.7678552433304,0.926,7.63941262168133,0.92,7.71350008721211,0.916,7.60900620127878,3.10728027734958,3.16854230765085,2.99650428472103,2.9997853101619
"174",2016,"AAC",49,0,-0.224489795918367,-0.111603964405524,-0.129109988379624,2.32196455417167,2.28337083249824,0.716646798328826,0.594477146196925,0.455212321075445,0.546774425357189,0.571279782987516,2.88943662381339,3.24630934994891,2.86995397909634,3.22679799916435,2.77414370482429,3.12475519467722,0.956,8.11956926223221,0.948,7.98462759470435,0.964,8.11115980356087,0.962,7.99615866307498,3.06787298688115,3.04837598913035,2.94626475860476,2.94944944975075
"175",2016,"Big10",63,0,3.49206349206349,3.09340659340659,3.16161289796931,2.09578024435948,2.06813567164223,0.706908544738562,0.70990800255528,0.841569758740137,0.789209768362278,0.815768997744188,2.81409882072276,3.15155178282939,2.86370222909746,3.20000606433282,2.85567918371979,3.18317828147355,0.938,7.26936454730256,0.94,7.17433465093325,0.944,7.31837268529648,0.946,7.21774067805097,2.98282530177607,3.03185414671514,3.02229513438907,3.01942873259667
"176",2016,"Big12",43,0,2.81395348837209,2.54716981132076,2.6353608983222,2.89081296053579,2.84132635019371,0.709086302855384,0.468743742451447,0.844030557232473,0.508598681429409,0.502844026630635,2.79749134292014,3.24760477717408,2.85900672299756,3.30592873549452,2.85139564737751,3.30258182828753,0.956,10.2540229140342,0.954,10.0560804577963,0.948,10.2198996091454,0.944,9.99544552239686,3.02254806004711,3.08246772924604,3.07648250793784,3.07698873783252
"177",2016,"CUSA",53,0,3.9622641509434,3.73518546090552,3.77019819158365,2.07933540325678,2.05316501903664,0.493874387688133,0.0309135444245068,0.0115705960929094,0.633047940361249,0.67587915071056,2.63597346659454,2.95391197653781,2.66662585625526,2.98388545636781,2.80302603160154,3.12781781913248,0.95,7.27748818898071,0.946,7.1843687594997,0.944,7.25264515161682,0.938,7.1557452393338,2.79494272156617,2.82525565631153,2.96056425724604,2.96542192536701
"178",2016,"MAC",48,0,0.0833333333333333,0.0833333333333326,0.0833333333333333,1.87026340687466,1.84444847232045,1,0.601233365281989,0.601233365281989,0.146146487336193,0.146146487336195,2.81890219039239,3.10495720697406,2.81890219039239,3.10495720697406,2.75439554028374,3.03656349064382,0.944,6.42181943885709,0.94,6.32901974873535,0.938,6.48555417231832,0.934,6.38948503452668,2.96192969868323,2.96192969868323,2.89547951546378,2.89547951546378
"179",2016,"MWC",48,0,1.5625,1.72488835011664,1.7063992932956,2.32699226773917,2.29857291974758,0.660060930281113,0.599348977281501,0.88154542884512,0.819002438571725,0.78568416067109,2.80053392136916,3.17132952962667,2.76540524941015,3.1355584523404,2.83865213748897,3.21321544697037,0.942,8.25370471118413,0.942,8.1251009315953,0.942,8.30223108383947,0.942,8.15561732924894,2.98593172549791,2.95048185087527,3.02184069962293,3.02593379222967
"180",2016,"PAC12",54,0,3.75925925925926,4.46862018278262,4.34126823536071,2.09174264822304,2.0583252713903,0.398041138247567,0.57815119789712,0.53881337196323,0.353414845439617,0.317614049773942,2.88624812582297,3.21742131625804,2.7884269469152,3.11818010252369,2.76493399539875,3.07645161569275,0.932,7.29901378258662,0.93,7.18388283425347,0.956,7.34829456003,0.95,7.24002937301824,3.05183472104051,2.95330352471944,2.92643011687585,2.92069280554575
"181",2016,"SEC",54,0,4.5,4.25916972378805,4.41545861084633,2.19931731514354,2.17755468541349,0.824901823765726,0.949208016859583,0.417838037459392,0.0642825961934756,0.0578816946393538,2.74651979050017,3.10537813498166,2.81621890203469,3.17223245378357,2.6729154293145,3.00539473041535,0.946,7.85752011755315,0.95,7.71873028774917,0.954,7.82615660248571,0.944,7.66958625857259,2.92594896274092,2.99422567790913,2.84222254185825,2.83915507986493
"182",2016,"Sun Belt",44,0,1,1,1,2.1482047692885,2.11023211770256,1,0.0788449479228797,0.0788449479228797,0.678149369655235,0.678149369655235,2.98374245252529,3.29736581653092,2.98374245252529,3.29736581653092,2.87090148637969,3.19829011006536,0.96,7.45388403271615,0.956,7.32438662832858,0.956,7.45066269219499,0.956,7.33544717377439,3.1405541345281,3.1405541345281,3.03459579822252,3.03459579822252
"183",2017,"ACC",56,0,3.07142857142857,3.07142857142857,3.07142857142858,2.02202268212219,2.00244875313162,1,0.251555944113943,0.251555944113943,0.474816919533294,0.474816919533298,2.9321896082918,3.25840367558844,2.9321896082918,3.25840367558844,2.7873722334503,3.0991381010482,0.948,7.28226791127381,0.946,7.17833047793649,0.956,7.27318129460032,0.952,7.16212130003454,3.09529664194012,3.09529664194012,2.94325516724925,2.94325516724925
"184",2017,"AAC",49,0,4.12244897959184,4.07902461057411,4.082929468974,1.98066233093485,1.95206162449445,0.897531671146543,0.940113933927731,0.910694046434584,0.687065312343455,0.713301199020422,2.83926172801686,3.14336850934045,2.84221388861768,3.14615813622562,2.81311613316008,3.12796934221315,0.928,6.88391029876148,0.926,6.78434020092564,0.93,6.84038745632648,0.93,6.74405325790648,2.99131511867866,2.99418601242165,2.9676832572509,2.97054273768661
"185",2017,"Big10",63,0,1.41269841269841,1.7967032967033,1.72590710213713,1.98668059594536,1.95872668509816,0.693808898826408,0.39579458434423,0.862308750863055,0.388728534496232,0.360283627091495,2.83175934309284,3.1409342353315,2.78017104975411,3.08707194746301,2.77091519757966,3.083434388847,0.936,6.91650100154316,0.936,6.82050983914994,0.944,6.87281143739088,0.94,6.7763975890835,2.98634678921217,2.93362149860856,2.93104169329876,2.92717479321333
"186",2017,"Big12",43,0,-0.558139534883721,0.325471698113207,0.243435127067545,1.88242603546962,1.851495361447,0.241298349568913,0.265510485900218,0.859697257316857,0.308504509269364,0.284850621756414,2.84812746542003,3.12678937938703,2.78165381418189,3.06027004960584,2.93452361313383,3.22228640897582,0.952,6.50189947204451,0.948,6.39564109810133,0.94,6.53416919490149,0.936,6.42687631645459,2.98745842240353,2.92096193189386,3.07472824975311,3.07840501105483
"187",2017,"CUSA",57,0,3.3859649122807,3.07157574101342,3.1216943670454,1.64803792015122,1.62659944597472,0.257492135167335,0.356270177267423,0.121463285313055,0.621163132401591,0.610389231114644,2.78113599965272,3.02573479849271,2.82029136420252,3.06479892488515,2.90900343372055,3.15477274683437,0.956,5.7554117897007,0.956,5.68067077833729,0.954,5.7167603220393,0.954,5.64546811024584,2.90343539907272,2.94254514454384,3.0309759610926,3.03188809027746
"188",2017,"MAC",48,0,2.3125,2.3125,2.3125,1.81166584311076,1.78507156337072,1,0.290272733232861,0.290272733232864,0.0530289915083202,0.0530289915083202,2.93675966495664,3.21101762198312,2.93675966495664,3.21101762198312,2.99820397427249,3.27565551405521,0.944,6.16148346028157,0.944,6.07097069292767,0.952,6.19916420541416,0.952,6.11113608049745,3.07388864346988,3.07388864346988,3.13692974416385,3.13692974416385
"189",2017,"MWC",49,0,1.10204081632653,0.995516313210646,1.02949639735116,2.22691120463145,2.19671180443345,0.814659036575459,0.660383985178173,0.87667292743176,0.962836340406821,0.996600632520023,2.84296905896772,3.18398024063869,2.86768363521452,3.208603774218,2.83021187333753,3.16905298622647,0.948,7.70508485190586,0.946,7.59658707574806,0.946,7.77292624047155,0.944,7.66216817027212,3.01347464980321,3.03814370471626,3.00402080886588,2.999632429782
"190",2017,"PAC12",54,0,9.07407407407407,7.82380008947406,8.21098234180274,2.13249194967773,2.09537860972666,0.0715141190765047,0.0378495670547628,0.2021687230857,0.828604693603766,0.843609053545159,2.71538802783473,3.06037185165079,3.01028883435196,3.35498311645278,2.81652241441745,3.14997777702061,0.946,7.62870234595769,0.94,7.48609595936721,0.948,7.54721813219282,0.948,7.40691042178358,2.88787993974276,3.18263597540237,2.98161854076751,2.98325009571903
"191",2017,"SEC",54,0,3.7037037037037,3.72578548589479,3.67777781976097,2.01896971732781,1.99677788311077,0.971385188968897,0.987951495139713,0.744189281686836,0.441628990446111,0.464680541777795,2.874220601676,3.17591366798841,2.84852830622983,3.14915984705843,2.78448869269342,3.09854670827827,0.948,6.88019607386602,0.95,6.79530473683088,0.938,6.97613287352296,0.936,6.87483551600421,3.02506713483221,2.99884407664413,2.93845523396981,2.94151770048584
"192",2017,"Sun Belt",48,0,2.79166666666667,2.79166666666667,2.79166666666667,2.4120094967693,2.36290515692268,1,0.364765966085017,0.364765966085017,0.0731344498440185,0.0731344498440178,2.729088338152,3.09976429894859,2.729088338152,3.09976429894859,2.98324218444839,3.37299765348908,0.944,8.54379308493504,0.942,8.37542068090079,0.946,8.49124930509391,0.944,8.34866706388004,2.91442631855029,2.91442631855029,3.17811991896873,3.17811991896873


==> anc/original-supplement/Conference_Results_Phase_I/NFL_conference_out.csv <==
"","Year","conference","ngames","number.neutral.site","unconditional.HFE","FE.mov.HFE","RE.mov.HFE","se.FE.mov.HFE","se.RE.mov.HFE","oneprime.z.eta.pvalue","RE.sim.bias.pvalue","FE.sim.bias.pvalue","FE.shuffle.sim.bias.pvalue","RE.shuffle.sim.bias.pvalue","FE.sim.bias.leftCI","FE.sim.bias.rightCI","RE.sim.bias.leftCI","RE.sim.bias.rightCI","RE.shuffle.sim.bias.leftCI","RE.shuffle.sim.bias.rightCI","FE.sim.coverage.prob","FE.sim.95CI.width","RE.sim.coverage.prob","RE.sim.95CI.width","FE.shuffle.sim.coverage.prob","FE.shuffle.sim.95CI.width","RE.shuffle.sim.coverage.prob","RE.shuffle.sim.95CI.width","FE.sim.mean","RE.sim.mean","FE.shuffle.sim.mean","RE.shuffle.sim.mean"
"1",2000,"AFC",103,0,2.41747572815534,2.30756025612886,2.32676125279723,1.19070291631884,1.18008369601183,0.638276201484257,0.298873258996291,0.512046349690394,0.737181007709501,0.718111653280965,2.93510746516652,3.12996579965964,2.95422971419107,3.14870823014832,2.91859473735238,3.11807736995507,0.95,4.35213857596237,0.948,4.31584752593734,0.946,4.35266841979746,0.946,4.32460234612044,3.03253663241308,3.05146897216969,3.01700679760439,3.01833605365373
"2",2000,"NFC",95,0,1.85263157894737,1.84381011697322,1.83888687206318,1.33059763651218,1.31650130608527,0.911434146667635,0.167265750606782,0.17117769475957,0.343720318283611,0.375462138752186,2.8179704872406,3.03243805633764,2.81752919574233,3.03170396967393,2.93902568682868,3.1613581799779,0.958,4.92989702033709,0.956,4.88236350644745,0.942,4.88167996570365,0.942,4.84331395467984,2.92520427178912,2.92461658270813,3.05363909069352,3.05019193340329
"3",2001,"AFC",103,0,3.47572815533981,3.43001112004385,3.45560977823819,1.12874806017934,1.11246475202962,0.740566565332965,0.55329683382444,0.762502938779623,0.937824481588348,0.901416671908781,2.92016440911453,3.10887748155194,2.93414780045784,3.12281961008281,2.90875822084829,3.10352782996613,0.948,4.26018902501201,0.948,4.18719613668849,0.948,4.27047958398904,0.948,4.1959673646604,3.01452094533324,3.02848370527032,3.00386549438716,3.00614302540721
"4",2001,"NFC",95,0,0.957894736842105,0.811291089600082,0.8485035117492,1.35207580908473,1.34058548570022,0.478734714677081,0.0686132722858031,0.236258500455604,0.930427967113087,0.904787776289578,2.95486115872205,3.18257798608122,2.99190535337958,3.21938553129983,2.88621716333947,3.10071714196101,0.946,4.99411742455482,0.944,4.95334622431901,0.954,4.98314663236635,0.954,4.94462419348339,3.06871957240163,3.1056454423397,2.99521887598679,2.99346715265024
"5",2002,"AFC",101,0,1.45544554455446,1.13395348877034,1.3404206382915,1.35964506371964,1.36924207718472,0.168780583275047,0.00133999363566526,0.0746944852306003,0.204275324433401,0.200806331864969,2.98972912633736,3.21563218548767,3.0722761653667,3.29753950916802,2.81315475039158,3.0393634058457,0.952,5.16699415463426,0.942,5.10427932924463,0.95,5.18486082065092,0.954,5.11989847309374,3.10268065591252,3.18490783726736,2.92648848330666,2.92625907811864
"6",2002,"NFC",101,0,2.6039603960396,2.51012279110344,2.52205264062166,1.11958371382915,1.11295478451393,0.628049262979658,0.948418204247733,0.817325873789639,0.520978262714901,0.510590605918418,2.89247394131768,3.08489223150246,2.90715432634928,3.09917146696403,2.94107042451983,3.11833025835722,0.944,4.09910473802711,0.944,4.07503642389188,0.952,4.10564006595517,0.952,4.07775061451871,2.98868308641007,3.00316289665665,3.02905681629109,3.02970034143853
"7",2003,"AFC",101,0,3.08910891089109,3.07659784405284,3.07634583693832,1.26072516577699,1.24876527656424,0.928074364226922,0.839746733380334,0.868412536104842,0.491212252463226,0.458489690893108,2.9057823639624,3.11158043397596,2.90772968527537,3.11345543989901,2.93913547427485,3.13472040075781,0.954,4.66917532532185,0.962,4.62512822548699,0.966,4.6958174422186,0.958,4.65014178806768,3.00868139896918,3.01059256258719,3.03419311953589,3.03692793751633
"8",2003,"NFC",101,0,3.75247524752475,3.70107705329251,3.72643616244659,1.39606689034968,1.38255808249503,0.836199227935578,0.146272378416566,0.09177200524055,0.25394609077886,0.284138960699107,2.78631500376928,3.01610211855556,2.80075883655192,3.02969178288923,2.8265873439386,3.05096303291549,0.942,5.18589385837396,0.94,5.13661694759555,0.95,5.17668286680184,0.948,5.12882653917533,2.90120856116242,2.91522530972057,2.93490384373924,2.93877518842704
"9",2004,"AFC",101,0,3.33663366336634,3.30522626011801,3.30841700132488,1.11833336407553,1.11009464420078,0.859463547084106,0.539386640531641,0.593844229434492,0.923941760192108,0.842307755492435,2.93236443241248,3.11807392325949,2.93625501594679,3.12172056281372,2.90009474680519,3.08152464804142,0.944,4.10172947926432,0.946,4.07364474504196,0.95,4.10573174617635,0.948,4.07684625704617,3.02521917783598,3.02898778938025,2.99558750713339,2.9908096974233
"10",2004,"NFC",101,0,2.41584158415842,2.04070123407001,2.20406852189644,1.26390757239418,1.25512398970843,0.12301366802624,0.0314594988828788,0.95864902172315,0.704308132634745,0.77677362183223,2.89715044673285,3.10842794423446,3.0103502229538,3.22155655553483,2.87711613371422,3.09187559176813,0.95,4.71750003779913,0.95,4.66440878262317,0.942,4.70383628304884,0.942,4.64811401890646,3.00278919548365,3.11595338924432,2.97919271015044,2.98449586274118
"11",2005,"AFC",101,0,1.91089108910891,1.890857644769,1.91780682054054,1.24128566720106,1.23512987365116,0.978234136610523,0.349447327635401,0.2407107765398,0.64542271541555,0.644210468647261,2.84339455203127,3.03941494467874,2.85560420678637,3.05117272797502,2.92314770620785,3.12412079756932,0.954,4.54840318861203,0.954,4.52134511085856,0.952,4.5622794135363,0.952,4.52843556822252,2.94140474835501,2.95338846738069,3.02354701888323,3.02363425188858
"12",2005,"NFC",100,0,4.4,4.17848023375601,4.23544254158367,1.32649700063755,1.31142143481976,0.616246600962343,0.549105629221648,0.744859785824471,0.637757405354747,0.673646171164119,2.8698859804411,3.09311875350888,2.92269063745774,3.14520705314308,2.91652229195612,3.12906390589105,0.944,4.86893522128874,0.942,4.8132667054577,0.95,4.83151840601071,0.95,4.77677767503372,2.98150236697499,3.03394884530041,3.0255796432958,3.02279309892359
"13",2006,"AFC",101,0,3.48514851485149,3.31325992997475,3.37301473067272,1.25729100383888,1.24699867580679,0.27830984835775,0.602610898361299,0.674458133830373,0.567774946051291,0.537354075196355,2.87165579533164,3.08311080756959,2.92234345172415,3.13370179737608,2.92780658577146,3.13833313525473,0.942,4.63717796035582,0.94,4.5998932248098,0.948,4.68776249626709,0.944,4.6504402493202,2.97738330145061,3.02802262455011,3.03066998358279,3.0330698605131
"14",2006,"NFC",101,0,0.267326732673267,0.0718182346539777,0.134144901011825,1.19549509388586,1.1833986640153,0.185827414494284,0.145558878781789,0.745285066056895,0.959331460743741,0.960780445295415,2.9186113510766,3.11365673536522,2.97487424914438,3.16958869861071,2.89444843022693,3.10039445985921,0.948,4.44638631020001,0.95,4.40447091420467,0.936,4.42999325265735,0.938,4.39095046626073,3.01613404322091,3.07223147387754,2.99733192845008,2.99742144504307
"15",2007,"AFC",101,0,2.56435643564356,2.32957698052447,2.35416809688108,1.22555432953079,1.21650199731728,0.364352312776493,0.870280757326702,0.667159816012123,0.635366791688007,0.57318342488289,2.87914980048625,3.07742500961729,2.90939369421325,3.1070426960875,2.8766711322753,3.06833469166384,0.948,4.45671995836018,0.946,4.42396012136753,0.958,4.46727407118565,0.958,4.43479472047361,2.97828740505177,3.00821819515037,2.97685395491378,2.97250291196957
"16",2007,"NFC",101,0,1.67326732673267,1.57720699057905,1.57276466911584,1.3167252993482,1.32105869564427,0.642512292299436,0.238983204162628,0.400558885068426,0.652113033002534,0.649952723166295,2.93657771351237,3.15842055550482,2.95561906369123,3.17755314491232,2.87327649648349,3.07914233175193,0.96,4.91769502317374,0.96,4.89038860890836,0.964,4.9363194298177,0.964,4.89619528065919,3.04749913450859,3.06658610430178,2.97612161393066,2.97620941411771
"17",2008,"AFC",100,0,0.38,0.415665915206425,0.409273994545988,1.29718272116147,1.28923897623027,0.909198052556551,0.567028799917682,0.648084455374415,0.530883300744555,0.422900514086916,2.86890032951909,3.08164676250048,2.86297899481112,3.07515997336141,2.84779558181575,3.06395990749117,0.946,4.75502786500779,0.942,4.72241848725252,0.944,4.76734463701206,0.944,4.73050073415583,2.97527354600978,2.96906948408626,2.96544856284683,2.95587774465346
"18",2008,"NFC",101,0,3.30693069306931,3.50634382992592,3.45898077806475,1.2392919093723,1.23205551391688,0.476537566477486,0.00758656318238245,0.0675771402964195,0.755313691674659,0.781378095573748,2.80916400002217,3.00668181932357,2.76715422463985,2.96410655273191,2.8794220345609,3.09071598668932,0.948,4.52132859474891,0.95,4.49387349972534,0.946,4.5196643520426,0.938,4.48651077058021,2.90792290967287,2.86563038868588,2.98320049396145,2.98506901062511
"19",2009,"AFC",100,0,1.54,1.54896578450335,1.54498516460236,1.43443886391077,1.42755067217987,0.974980272137889,0.456902014198768,0.401209244549339,0.486035487913087,0.441146064023131,2.92984626234763,3.17498132314149,2.92390282894212,3.16896315973859,2.83579235881894,3.07166244241042,0.942,5.38952812503646,0.944,5.3241571565152,0.956,5.39113834187903,0.958,5.32412893060508,3.05241379274456,3.04643299434035,2.95835784310384,2.95372740061468
"20",2009,"NFC",101,0,1.94059405940594,1.88953715509007,1.90679794746912,1.41093072052886,1.40475693007148,0.843209367277031,0.807033232537858,0.634620471456997,0.696514750185315,0.673429352077778,2.8588713627453,3.08612595773487,2.87235835022066,3.09940075206505,2.86195608948656,3.08925760743045,0.94,5.16627101147715,0.938,5.13604696441379,0.962,5.16183672822624,0.958,5.1270173019408,2.97249866024008,2.98587955114286,2.97743542396053,2.9756068484585
"21",2010,"AFC",101,0,2.18811881188119,2.28953011941472,2.21998516563654,1.39503985211146,1.38919688272241,0.860890760072646,0.713421764765476,0.992293403656251,0.524145385211515,0.64861935598562,2.88480563752896,3.1163331607181,2.86271875454405,3.09401982669209,2.91159500360974,3.14183765744233,0.95,5.24227126214833,0.948,5.18220891773317,0.95,5.18756232077681,0.95,5.12771539145495,3.00056939912353,2.97836929061807,3.03739194076643,3.02671633052603
"22",2010,"NFC",100,0,1.74,1.8902226623673,1.85381651661215,1.30112277927705,1.3009611376503,0.622912955319794,0.100631637686231,0.349417195354066,0.215094445556121,0.222466512328062,2.83793162698479,3.05743131610627,2.79890162553816,3.0178215843806,2.815182292931,3.04310980233088,0.948,4.82898178259552,0.948,4.80240036610237,0.95,4.84217082149561,0.956,4.79864623151739,2.94768147154553,2.90836160495938,2.92769631634754,2.92914604763094
"23",2011,"AFC",101,0,2.82178217821782,2.56248058688771,2.6654809686797,1.29611141889839,1.28645142075209,0.172215301197076,0.0110331014911466,0.227700069285332,0.321374217065554,0.298217005166732,2.95954789417046,3.16954480926616,3.03130272965921,3.24104325143008,2.84303291304374,3.0482156248735,0.96,4.80788078706354,0.956,4.76767654408476,0.962,4.78586545905812,0.962,4.74775891630576,3.06454635171831,3.13617299054464,2.9480979616548,2.94562426895862
"24",2011,"NFC",100,0,4.43,4.06193981945619,4.17286993540511,1.23098273942661,1.21930049983993,0.104649161517666,0.00287222566428396,0.205871366188198,0.882648318924473,0.946747313476972,2.96409763474219,3.16619050722143,3.0528943094618,3.25445240288236,2.89782438816365,3.09545372046278,0.948,4.52911720807746,0.946,4.48800656664967,0.954,4.53587166096625,0.952,4.49764576707984,3.06514407098181,3.15367335617208,2.9925638132024,2.99663905431321
"25",2012,"AFC",101,0,3.66336633663366,3.32781994201045,3.39422730699902,1.22555201164358,1.21749512951786,0.157794393681027,0.156193726441003,0.753329239802161,0.8867353391648,0.888270693199831,2.913045644686,3.12008846630486,2.97136358536799,3.17798523064465,2.88830698563701,3.09677816007682,0.94,4.47476001797692,0.928,4.44675620689422,0.938,4.48151506046328,0.938,4.45139040935628,3.01656705549543,3.07467440800632,2.99245291249819,2.99254257285691
"26",2012,"NFC",101,0,3.40594059405941,3.46555505506357,3.43970501323581,1.29823764947373,1.28623706382355,0.792987443873375,0.195365425279716,0.349564392490347,0.103751759122688,0.104120468685841,2.84300161828847,3.05565567432192,2.82401664558652,3.03605216695336,2.98260814569263,3.18566335166414,0.936,4.80682013666508,0.94,4.76188678120337,0.97,4.83906301220414,0.966,4.78883303696642,2.9493286463052,2.93003440626994,3.08447772609833,3.08413574867839
"27",2013,"AFC",101,0,2.6039603960396,2.47229433581635,2.50267674173785,1.1525760318435,1.14505720891304,0.508669234079885,0.240096862711315,0.598300903946528,0.723395665772093,0.727234772892008,2.93390334400366,3.11457511997336,2.9639485729934,3.14359071433033,2.91965836519355,3.1150497471755,0.958,4.25802775493752,0.962,4.23085436639111,0.94,4.23548924826439,0.934,4.20332818646136,3.02423923198851,3.05376964366187,3.01763253782255,3.01735405618453
"28",2013,"NFC",101,0,4.36633663366337,4.48727655469914,4.42285940992001,1.13729370393057,1.13948063752704,0.825187559452055,0.301868273752351,0.784415563329274,0.697780533422507,0.681573716532761,2.89324413465828,3.08064769324099,2.85714461926353,3.04436958799892,2.8879254281518,3.07333146368652,0.952,4.20668923774504,0.948,4.18894831392307,0.954,4.2005870587145,0.956,4.16834635505696,2.98694591394964,2.95075710363122,2.98165881233541,2.98062844591916
"29",2014,"AFC",100,0,3.68,3.41368629268823,3.55010454812055,1.46335586916177,1.44937276789054,0.415655537091642,0.480153191742423,0.50415942093305,0.974833398970047,0.93947880148284,2.83843056865854,3.07953906126948,2.92301210270034,3.16346237549048,2.87795492744653,3.13186199685603,0.948,5.41978480816569,0.952,5.35597742964131,0.934,5.48082726945549,0.934,5.4092596402547,2.95898481496401,3.04323723909541,3.00205213401315,3.00490846215128
"30",2014,"NFC",100,0,1.16,0.93610229223187,1.03137274915642,1.43480596623886,1.42574961989917,0.24827808771229,0.19176394539933,0.948503872819055,0.512491280625162,0.55159543151544,2.88724419003751,3.12042491616514,2.96117678203004,3.1931702476579,2.84320431701088,3.08382959770789,0.946,5.30941636896715,0.944,5.26809742368651,0.938,5.3505975788204,0.94,5.30165243545951,3.00383455310132,3.07717351484397,2.95967037942887,2.96351695735938
"31",2015,"AFC",99,0,1.25252525252525,1.22622361479573,1.23634002886199,1.14555050252334,1.14277125573599,0.951635912082584,0.246856638104654,0.351022564239952,0.565131203287889,0.5417463892631,2.95276802432443,3.13274047696323,2.96323728219253,3.14260938432961,2.86926092576045,3.06874414575223,0.962,4.17627409343871,0.962,4.15841829223061,0.942,4.2050354311221,0.936,4.1731790077749,3.04275425064383,3.05292333326107,2.97078176814784,2.96900253575634
"32",2015,"NFC",101,0,1.64356435643564,1.68535033315535,1.62179422931509,1.36762541244498,1.36264512424673,0.908115192432033,0.243294273287073,0.313890965901355,0.718987447412842,0.650867101188346,2.83274357579236,3.05382096129702,2.82379091932058,3.04480196329864,2.86641960439738,3.08353873543117,0.946,5.05673882092704,0.944,5.0150251015853,0.954,5.06493374253812,0.95,5.01842454264917,2.94328226854469,2.93429644130961,2.98000540655758,2.97497916991428
"33",2016,"AFC",99,0,3.3030303030303,3.03831852462184,3.11963774944003,1.17571688902541,1.16334606275157,0.275790175904677,0.926150574091108,0.130722757356082,0.101338507393701,0.120724124075809,2.82368892523284,3.02285854386453,2.89608200212908,3.09455022701349,2.9794327731456,3.17638953770054,0.94,4.33040235671379,0.94,4.28786964265444,0.938,4.30548866241111,0.94,4.26480180239472,2.92327373454868,2.99531611457128,3.08287087519434,3.07791115542307
"34",2016,"NFC",100,0,4.08,3.73090641697116,3.84317106210178,1.18614526328702,1.18015242679764,0.0770932475680217,0.376980521698134,0.232163870771468,0.954889795234877,0.979944994272688,2.85054270234666,3.03633472401084,2.948958115652,3.13458798825851,2.9054556004181,3.09699630964106,0.962,4.36241242840417,0.96,4.33480920830957,0.946,4.34683569676101,0.944,4.31383299285174,2.94343871317875,3.04177305195525,3.00275301522266,3.00122595502958
"35",2017,"AFC",99,0,3.41414141414141,3.09236765971444,3.22160580526317,1.33560523163838,1.31853620855983,0.362137452602257,0.0511309824283979,0.809836872275199,0.455137676146663,0.487471038898517,2.89924211510328,3.12890100037081,2.99943695442354,3.22882092634991,2.85278676154709,3.07029024020406,0.95,4.92187927661034,0.946,4.86061881420684,0.95,4.9388246821157,0.952,4.87924129737752,3.01407155773704,3.11412894038672,2.95845964454297,2.96153850087558
"36",2017,"NFC",100,0,0.96,0.955350717532619,0.922911365239917,1.20470525226268,1.19436521405346,0.809513541253622,0.150292178549242,0.15705993602047,0.914099862201334,0.787101697369267,2.83619560695927,3.02652189096873,2.83571567394257,3.02527929176606,2.90964182942919,3.11917680725439,0.954,4.42848239697447,0.952,4.38684077038672,0.938,4.43845397299466,0.942,4.39990394001957,2.931358748964,2.93049748285432,3.00577273615676,3.01440931834179


==> anc/original-supplement/Conference_Results_Phase_I/README.txt <==
This folder contains the results of fitting the Phase I models to the intraconference results.
Year: 			The year of the season.
conference: 		The conference of the sport.
ngames:			Number of games played in season.
unconditional.HFE:	mean(d). The mean of home.score minus away.score for each game.
FE.mov.HFE:		This is the key response column that is used in Phase II. These are the HFA estimates from the fixed effect model.
RE.mov.HFE:		The HFA estimates from the mixed model.
se.FE.mov.HFE:		Standard error of fixed effect HFA estimate.
se.RE.mov.HFE:		Standard error of the random effect HFA estimate.
oneprime.z.eta.pvalue:	p-value of the test in Equation (7) in the paper. These are summarized in the second row of Table 1.
RE.sim.bias.pvalue:	Not used in paper. Two-sided t-test p-value that fitted mixed model HFAs for y_{sim1} were drawn from pop. with mean 3.
FE.sim.bias.pvalue:	Not used in paper. Two-sided t-test p-value that fitted fixed effect HFAs for y_{sim1} were drawn from pop. with mean 3.
FE.shuffle.sim.bias.pvalue:	Not used in paper. Two-sided t-test p-value that fitted fixed effect HFAs for y_{sim2} were drawn from pop. with mean 3.
RE.shuffle.sim.bias.pvalue:	Not used in paper. Two-sided t-test p-value that fitted mixed model HFAs for y_{sim2} were drawn from pop. with mean 3.
...variables with CI suffix are not used. These record the mean of the confidence intervals from y_{sim1} and y_{sim2}...
FE.sim.coverage.prob:	95% CI coverage probability for the fixed effect model for y_{sim1}. Reported in Table 3 of the paper.
FE.sim.95CI.width:	Not used in paper. Width of the 95% CI for the fixed effect model for y_{sim1}.
RE.sim.coverage.prob:	95% CI coverage probability for the random effect model for y_{sim1}. Reported in Table 3 of the paper.
RE.sim.95CI.width:	Not used in paper. Width of the 95% CI for the random effect model for y_{sim1}.
FE.shuffle.sim.coverage.prob:	95% CI coverage probability for the fixed effect model for y_{sim2}.
FE.shuffle.sim.95CI.width:	Not used in paper. Width of the 95% CI for the fixed effect model for y_{sim2}.
RE.shuffle.sim.coverage.prob:	95% CI coverage probability for the random effect model for y_{sim2}.
RE.shuffle.sim.95CI.width:	Not used in paper. Width of the 95% CI for the random effect model for y_{sim2}.
FE.sim.mean:		Mean of the fitted HFAs from the fixed effect model for y_{sim1}. Mean of this column plus p-value of t-test of this column are reported in Table 3.
RE.sim.mean:		Mean of the fitted HFAs from the random effect model for y_{sim1}. Mean of this column plus p-value of t-test of this column are reported in Table 3.
FE.shuffle.sim.mean:		Mean of the fitted HFAs from the fixed effect model for y_{sim2}.
RE.shuffle.sim.mean:		Mean of the fitted HFAs from the random effect model for y_{sim2}.


==> anc/original-supplement/Conference_Results_Phase_I/WNBA_conference_out_combined.csv <==
Column 1,Year,conference,ngames,number.neutral.site,unconditional.HFE,FE.mov.HFE,RE.mov.HFE,se.FE.mov.HFE,se.RE.mov.HFE,oneprime.z.eta.pvalue,RE.sim.bias.pvalue,FE.sim.bias.pvalue,FE.shuffle.sim.bias.pvalue,RE.shuffle.sim.bias.pvalue,FE.sim.bias.leftCI,FE.sim.bias.rightCI,RE.sim.bias.leftCI,RE.sim.bias.rightCI,RE.shuffle.sim.bias.leftCI,RE.shuffle.sim.bias.rightCI,FE.sim.coverage.prob,FE.sim.95CI.width,RE.sim.coverage.prob,RE.sim.95CI.width,FE.shuffle.sim.coverage.prob,FE.shuffle.sim.95CI.width,RE.shuffle.sim.coverage.prob,RE.shuffle.sim.95CI.width,FE.sim.mean,RE.sim.mean,FE.shuffle.sim.mean,RE.shuffle.sim.mean
1,2000,Eastern,92,0,5.1086956522,5.0760856939,5.0925046169,1.3280609533,1.3205656014,0.8333540606,0.5465391473,0.7043846843,0.5463440789,0.5332070182,2.9155734239,3.1248662176,2.9276076099,3.1365620963,2.847493433,3.0790248126,0.962,5.0671389801,0.96,5.0229707673,0.934,5.0553775373,0.93,5.0063470018,3.0202198207,3.0320848531,2.9644630224,2.9632591228
2,2000,Western,90,0,3.1444444444,3.0557283909,3.064682849,1.1376584775,1.1306773604,0.7014816775,0.7383864555,0.6061557418,0.1325117846,0.1264435687,2.8860986496,3.0665252114,2.8944811544,3.0748416814,2.831261981,3.0209449034,0.958,4.249384858,0.956,4.2232384802,0.956,4.2812571262,0.954,4.2539900749,2.9763119305,2.9846614179,2.9273348339,2.9261034422
3,2001,Eastern,93,0,3.4086021505,3.1098939539,3.1892297744,1.0900199862,1.0835879425,0.1748850565,0.6911233118,0.0402790731,0.1887860511,0.2018570952,2.8182844301,2.9958645267,2.8932007371,3.0708517068,2.8534000623,3.031048317,0.95,4.1362157886,0.956,4.1093670138,0.954,4.1182752516,0.956,4.086584296,2.9070744784,2.982026222,2.9406183171,2.9422241897
4,2001,Western,91,0,1.4505494505,1.4154414708,1.4215858536,1.1800227249,1.1724539463,0.8583606387,0.2234810567,0.2816237324,0.9901573135,0.9548355537,2.9563204504,3.1498484655,2.9633231415,3.1565422395,2.901890017,3.1039371434,0.956,4.4764031514,0.958,4.4461805887,0.952,4.4421981498,0.948,4.4083446675,3.053084458,3.0599326905,3.0006332849,3.0029135802
5,2002,Eastern,92,0,3.0869565217,3.0916959265,3.0869745222,1.1474449657,1.1346164003,0.9968874622,0.6541520435,0.6401946813,0.5534245464,0.5293295103,2.9231282,3.1249058087,2.9223095705,3.1236216446,2.9310934417,3.1338746204,0.938,4.4481249154,0.936,4.3790882558,0.944,4.4498146366,0.94,4.3807654813,3.0240170044,3.0229656075,3.0305341498,3.0324840311
6,2002,Western,91,0,4.4395604396,4.4869331781,4.4753977829,1.1255396689,1.1183092692,0.8380219612,0.6431486402,0.811563497,0.3242605085,0.3392101489,2.8941693585,3.0829152026,2.8836084028,3.0719515402,2.857041532,3.0493310174,0.946,4.2324706192,0.946,4.2042762355,0.952,4.2375209635,0.952,4.20685566,2.9885422805,2.9777799715,2.9517848004,2.9531862747
7,2003,Eastern,91,0,3.6813186813,3.650103047,3.6685224382,1.1753731985,1.1673552856,0.5821423227,0.5858397453,0.4906287001,0.8020861786,0.8164763339,2.8686487513,3.0630845814,2.8757323184,3.0702792736,2.9068776866,3.1180837495,0.968,4.5026199331,0.964,4.4510176394,0.932,4.4665931346,0.932,4.4132209372,2.9658666663,2.973005796,3.0134722273,3.0124807181
8,2003,Western,93,0,6.1720430108,6.1205370679,6.1421648999,1.1560041333,1.1501199377,0.6782723444,0.071044458,0.1285217552,0.6849347383,0.7253706261,2.9764246683,3.1858963875,2.9916970491,3.2012734551,2.9221814218,3.1117283182,0.926,4.4174669799,0.918,4.3726054342,0.96,4.4203270279,0.96,4.3736245748,3.0811605279,3.0964852521,3.0196426989,3.01695487
9,2004,Eastern,68,0,2.6176470588,2.5314341847,2.579868096,1.2639136071,1.249544188,0.4396469612,0.6145637634,0.9901536975,0.0557743474,0.0501417848,2.9042199461,3.096991494,2.9283601096,3.1210611402,2.999935552,3.2076569363,0.96,4.8190044984,0.956,4.7434457481,0.952,4.8162385306,0.948,4.7418283904,3.00060572,3.0247106249,3.1014489201,3.1037962441
10,2004,Western,85,0,4.0352941176,4.012955874,4.0191157044,1.1613920237,1.1544808255,0.8341628366,0.5382344664,0.6703304266,0.6328678881,0.6395767917,2.9236103934,3.1186800357,2.933008149,3.1281727526,2.8797617012,3.0739302124,0.952,4.422709754,0.948,4.3872500359,0.952,4.4231621833,0.952,4.3841023025,3.0211452145,3.0305904508,2.9763384127,2.9768459568
11,2005,Eastern,66,0,2.5757575758,2.5757575758,2.5757575758,1.2168849193,1.2075725794,1,0.2689134244,0.2689134244,0.7172982116,0.7172982116,2.829492407,3.0476255739,2.829492407,3.0476255739,2.8814431327,3.0816420962,0.924,4.6454200927,0.92,4.5995873691,0.958,4.6022213664,0.958,4.5481260651,2.9385589904,2.9385589904,2.9815426145,2.9815426145
12,2005,Western,84,0,5.0476190476,5.0330570931,5.0348366273,1.104733726,1.0975649549,0.8476419029,0.626701733,0.6512719242,0.0748106441,0.0756247185,2.9246990564,3.1203351919,2.9264536113,3.1219793474,2.8205389275,3.0088345887,0.932,4.1743366834,0.93,4.1469328359,0.962,4.1573630263,0.962,4.1267682825,3.0225171241,3.0242164793,2.9145092622,2.9146867581
1,2006,Eastern,0,0,,3.06281749,3.0631981652,1.3901503648,1.3804040475,0.9873089619,0.1294045707,0.1304369044,0.5516952317,0.562410875,2.9746226686,3.1962931646,2.9748548212,3.1965122392,2.8501391333,3.0815793113,0.958,5.2057110519,0.958,5.1691822905,0.936,5.2243184437,0.934,5.1846795031,3.0854579166,3.0856835302,2.9648965233,2.9658592223
2,2006,Western,0,0,,4.8369798506,4.8441078611,1.6865394983,1.6645368095,0.9902534483,0.9585375743,0.9619583684,0.0733694948,0.0789616347,2.8368529559,3.1554098054,2.8364916979,3.1550740346,2.9845993792,3.2806914249,0.92,6.5013566604,0.916,6.3949460057,0.942,6.5445234056,0.94,6.4359082825,2.9961313806,2.9957828663,3.135189047,3.1326454021
3,2007,Eastern,0,0,,2.0337736297,2.0829780132,1.1918496742,1.1838897279,0.627371263,0.6374674886,0.4671920872,0.4180537323,0.4009536193,2.8527427137,3.0676639472,2.8666953288,3.0817031966,2.9437718774,3.1403270768,0.924,4.5710261742,0.918,4.4941211201,0.954,4.5802161309,0.948,4.5017984744,2.9602033304,2.9741992627,3.0405198278,3.0420494771
4,2007,Western,0,0,,3.0822072626,3.0840150585,1.2392600457,1.2319403318,0.9902813473,0.8078868581,0.7977763548,0.366806865,0.3915025858,2.8772202833,3.0944367658,2.8779809817,3.0951305338,2.9392961438,3.154756129,0.936,4.702332709,0.934,4.6701583727,0.946,4.6916502453,0.942,4.6537751255,2.9858285246,2.9865557578,3.0496084154,3.0470261364
5,2008,Eastern,0,0,,1.8409784152,1.8541377857,1.2088085176,1.2005732921,0.5745390755,0.0474437398,0.0884661879,0.2947336414,0.2699199809,2.9878912454,3.1724219628,3.0010557275,3.1854669714,2.8379134521,3.0454306437,0.964,4.5182447933,0.964,4.4872800971,0.946,4.5702219962,0.94,4.5341528367,3.0801566041,3.0932613494,2.944489096,2.9416720479
6,2008,Western,0,0,,5.0710181048,5.0261404878,1.1707888118,1.1599647136,0.9296799994,0.9600824951,0.9296593131,0.4756542435,0.4558104993,2.9101773906,3.098278068,2.9082816568,3.096515883,2.9387074566,3.1363844177,0.964,4.5276277813,0.958,4.4494736174,0.946,4.5288413546,0.944,4.4518642968,3.0042277293,3.0023987699,3.0359599335,3.0375459371
7,2009,Eastern,0,0,,3.4869345147,3.5108865025,1.1387065158,1.1299150269,0.4085393469,0.5675516765,0.3948274602,0.475919372,0.4930686958,2.8614904382,3.0547425598,2.8751777048,3.0685274971,2.9401827957,3.1239890414,0.948,4.3291628312,0.946,4.2753266695,0.944,4.3614296344,0.942,4.3091618613,2.958116499,2.971852601,3.0334316693,3.0320859185
8,2009,Western,0,0,,3.3265346535,3.3630248407,1.5104764239,1.499662194,0.745217378,0.9119779544,0.8810986386,0.8445266844,0.8529069075,2.8583649417,3.121585565,2.8757774863,3.1390424289,2.8857570878,3.1380654965,0.946,5.7951258377,0.94,5.7056562059,0.948,5.7780910628,0.94,5.6788458572,2.9899752533,3.0074099576,3.0126201368,3.0119112921
9,2010,Eastern,0,0,,1.5999961205,1.6163221357,1.2650372612,1.2494085557,0.970566098,0.155219424,0.1637088057,0.0750770871,0.0723693174,2.9691542316,3.181809781,2.9707048335,3.1833905875,2.9911778131,3.2023946611,0.952,4.8796496966,0.95,4.7980205568,0.964,4.8756666896,0.958,4.79642668,3.0754820063,3.0770477105,3.0958582424,3.0967862371
10,2010,Western,0,0,,2.1111111111,2.1111111111,1.2279074289,1.2188299975,1,0.616178651,0.616178651,0.6898480088,0.6898480088,2.8707292879,3.0766897848,2.8707292879,3.0766897848,2.9129248186,3.1314954245,0.944,4.5705448896,0.942,4.5367771401,0.926,4.6073257236,0.922,4.5715484313,2.9737095364,2.9737095364,3.0222101215,3.0222101215
11,2011,Eastern,0,0,,4.1699057845,4.1678520419,1.1565915565,1.1487440954,0.9566229176,0.3680633704,0.3887604432,0.6608735887,0.6511845379,2.864885674,3.052667931,2.8631280745,3.0508104385,2.8798961914,3.075146346,0.96,4.3701736682,0.96,4.3373179,0.958,4.4020179219,0.954,4.3577133384,2.9587768025,2.9569692565,2.978114792,2.9775212687
12,2011,Western,0,0,,4.2949997162,4.3017607504,1.2188966716,1.2101657238,0.5490632223,0.1018898955,0.1339590187,0.991717998,0.9790721767,2.9760300811,3.1791908127,2.9831530759,3.1862484141,2.8955554239,3.1072727439,0.934,4.5776320601,0.934,4.5448584375,0.95,4.582201865,0.95,4.5469027039,3.0776104469,3.084700745,3.0005590287,3.0014140839
13,2012,Eastern,0,0,,2.5636140996,2.5665391743,1.3320860061,1.3226253098,0.7607452641,0.817618495,0.8612970425,0.3841169506,0.3857785438,2.8980419244,3.1218737088,2.9012108764,3.1250794516,2.8291617882,3.0661372656,0.948,5.0285428568,0.948,4.9923765606,0.934,4.9998756102,0.93,4.9595547968,3.0099578166,3.013145164,2.9474458816,2.9476495269
14,2012,Western,0,0,,3.3014738235,3.3096208977,1.3925310853,1.3823319885,0.5069195214,0.7523736001,0.6503393444,0.8613265705,0.8711267865,2.8595888978,3.0877413132,2.8676536378,3.0957041084,2.889160455,3.1308021215,0.946,5.2305505889,0.944,5.1922856473,0.936,5.2522690277,0.93,5.2118288238,2.9736651055,2.9816788731,3.0107567778,3.0099812882
15,2013,Eastern,0,0,,1.4958946943,1.5086552164,1.3947944146,1.384642801,0.5548084712,0.7175761244,0.5696406204,0.9077314902,0.9253782085,2.8492435251,3.0830495398,2.861610753,3.0953366931,2.8836855467,3.1057242187,0.946,5.2660241733,0.946,5.2235848301,0.964,5.2685064168,0.96,5.2193482628,2.9661465324,2.978473723,2.9934464112,2.9947048827
16,2013,Western,0,0,,3.224896036,3.2438772668,1.6281282334,1.6156031983,0.3824318525,0.750836568,0.5430477272,0.0091464833,0.0092672422,2.8279387913,3.0906723415,2.8473891458,3.1101245449,3.043757607,3.3093189797,0.958,6.1310055316,0.954,6.082500682,0.944,6.1418457595,0.944,6.0892237115,2.9593055664,2.9787568454,3.1768231016,3.1765382934
13,2014,Eastern,74,0,3.3783783784,3.4016661972,3.37843705,1.4247687701,1.3842971066,0.985555118,0.2202831287,0.2237431476,0.4938681962,0.4922526986,2.8096518171,3.0446483633,2.809050202,3.0441125652,2.8299703233,3.0819058767,0.96,5.4198329088,0.952,5.3279987485,0.936,5.4107494132,0.93,5.3170272113,2.9271500902,2.9265813836,2.9560528844,2.9559381
14,2014,Western,73,0,3.1232876712,3.0463284655,3.0556614185,1.1720346301,1.1629595081,0.4512909703,0.9547336056,0.9007808011,0.5500618518,0.5662796723,2.8981317997,3.0897054026,2.9069787336,3.0985590429,2.8782346642,3.0667095403,0.942,4.3811560704,0.942,4.3472544428,0.966,4.4124968673,0.964,4.3766834367,2.9939186011,3.0027688883,2.9713137081,2.9724721023
17,2015,Eastern,0,0,,2.2409869478,2.2396146474,1.4835286702,1.4763636933,0.9940447554,0.3488787742,0.3785161886,0.0212587109,0.0176911687,2.8143414021,3.0706661147,2.8111205194,3.0668398681,3.0275674404,3.2884725802,0.954,5.7119720758,0.948,5.6190935365,0.938,5.7548266573,0.932,5.6568569305,2.9425037584,2.9389801937,3.1535750751,3.1580200103
18,2015,Western,0,0,,4.6777453206,4.6889487275,1.4413482346,1.4314508453,0.6483464157,0.5938208575,0.7140308424,0.6585005112,0.6644058417,2.9032164717,3.1411948735,2.9133087676,3.1513457272,2.9039870502,3.1504726594,0.942,5.4343420238,0.94,5.3952672742,0.948,5.4719680285,0.946,5.4245402838,3.0222056726,3.0323272474,3.0277606187,3.0272298548
15,2016,Eastern,49,0,2.3265306122,2.2345355528,2.3260866931,2.0494009181,1.99961084,0.9445667461,0.2193024552,0.2050130641,0.5215010167,0.532533686,2.9382420196,3.2870768151,2.9348126392,3.2834131294,2.8831368664,3.2257912756,0.952,7.9067024898,0.952,7.6948866756,0.954,7.8557778753,0.952,7.6525253981,3.1126594173,3.1091128843,3.0560072927,3.054464071
16,2016,Western,56,0,4.2142857143,4.008083387,4.029660125,1.4375048909,1.4232658465,0.4724934581,0.8908518581,0.8173912377,0.9349065202,0.9441263763,2.8724426265,3.1007157822,2.8938119814,3.122143994,2.8872035033,3.1211457325,0.962,5.3262205524,0.958,5.2732506778,0.968,5.3265744241,0.966,5.2705824384,2.9865792043,3.0079779877,3.004857092,3.0041746179
19,2017,Eastern,0,0,,1.124486231,1.1208387951,1.8904577317,1.8690846752,0.8916253062,0.6836228823,0.6384526143,0.5543425567,0.5686470416,2.8782282884,3.1983833866,2.8732930891,3.193074845,2.7953954319,3.1125301983,0.938,7.0499888855,0.938,6.9611008096,0.944,7.0281543492,0.944,6.9330875972,3.0383058375,3.033183967,2.9522678973,2.9539628151
20,2017,Western,0,0,,3.3868560447,3.4118133362,1.5162897765,1.5020184598,0.3356209796,0.0636883506,0.1361430721,0.8576504592,0.8444453454,2.9691184129,3.2262050848,2.9930368021,3.2505786393,2.8867958049,3.138337888,0.934,5.6314740983,0.932,5.578517746,0.932,5.6466101481,0.93,5.5889499562,3.0976617488,3.1218077207,3.0114875136,3.0125668465


==> anc/original-supplement/Conference_Results_Phase_I/mens_bball_conference_out.csv <==
Column 1,Year,conference,ngames,number.neutral.site,unconditional.HFE,FE.mov.HFE,RE.mov.HFE,se.FE.mov.HFE,se.RE.mov.HFE,oneprime.z.eta.pvalue,RE.sim.bias.pvalue,FE.sim.bias.pvalue,FE.shuffle.sim.bias.pvalue,RE.shuffle.sim.bias.pvalue,FE.sim.bias.leftCI,FE.sim.bias.rightCI,RE.sim.bias.leftCI,RE.sim.bias.rightCI,RE.shuffle.sim.bias.leftCI,RE.shuffle.sim.bias.rightCI,FE.sim.coverage.prob,FE.sim.95CI.width,RE.sim.coverage.prob,RE.sim.95CI.width,FE.shuffle.sim.coverage.prob,FE.shuffle.sim.95CI.width,RE.shuffle.sim.coverage.prob,RE.shuffle.sim.95CI.width,FE.sim.mean,RE.sim.mean,FE.shuffle.sim.mean,RE.shuffle.sim.mean
1,2000,America East,93,0,3.5591397849,3.3866609662,3.3985515328,1.1246089653,1.1178327099,0.3854957999,0.5180002095,0.6702385684,0.8907484612,0.883942149,2.9260744125,3.1148673757,2.9366996663,3.1254450949,2.9136416053,3.100228344,0.936,4.1239723169,0.934,4.0990912317,0.956,4.1547731716,0.956,4.1292928587,3.0204708941,3.0310723806,3.0065282509,3.0069349747
2,2000,Atlantic Coast,76,0,4.5,4.2215254023,4.2504183198,1.1852570815,1.175705648,0.4410574023,0.5706555878,0.9566035673,0.4195509447,0.4401985092,2.8996905299,3.106027153,2.9266629891,3.1329046494,2.863876417,3.0592918177,0.92,4.374282472,0.92,4.3388395164,0.95,4.420419964,0.946,4.3842077379,3.0028588414,3.0297838193,2.9597465468,2.9615841174
3,2000,Atlantic 10,99,0,5.5656565657,5.1309122164,5.1702520954,1.1571083506,1.1498446883,0.1500859995,0.6630953533,0.736417725,0.4393786024,0.4390263811,2.8928298875,3.0758049969,2.9289833534,3.111513596,2.9430792098,3.1309926805,0.958,4.2579095451,0.954,4.2311638449,0.95,4.251423263,0.946,4.2250543354,2.9843174422,3.0202484747,3.0369515403,3.0370359451
4,2000,Big East,107,0,3.1214953271,3.0738501275,3.0854386056,0.9420516825,0.9376898536,0.8170635122,0.7658751344,0.9642278315,0.0106988216,0.0110451228,2.9244732846,3.079057167,2.934570307,3.0888206548,2.8210868895,2.9767789698,0.956,3.4820690415,0.956,3.4649014183,0.944,3.4937357448,0.938,3.4728156875,3.0017652258,3.0116954809,2.8984359711,2.8989329296
5,2000,Big Sky,73,0,3.5753424658,3.5925925926,3.589396478,1.3172949058,1.3069924969,0.8898160377,0.7036906757,0.7499447359,0.2068029846,0.2108900494,2.8718693492,3.0923458926,2.868493416,3.0888284395,2.9609016192,3.1766825315,0.952,4.8982143119,0.952,4.8594271967,0.942,4.8715408345,0.94,4.8314357123,2.9821076209,2.9786609278,3.0693834089,3.0687920753
6,2000,Big South,56,0,6.625,6.625,6.625,1.1064195107,1.0948352791,1,0.3027512847,0.3027512847,0.6152649486,0.6152649486,2.8601636208,3.0435473847,2.8601636208,3.0435473847,2.8954373287,3.0619439844,0.924,4.0209885919,0.924,3.9787932036,0.96,4.0053834561,0.958,3.9630031227,2.9518555028,2.9518555028,2.9786906566,2.9786906566
7,2000,Big 10,88,0,4.1363636364,4.1363636364,4.1363636364,1.090906131,1.0836094312,1,0.3983367056,0.3983367056,0.5293330701,0.5293330701,2.8680762819,3.0525529704,2.8680762819,3.0525529704,2.9417047323,3.11325785,0.95,3.9943711892,0.948,3.9676594442,0.966,4.0026295782,0.964,3.9765375446,2.9603146261,2.9603146261,3.0274812912,3.0274812912
8,2000,Big 12,99,0,5.6868686869,5.7136623107,5.7104225302,0.9935523081,0.987591469,0.9260358345,0.732352554,0.6802561966,0.3365054605,0.3581661957,2.9359501017,3.0980768846,2.9331177112,3.0950928695,2.8831071518,3.0423494874,0.944,3.6629713731,0.942,3.6410184738,0.948,3.654616275,0.946,3.6329092645,3.0170134931,3.0141052904,2.9610256497,2.9627283196
9,2000,Big West,98,0,3.5306122449,3.7440962241,3.7248306797,0.9052778467,0.8995841777,0.2048173335,0.7379390029,0.4230345239,0.8421210979,0.8303033806,2.9558803688,3.1049610831,2.9381124057,3.087309253,2.9340278566,3.0821362619,0.956,3.3153328471,0.952,3.2945263306,0.954,3.3460692832,0.952,3.3257158674,3.0304207259,3.0127108294,3.0075114503,3.0080820592
10,2000,Colonial,76,0,4.6184210526,4.6218258747,4.6200241018,0.918575072,0.9104349634,0.991644856,0.8756920907,0.8735556896,0.7882232455,0.8597049925,2.9182515974,3.0694916213,2.9187076532,3.0692962656,2.9303371672,3.0834436138,0.962,3.4135008854,0.96,3.3802243503,0.94,3.4203079137,0.93,3.3857782232,2.9938716093,2.9940019594,3.0104984674,3.0068903905
11,2000,CUSA,98,0,4.612244898,4.6947546488,4.6791567973,1.074948747,1.0704706579,0.6513664228,0.1764116627,0.3002955606,0.775388582,0.7788108865,2.864983627,3.0417360969,2.8507235336,3.0274810354,2.8930526811,3.0801817183,0.936,3.9733089697,0.934,3.9555579722,0.942,3.9676247214,0.942,3.9427057972,2.953359862,2.9391022845,2.9864361393,2.9866171997
12,2000,Ivy League,56,0,3.7321428571,3.7321428571,3.7321428571,1.2205080384,1.2077272962,1,0.4220689721,0.4220689721,0.7652705274,0.7652705274,2.9394796171,3.1442730359,2.9394796171,3.1442730359,2.9145863691,3.1160446153,0.944,4.4336901936,0.944,4.3872067902,0.936,4.4230708605,0.934,4.3753245064,3.0418763265,3.0418763265,3.0153154922,3.0153154922
13,2000,Metro Atlantic,93,0,4.7204301075,4.636452577,4.6443850004,0.9778301525,0.9715224103,0.7477577372,0.0679875549,0.0975114976,0.384031111,0.3708484992,2.9874799756,3.1490067562,2.9944323248,3.1556891852,2.8861773884,3.0425393399,0.956,3.6762088535,0.96,3.6522631512,0.95,3.6419080799,0.952,3.6175504364,3.0682433659,3.075060755,2.9653238349,2.9643583641
14,2000,MAC,122,0,4.7786885246,4.4692790148,4.5127232936,0.9356026292,0.9307472607,0.0596401803,0.072191716,0.3912301411,0.8579110665,0.8660894802,2.9538018912,3.1178488962,2.9932042952,3.157027364,2.9286817638,3.0847172678,0.932,3.479738947,0.93,3.4616199035,0.942,3.4798202337,0.942,3.462507739,3.0358253937,3.0751158296,3.0071032511,3.0066995158
15,2000,Mid-Continent,72,0,4.375,4.375,4.375,1.3027583376,1.2923566566,1,0.7840674105,0.7840674105,0.8813165428,0.8813165428,2.9042497064,3.1268073065,2.9042497064,3.1268073065,2.8838546019,3.0997323671,0.938,4.8767924355,0.936,4.8114203381,0.96,4.9191471627,0.958,4.8525142017,3.0155285064,3.0155285064,2.9917934845,2.9917934845
16,2000,Mid-Eastern AC,99,0,2.3737373737,2.4758997429,2.4646007321,0.9334651023,0.9281683712,0.4696113695,0.4680492369,0.323383898,0.4900818084,0.4861948594,2.9609004888,3.1182824373,2.9504264813,3.1077089846,2.8961374595,3.0494739041,0.948,3.4599326081,0.944,3.4402065265,0.954,3.460451242,0.952,3.4402286134,3.039591463,3.029067733,2.9730444995,2.9728056818
17,2000,Midwestern CC,58,0,7.8103448276,8.1003649635,8.0541496797,1.4918602306,1.4763072508,0.3300413226,0.1643667863,0.4910940927,0.9155739691,0.9539648181,2.8359794287,3.0788425454,2.7927437689,3.0353203495,2.8739611543,3.1188400814,0.942,5.4664847487,0.942,5.4086737561,0.954,5.4447540131,0.95,5.3826094739,2.9574109871,2.9140320592,2.9934053592,2.9964006179
18,2000,Missouri Val,92,0,6.152173913,6.1018957346,6.1131149177,1.1449826138,1.1376882658,0.7297562633,0.2411579669,0.3328628884,0.5614226351,0.5599919841,2.9486572213,3.1513338108,2.959211776,3.1617753203,2.9358906184,3.1182416794,0.938,4.2783415016,0.934,4.2501361672,0.96,4.3013813932,0.956,4.2715159119,3.049995516,3.0604935481,3.0270119435,3.0270661489
19,2000,Mountain West,59,0,5.7796610169,5.2910958904,5.3513828353,1.4759299523,1.4601884633,0.2754808507,0.1407381818,0.6009240756,0.6804551206,0.6588793874,2.9135699014,3.1492030153,2.9705586813,3.2069766827,2.903360251,3.1526976639,0.956,5.399430072,0.952,5.3410464363,0.94,5.3620065091,0.942,5.3014212734,3.0313864583,3.088767682,3.026117315,3.0280289575
20,2000,Northeast,108,0,0.6759259259,0.6759259259,0.6759259259,1.1416231303,1.1357813845,1,0.6376113946,0.6376113946,0.0374890891,0.0374890891,2.8839174491,3.0711631625,2.8839174491,3.0711631625,2.8055155441,2.9941791466,0.95,4.2366362439,0.95,4.2148052131,0.942,4.2073222566,0.942,4.1844932159,2.9775403058,2.9775403058,2.8998473454,2.8998473454
21,2000,OH Valley,94,0,3.3510638298,3.027184466,3.0583790508,1.0690473294,1.0624691073,0.1482726632,0.8462740488,0.6714623228,0.0572381661,0.0527110206,2.888020262,3.0721965999,2.9170637015,3.1011066436,2.999011847,3.169132216,0.936,3.9938655428,0.932,3.9692131881,0.946,3.9821612469,0.948,3.957360357,2.980108431,3.0090851725,3.0824447878,3.0840720315
22,2000,PAC 10,90,0,2.4888888889,2.4888888889,2.4888888889,1.1494564782,1.1422504355,1,0.8582102502,0.8582102502,0.9603248634,0.9603248634,2.9135095068,3.1038028183,2.9135095068,3.1038028183,2.9007881709,3.0943095086,0.94,4.2111897303,0.94,4.1847763334,0.936,4.2292839993,0.934,4.2027104516,3.0086561625,3.0086561625,2.9975488398,2.9975488398
23,2000,Patriot,45,0,4.7111111111,3.8872180451,3.9635943177,1.8995880938,1.8726323518,0.294838292,0.346408297,0.8939096402,0.4632721891,0.4186423267,2.8450689476,3.1775072833,2.9137966234,3.2451533244,2.7866256511,3.0888576569,0.918,6.8085075683,0.914,6.7116992937,0.952,6.8358644363,0.948,6.7377500851,3.0112881154,3.0794749739,2.9435340871,2.937741654
24,2000,SEC,97,0,5.6494845361,5.7128113272,5.7044993905,1.1487675875,1.142044541,0.4926874255,0.1710079447,0.2336247505,0.8357636158,0.8760472942,2.8387513617,3.0394387627,2.8296765912,3.0303192379,2.901335464,3.0841437477,0.934,4.2612401579,0.934,4.2356466162,0.948,4.2595818685,0.95,4.233669316,2.9390950622,2.9299979145,2.9903351339,2.9927396058
25,2000,Southern,95,0,3.7157894737,3.7476943347,3.7419121965,1.0110559166,1.0044109257,0.7358922878,0.8463280311,0.9451548548,0.071780101,0.0788335058,2.9148209762,3.0794131438,2.9095728941,3.07418129,2.9915902981,3.1538751502,0.946,3.7348785233,0.944,3.7102911242,0.956,3.7276792102,0.954,3.7043017724,2.99711706,2.9918770921,3.074475669,3.0727327241
26,2000,Southland,103,0,2.4174757282,2.1153154579,2.1893850976,1.0341101409,1.0276043015,0.1474444735,0.5009840019,0.4147871511,0.4097129364,0.4060859854,2.8745609573,3.0518079075,2.9417813107,3.1189426826,2.9481016062,3.1280594698,0.956,3.8672101493,0.948,3.84122634,0.938,3.8824826615,0.936,3.8547861364,2.9631844324,3.0303619966,3.0378651792,3.038080538
27,2000,Southwestern AC,89,0,1.8539325843,1.8249623305,1.8271050535,0.8885009052,0.8825779209,0.8944974418,0.8483191614,0.9022637527,0.1548236059,0.139039986,2.9326468647,3.0763389404,2.935212563,3.0787697789,2.9826010552,3.1241544819,0.954,3.2792101651,0.954,3.2573099589,0.954,3.2622293848,0.952,3.2401404914,3.0044929026,3.0069911709,3.0513286592,3.0533777686
28,2000,Sun Belt,73,0,3.7397260274,3.9382716049,3.9175735707,1.0004196602,0.992322675,0.0985769442,0.7952331303,0.4836032515,0.4132523926,0.4050945276,2.9458536543,3.1142227653,2.9270137539,3.0952159691,2.8790844262,3.0488963957,0.948,3.6724517429,0.946,3.6426926783,0.94,3.6831592367,0.94,3.6534402867,3.0300382098,3.0111148615,2.9646209655,2.9639904109
29,2000,Trans America,91,0,2.3406593407,2.3485,2.3479086192,0.9875156502,0.9814095199,0.946783748,0.3939849608,0.4001630236,0.1503629655,0.155529838,2.8796967578,3.0481198751,2.8792390016,3.0476369884,2.863432991,3.0218655688,0.942,3.6474230529,0.938,3.624847466,0.952,3.6386716204,0.95,3.6158491997,2.9639083165,2.963437995,2.941951936,2.9426492799
30,2000,West Coast,58,0,3.0172413793,3.0930656934,3.0900925263,1.2165301024,1.2042759833,0.8684694695,0.7199063619,0.7596851639,0.3563809784,0.3609367588,2.8818470494,3.0863031572,2.87910504,3.0835588632,2.9492761639,3.1390465425,0.934,4.4161025121,0.934,4.3715530496,0.97,4.4274155834,0.964,4.3822984299,2.9840751033,2.9813319516,3.0445494945,3.0441613532
31,2000,WAC,59,0,5.5593220339,5.5196917808,5.5221507817,1.1655434903,1.1538004704,0.934534054,0.393920059,0.4228493365,0.2464141672,0.2456060745,2.9458429029,3.1288907628,2.9482536992,3.1311974952,2.8495329708,3.0386020474,0.958,4.2642829972,0.952,4.2212601646,0.95,4.2615211338,0.95,4.2166300012,3.0373668328,3.0397255972,2.9441685262,2.9440675091
32,2001,America East,93,0,4.7311827957,4.4351004703,4.4683846037,1.1077749745,1.1009157906,0.0558328191,0.7273201819,0.7885628998,0.3094512351,0.3153820446,2.8873435761,3.0855830412,2.9185164639,3.1166709966,2.9550327641,3.1391446869,0.934,4.1149452739,0.934,4.089357279,0.944,4.1420004712,0.944,4.1163135935,2.9864633086,3.0175937303,3.0476713481,3.0470887255
33,2001,Atlantic Coast,74,0,6.0810810811,6.2629198966,6.2478738212,1.4291917508,1.4180691143,0.56974494,0.3333778034,0.2347082727,0.3637622406,0.3484215999,2.9524540399,3.1935329871,2.9388885683,3.1798770535,2.831058012,3.0597143118,0.936,5.258635924,0.932,5.2176337243,0.956,5.2702660099,0.952,5.2282771416,3.0729935135,3.0593828109,2.9470601102,2.9453861619
34,2001,Atlantic 10,92,0,3.0217391304,2.5726814726,2.6121552414,1.103043794,1.0963821526,0.2792352171,0.1253775236,0.4363062992,0.4388902264,0.4568522605,2.9437872153,3.1300854827,2.9796675341,3.1656588632,2.9436109705,3.1252162353,0.948,4.0519491736,0.95,4.0272188812,0.95,4.0505041746,0.948,4.023227142,3.036936349,3.0726631986,3.0358019611,3.0344136029
35,2001,Big East,114,0,4.298245614,4.1531562339,4.1774520094,0.9687618231,0.9629590202,0.1848133985,0.4283949765,0.7924240506,0.1553435025,0.172807156,2.9289307872,3.0930659521,2.9511019399,3.1150265265,2.9763814916,3.1311813512,0.944,3.5926391459,0.938,3.5711880517,0.948,3.5928660865,0.95,3.5736607892,3.0109983696,3.0330642332,3.0561190257,3.0537814214
36,2001,Big Sky,74,0,5.0945945946,4.907622739,4.9371849411,1.0739984693,1.0653855548,0.3029298639,0.4402092159,0.8942852206,0.6532986494,0.6484198479,2.9170451439,3.094996693,2.9461335782,3.1236651332,2.8866332426,3.0706384644,0.94,3.9817196266,0.932,3.9492401584,0.936,3.9992359658,0.934,3.9650539874,3.0060209184,3.0348993557,2.9789293548,2.9786358535
37,2001,Big South,56,0,3.8571428571,3.8571428571,3.8571428571,0.9712053315,0.9610367286,1,0.0874461607,0.0874461607,0.9484755229,0.9484755229,2.9894258373,3.1540876412,2.9894258373,3.1540876412,2.9220314652,3.0730005586,0.942,3.561616655,0.94,3.5242642107,0.946,3.5660522089,0.942,3.5285322548,3.0717567392,3.0717567392,2.9975160119,2.9975160119
38,2001,Big 10,88,0,4.8181818182,4.8181818182,4.8181818182,1.0469741014,1.0399675419,1,0.5118160867,0.5118160867,0.9911452908,0.9911452908,2.9411523898,3.1179075036,2.9411523898,3.1179075036,2.9113631985,3.087640583,0.944,3.8632491797,0.942,3.8373478331,0.944,3.8699916304,0.944,3.8447285302,3.0295299467,3.0295299467,2.9995018907,2.9995018907
39,2001,Big 12,100,0,5.19,5.1364646999,5.1469989789,0.9353016635,0.9297602969,0.8347192841,0.6444922315,0.8186268733,0.5196720488,0.4986332383,2.9339314987,3.0835390024,2.9428017408,3.0923392945,2.9500814161,3.1024222658,0.968,3.4506018861,0.968,3.4299432334,0.94,3.4519599111,0.94,3.4305463739,3.0087352506,3.0175705176,3.0250367317,3.0262518409
40,2001,Big West,76,0,2.3815789474,2.5394438138,2.520460371,1.1411324291,1.1318685648,0.583979849,0.2608706546,0.1375056096,0.3501859948,0.3402054053,2.9772549283,3.1645486561,2.9600574729,3.1471023487,2.9534140332,3.1346490713,0.956,4.2058653767,0.956,4.171578961,0.964,4.2065965308,0.958,4.1727084773,3.0709017922,3.0535799108,3.0430710266,3.0440315522
41,2001,Colonial,73,0,7,6.9670781893,6.9744336985,1.2556006618,1.2457666743,0.7661726858,0.7811787565,0.6866099965,0.9314041068,0.9341468771,2.8734047722,3.0834392338,2.8800486769,3.0902201855,2.8994386109,3.1093957949,0.948,4.6672287435,0.942,4.6300048877,0.936,4.6730770555,0.938,4.6329028927,2.978422003,2.9851344312,3.0046030488,3.0044172029
42,2001,CUSA,97,0,2.4020618557,2.442255203,2.4347390749,1.3879745151,1.3797637138,0.6576159784,0.9988085046,0.8835783011,0.5317930692,0.5042594533,2.8935034573,3.1236592236,2.8848941708,3.1149308991,2.844905076,3.0763655144,0.958,5.1624305695,0.958,5.1300818292,0.948,5.161618023,0.948,5.1252388455,3.0085813404,2.999912535,2.9631112855,2.9606352952
43,2001,Ivy League,56,0,5.6785714286,5.6785714286,5.6785714286,1.3948503975,1.3802317266,1,0.5865615839,0.5865615839,0.7238162752,0.7238162752,2.8553594099,3.0818959029,2.8553594099,3.0818959029,2.9012321471,3.1421160402,0.944,5.1274076916,0.94,5.0699276085,0.934,5.1624739493,0.926,5.0980244407,2.9686276564,2.9686276564,3.0216740937,3.0216740937
44,2001,Metro Atlantic,90,0,3.7222222222,3.7222222222,3.7222222222,1.1361008376,1.128971952,1,0.9424530026,0.9424530026,0.4812718161,0.4812718161,2.9091716896,3.09776085,2.9091716896,3.09776085,2.8721487097,3.0603425107,0.954,4.2117833434,0.954,4.1851483321,0.962,4.2440225241,0.956,4.2143783087,3.0034662698,3.0034662698,2.9662456102,2.9662456102
45,2001,MAC,122,0,3.631147541,3.1064918178,3.1580163525,0.9603997104,0.9556243498,0.0083279694,0.0350321112,0.3729558821,0.9779985388,0.9642341627,2.9583797027,3.1108015373,3.0057773852,3.1581173511,2.9201906266,3.0835393392,0.948,3.5754750441,0.948,3.5576601253,0.928,3.5686297989,0.93,3.5513156651,3.03459062,3.0819473682,3.0011484,3.0018649829
46,2001,Mid-Continent,72,0,3.2638888889,3.2638888889,3.2638888889,1.1949119178,1.1853878119,1,0.5539024032,0.5539024032,0.1179534079,0.1179534079,2.8723621257,3.0685050389,2.8723621257,3.0685050389,2.8289431851,3.0193109395,0.942,4.4084827726,0.936,4.3731855601,0.95,4.4289064201,0.948,4.3932358947,2.9704335823,2.9704335823,2.9241270623,2.9241270623
47,2001,Mid-Eastern AC,100,0,2.48,2.3898951382,2.4041988761,0.9091334623,0.9045079127,0.2381736115,0.6772560918,0.9565414265,0.3164822802,0.3106600411,2.9283753857,3.075713267,2.941952508,3.089274741,2.9631061447,3.1157316278,0.956,3.3909773175,0.954,3.373425328,0.94,3.3939419702,0.94,3.3743666746,3.0020443263,3.0156136245,3.0389806435,3.0394188862
48,2001,Midwestern CC,58,0,6.1724137931,6.3613138686,6.3268194379,1.0604572994,1.0492787636,0.3461011264,0.274180662,0.0629312191,0.4487554818,0.5030791284,2.9955965199,3.1671044896,2.9620430523,3.1334723339,2.8882600264,3.054901217,0.958,3.9140680018,0.954,3.8718884085,0.944,3.8991834529,0.944,3.8556083372,3.0813505047,3.0477576931,2.9678365793,2.9715806217
49,2001,Missouri Val,90,0,5.3111111111,5.3111111111,5.3111111111,1.0002734428,0.993997941,1,0.0288721613,0.0288721613,0.7623372416,0.7623372416,2.8136404741,2.9898290367,2.8136404741,2.9898290367,2.9284968174,3.0975361015,0.946,3.7213111055,0.938,3.697787389,0.946,3.7277702602,0.944,3.7037460751,2.9017347554,2.9017347554,3.0130164594,3.0130164594
50,2001,Mountain West,56,0,7.3035714286,7.3035714286,7.3035714286,1.2587783383,1.2455918124,1,0.5623774298,0.5623774298,0.1573614715,0.1573614715,2.8660100742,3.0729356589,2.8660100742,3.0729356589,2.9717891426,3.17385519,0.94,4.6120988313,0.94,4.5634184059,0.964,4.5897966217,0.96,4.5397447324,2.9694728666,2.9694728666,3.0728221663,3.0728221663
51,2001,Northeast,120,0,2.9333333333,2.9333333333,2.9333333333,0.9103492196,0.9058942318,1,0.4712101876,0.4712101876,0.3532183947,0.3532183947,2.8939503855,3.0491068424,2.8939503855,3.0491068424,2.958957722,3.1147030357,0.936,3.4141834745,0.936,3.3973605129,0.948,3.4204604155,0.948,3.4043010808,2.971528614,2.971528614,3.0368303788,3.0368303788
52,2001,OH Valley,76,0,4.4473684211,4.1104497354,4.1810732624,1.2096688202,1.2000306461,0.1153911773,0.2103263146,0.9290947925,0.4331445965,0.4002943566,2.9020090296,3.0894953134,2.9661797215,3.1532387655,2.8630871919,3.054779544,0.95,4.4280442767,0.946,4.3917234902,0.954,4.5027897193,0.96,4.4615591849,2.9957521715,3.0597092435,2.9616678782,2.9589333679
53,2001,PAC 10,90,0,2.3333333333,2.3333333333,2.3333333333,1.2900735377,1.2819859699,1,0.1877404028,0.1877404028,0.9763790827,0.9763790827,2.965679456,3.1745629584,2.965679456,3.1745629584,2.896660736,3.1065032064,0.944,4.7985205828,0.94,4.7684228235,0.95,4.7681598394,0.95,4.7382164444,3.0701212072,3.0701212072,3.0015819712,3.0015819712
54,2001,Patriot,45,0,3.8,3.2061744744,3.3190839412,1.4892850021,1.4676702128,0.0340692803,0.0004252589,0.0698462044,0.5335072062,0.5279288029,2.9913779742,3.2204186052,3.0919956702,3.3203560106,2.9195099063,3.1567604475,0.944,5.3924153032,0.94,5.3135247971,0.946,5.3848442605,0.944,5.3050514198,3.1058982897,3.2061758404,3.0377115605,3.0381351769
55,2001,SEC,99,0,3.797979798,3.8646821091,3.8532877673,0.9937758027,0.9875515328,0.6091455093,0.4194293929,0.6216449669,0.2553949698,0.2773019129,2.8949721957,3.0628358519,2.8815746211,3.0493999285,2.8712608474,3.0369956227,0.95,3.6894904045,0.954,3.6650397625,0.95,3.7197029047,0.95,3.6936648391,2.9789040238,2.9654872748,2.9521052312,2.9541282351
56,2001,Southern,96,0,6.0416666667,6.0416666667,6.0416666667,1.0829353009,1.0762885889,1,0.0925303794,0.0925303794,0.3102110965,0.3102110965,2.836208337,3.0125327427,2.836208337,3.0125327427,2.8655690742,3.0427988719,0.95,4.0293738914,0.95,4.0019207013,0.944,4.035077943,0.94,4.0077901665,2.9243705398,2.9243705398,2.9541839731,2.9541839731
57,2001,Southland,114,0,3.6754385965,3.5223607038,3.5572148759,0.9203986837,0.9155434396,0.1948919926,0.3438938444,0.8745330772,0.9297304519,0.9208045951,2.9267645862,3.0860430267,2.9587699272,3.1180219662,2.9260886336,3.0817944616,0.942,3.4662760306,0.944,3.4472338106,0.946,3.4463016898,0.946,3.426367339,3.0064038065,3.0383959467,3.0034972146,3.0039415476
58,2001,Southwestern AC,94,0,4.2446808511,3.8834951456,3.9206742989,0.9363281309,0.9304824086,0.0579502921,0.9784926954,0.4141820873,0.3228839192,0.3227573123,2.8880851516,3.0461620173,2.9219771203,3.080194925,2.8836175779,3.0384042409,0.95,3.4506979302,0.952,3.4291032523,0.952,3.4539731074,0.95,3.4321789112,2.9671235844,3.0010860227,2.9609922186,2.9610109094
59,2001,Sun Belt,99,0,3.797979798,3.8448509485,3.8393287198,1.0445515407,1.0381312293,0.8741104886,0.234836565,0.2808290891,0.7559980387,0.7547734599,2.8657220829,3.0390392543,2.860937627,3.0341818983,2.9311882639,3.0948439198,0.944,3.868061099,0.944,3.8442410763,0.952,3.8546245795,0.952,3.8306610021,2.9523806686,2.9475597627,3.0129697751,3.0130160919
60,2001,Trans America,93,0,5.2903225806,4.9418918919,4.9838211656,1.0452454466,1.0383476657,0.1366248127,0.6407577002,0.6992575016,0.2001382571,0.1893711053,2.8968555544,3.0692309124,2.9341400268,3.1069222436,2.8563099914,3.0285058412,0.954,3.8327650651,0.952,3.8074050365,0.95,3.8570160053,0.948,3.8318155332,2.9830432334,3.0205311352,2.9437179877,2.9424079163
61,2001,West Coast,58,0,1.3620689655,1.3932481752,1.3918625118,1.2737959405,1.2609259831,0.9449503564,0.3442781712,0.3348066219,0.1915198442,0.187324171,2.945122796,3.1609075903,2.9441080114,3.1598319189,2.8359571747,3.0321776773,0.938,4.6593725606,0.938,4.6122282706,0.948,4.6136860557,0.948,4.5664999956,3.0530151932,3.0519699651,2.9345687274,2.934067426
62,2001,WAC,75,0,7.5466666667,7.3577533578,7.4146917119,1.3258250946,1.3147118576,0.4398925577,0.8866470536,0.3238732487,0.6138993568,0.6870090261,2.8337247451,3.0550389991,2.881226472,3.1026968442,2.8662972794,3.0881746562,0.928,4.9126949122,0.932,4.8648361162,0.95,4.9718517649,0.94,4.915627109,2.9443818721,2.9919616581,2.971563152,2.9772359678
63,2002,Horizon,73,0,4.4109589041,4.1976690692,4.2328500335,1.2132548031,1.2030762209,0.4612864585,0.953989805,0.5167595347,0.9233718216,0.9033061419,2.8584806985,3.0712550761,2.8905029525,3.1032463767,2.9062888353,3.1060706402,0.926,4.4742397397,0.926,4.4362189648,0.942,4.4997755456,0.94,4.4598410167,2.9648678873,2.9968746646,3.0048961732,3.0061797378
64,2002,America East,73,0,3.8493150685,3.731824417,3.7617683205,1.299840619,1.2892585255,0.2833303465,0.7375494803,0.8452583483,0.2027567981,0.1891603856,2.8865727449,3.0929186398,2.9145053657,3.1206787479,2.9643042655,3.1801403258,0.946,4.8476838912,0.946,4.8069173719,0.96,4.8300564634,0.96,4.7869436106,2.9897456923,3.0175920568,3.0700334982,3.0722222957
65,2002,Atlantic Coast,72,0,5.5833333333,5.5833333333,5.5833333333,1.3858164942,1.3747751375,1,0.0226328249,0.0226328249,0.4436709349,0.4436709349,3.018912615,3.2497481712,3.018912615,3.2497481712,2.9288144629,3.1622825164,0.934,5.0837537327,0.93,5.0432204028,0.936,5.1142548351,0.93,5.0734435698,3.1343303931,3.1343303931,3.0455484897,3.0455484897
66,2002,Atlantic 10,94,0,3.7872340426,3.8824334815,3.8692493998,1.1238964458,1.1161344749,0.6455925027,0.4830013868,0.3444727603,0.9342357438,0.8855579291,2.9518832291,3.1375277962,2.9403768899,3.1259178826,2.9085488373,3.1059168511,0.934,4.1319693342,0.934,4.103511525,0.936,4.1263787378,0.934,4.0994399501,3.0447055127,3.0331473862,3.0041429595,3.0072328442
67,2002,Big East,114,0,3.701754386,3.745932659,3.7391343591,0.8690246378,0.8642008769,0.7076584782,0.9580320433,0.8312486944,0.9341809898,0.9559848043,2.931345499,3.0853691084,2.9250852066,3.0790404014,2.924965986,3.0709315118,0.94,3.2159515347,0.938,3.198116557,0.95,3.218115621,0.95,3.2002389573,3.0083573037,3.002062804,2.9969304156,2.9979487489
68,2002,Big Sky,57,0,3.5614035088,3.431640625,3.4907137356,1.6188423425,1.6010102504,0.3607740213,0.5486967022,0.9993077119,0.1274257086,0.1291719606,2.8691002281,3.1307841503,2.9092866637,3.1705006775,2.7698124362,3.0293852716,0.946,6.0807932039,0.942,5.9845588644,0.958,6.0369759746,0.954,5.9337443432,2.9999421892,3.0398936706,2.8990485909,2.8995988539
69,2002,Big South,68,0,4.8529411765,4.8529411765,4.8529411765,1.2661225499,1.2554061125,1,0.9988499341,0.9988499341,0.8695125016,0.8695125016,2.8937711419,3.1063849172,2.8937711419,3.1063849172,2.9032540995,3.1144104956,0.942,4.6945630147,0.94,4.6540327118,0.946,4.6751426768,0.944,4.6339742431,3.0000780295,3.0000780295,3.0088322976,3.0088322976
70,2002,Big 10,88,0,6.8636363636,6.8636363636,6.8636363636,1.091060582,1.0843579768,1,0.6491782619,0.6491782619,0.0798420915,0.0798420915,2.9321560197,3.1087583847,2.9321560197,3.1087583847,2.9905810114,3.167205631,0.95,4.0434468099,0.948,4.0183625524,0.948,4.0246558268,0.944,3.9983412588,3.0204572022,3.0204572022,3.0788933212,3.0788933212
71,2002,Big 12,96,0,6.8229166667,6.8229166667,6.8229166667,1.1235699564,1.1165160367,1,0.8093046153,0.8093046153,0.1080147338,0.1080147338,2.9015356507,3.0769118655,2.9015356507,3.0769118655,2.8340447582,3.0164645334,0.958,4.1361102585,0.956,4.1102318516,0.954,4.1058907174,0.954,4.0812174742,2.9892237581,2.9892237581,2.9252546458,2.9252546458
72,2002,Big West,90,0,3.5555555556,3.5555555556,3.5555555556,1.1070304815,1.1000863084,1,0.4389144266,0.4389144266,0.7867157972,0.7867157972,2.870434787,3.0562876444,2.870434787,3.0562876444,2.9226902906,3.1020198207,0.948,4.1298167324,0.948,4.1037765238,0.954,4.1242413665,0.95,4.097943181,2.9633612157,2.9633612157,3.0123550557,3.0123550557
73,2002,Colonial,90,0,4.2111111111,4.2111111111,4.2111111111,1.140624899,1.1334620454,1,0.629951502,0.629951502,0.5453344683,0.5453344683,2.9277478677,3.1192389933,2.9277478677,3.1192389933,2.8704895094,3.0685144365,0.944,4.2890820757,0.942,4.2573442886,0.94,4.2670735813,0.94,4.2332506873,3.0234934305,3.0234934305,2.969501973,2.969501973
74,2002,CUSA,112,0,5.9107142857,5.9107142857,5.9107142857,1.0756618,1.0712324262,1,0.8798019771,0.8798019771,0.0986552423,0.0986552423,2.9032322714,3.0829297767,2.9032322714,3.0829297767,2.8297263246,3.0145954599,0.946,3.9664839063,0.946,3.9483206524,0.934,3.9585515511,0.934,3.9382268054,2.993081024,2.993081024,2.9221608923,2.9221608923
75,2002,Ivy League,56,0,2.0357142857,2.0357142857,2.0357142857,1.3128107638,1.2990650919,1,0.2926244413,0.2926244413,0.7214243627,0.7214243627,2.8441492881,3.0470530659,2.8441492881,3.0470530659,2.8810202334,3.0824110507,0.958,4.7798088592,0.954,4.7297067535,0.966,4.7888205465,0.962,4.738553663,2.945601177,2.945601177,2.9817156421,2.9817156421
76,2002,Metro Atlantic,93,0,2.2258064516,1.9189806433,1.9513555165,1.114285531,1.1067801641,0.4529676761,0.5131045449,0.9770634314,0.5244493268,0.5292148894,2.9077511693,3.0949901492,2.9376402192,3.1246581054,2.9390005657,3.1185358887,0.95,4.1527113718,0.952,4.124442869,0.95,4.1436375748,0.95,4.114411071,3.0013706593,3.0311491623,3.0290785335,3.0287682272
77,2002,MAC,122,0,5.8442622951,5.5716803887,5.599669365,0.9364372391,0.9323085001,0.1721293464,0.6362823591,0.8665223312,0.7111102148,0.7024910777,2.9134163445,3.0729305957,2.9394360777,3.0989919899,2.9093274434,3.0611416463,0.948,3.4776039841,0.944,3.4620358721,0.954,3.4835952017,0.954,3.4665277688,2.9931734701,3.0192140338,2.9856910455,2.9852345449
78,2002,Mid-Continent,56,0,3.5,3.5,3.5,1.3545558049,1.3403728626,1,0.622592535,0.622592535,0.4293868539,0.4293868539,2.863627433,3.0817077917,2.863627433,3.0817077917,2.9335154957,3.1560731975,0.952,4.9272249801,0.952,4.8755754141,0.94,4.9179635651,0.94,4.8653469202,2.9726676123,2.9726676123,3.0447943466,3.0447943466
79,2002,Mid-Eastern AC,98,0,2.8775510204,2.8876276958,2.8861965094,0.919887308,0.9145407068,0.909062935,0.6445515966,0.6698110425,0.0588055435,0.0605987945,2.9061510705,3.0603607995,2.9047603394,3.0590001148,2.8450654923,3.0033867808,0.942,3.4100727188,0.942,3.3900994123,0.934,3.4028531022,0.934,3.3826068564,2.983255935,2.9818802271,2.9237147066,2.9242261366
80,2002,Missouri Val,90,0,5.1888888889,5.1888888889,5.1888888889,0.8646348212,0.859214201,1,0.3045610242,0.3045610242,0.1705971357,0.1705971357,2.9649970786,3.1117920805,2.9649970786,3.1117920805,2.8743154681,3.0223145252,0.938,3.2214968816,0.936,3.2012673527,0.936,3.2067793903,0.936,3.1866037235,3.0383945795,3.0383945795,2.9483149966,2.9483149966
81,2002,Mountain West,59,0,3.0677966102,3.1104452055,3.09508409,1.187620167,1.1745707615,0.8630101511,0.2018213915,0.3014848813,0.4076965231,0.4392000319,2.8552271561,3.0449132029,2.8441292867,3.0330058664,2.9398981059,3.1382644082,0.956,4.4501051278,0.954,4.3801109956,0.944,4.4220715922,0.94,4.3479418373,2.9500701795,2.9385675766,3.0419059159,3.0390812571
82,2002,Northeast,122,0,1.9918032787,1.9145366159,1.9215886497,0.9144533795,0.9102992591,0.378141276,0.6750915253,0.5627351175,0.6490891632,0.6562176568,2.8983269537,3.0553771428,2.9047428536,3.0617420006,2.9397130097,3.0956348177,0.938,3.4265036688,0.936,3.4109115838,0.934,3.4143461513,0.93,3.3986602245,2.9768520483,2.9832424271,3.0180686428,3.0176739137
83,2002,OH Valley,77,0,5.4675324675,5.0069526549,5.101531616,1.2901532519,1.2797385024,0.0708894,0.3071457616,0.563136877,0.172518581,0.1643468876,2.8576571916,3.077579807,2.9470546935,3.1678044286,2.970253575,3.1745725061,0.938,4.7928798055,0.936,4.7528477395,0.95,4.7832267048,0.948,4.7419519669,2.9676184993,3.0574295611,3.0712261386,3.0724130406
84,2002,PAC 10,90,0,5.9,5.9,5.9,1.2738967539,1.2659108031,1,0.8800367611,0.8800367611,0.1151432968,0.1151432968,2.8822954069,3.1009033987,2.8822954069,3.1009033987,2.8038865777,3.021393053,0.95,4.7071768993,0.95,4.6776342778,0.926,4.7204070279,0.926,4.6903318331,2.9915994028,2.9915994028,2.9126398154,2.9126398154
85,2002,Patriot,57,0,3.2456140351,3.29296875,3.2768996622,1.4709239049,1.4558444824,0.7272846003,0.020957628,0.0366769302,0.465492432,0.4957858671,2.7532254516,2.9920829537,2.7400899813,2.9786670554,2.8278339437,3.0834749911,0.952,5.4842421279,0.948,5.4180346335,0.938,5.4420882018,0.936,5.365838372,2.8726542026,2.8593785183,2.9524235601,2.9556544674
86,2002,SEC,96,0,5.0729166667,5.0729166667,5.0729166667,1.116243207,1.1097445594,1,0.7641973917,0.7641973917,0.2182647744,0.2182647744,2.8916343214,3.0796447072,2.8916343214,3.0796447072,2.9663641939,3.1469199919,0.948,4.2066393252,0.946,4.1794305096,0.956,4.1784095052,0.954,4.1493092149,2.9856395143,2.9856395143,3.0566420929,3.0566420929
87,2002,Southern,96,0,3.8020833333,3.8020833333,3.8020833333,1.1219646832,1.1150228221,1,0.1758701226,0.1758701226,0.0166261207,0.0166261207,2.9710265735,3.1579031334,2.9710265735,3.1579031334,2.7926205146,2.9791917758,0.96,4.2075288204,0.96,4.1790350718,0.948,4.1717333241,0.944,4.1446488027,3.0644648535,3.0644648535,2.8859061452,2.8859061452
88,2002,Southland,114,0,4.3245614035,4.1088491147,4.1318932238,0.9076987971,0.903222117,0.1855189224,0.3112691984,0.6393061175,0.9263095652,0.9409375135,2.9416695326,3.0949060602,2.9629173784,3.1161176093,2.9177330925,3.0762847786,0.944,3.3905021604,0.946,3.3737052624,0.942,3.4047313525,0.944,3.3869964315,3.0182877964,3.0395174939,2.9962632388,2.9970089355
89,2002,Southwestern AC,94,0,4.4574468085,4.5130607885,4.5051056087,0.9918820743,0.9856578318,0.7594544798,0.441635127,0.5534712197,0.3947610102,0.3652010425,2.8946844467,3.0564835443,2.8874110253,3.0491841739,2.8714068809,3.0474053864,0.944,3.6835201951,0.942,3.6602116215,0.932,3.6789810029,0.932,3.6553771004,2.9755839955,2.9682975996,2.96182985,2.9594061336
90,2002,Sun Belt,81,0,4.7777777778,4.8578104519,4.8414872889,1.0889014629,1.0804117486,0.7391702157,0.6353559519,0.8673583178,0.9836958594,0.9916635957,2.9052122182,3.0799281306,2.8917480597,3.066136232,2.9089474865,3.0920266062,0.95,4.0117541892,0.95,3.9798833881,0.948,4.0010647849,0.946,3.9686715171,2.9925701744,2.9789421459,2.9990476158,3.0004870464
91,2002,West Coast,58,0,3.2413793103,3.4142335766,3.402817254,1.2769431423,1.2640035092,0.645368201,0.3415031537,0.4535482384,0.6434496839,0.6255460328,2.8521072187,3.0661680642,2.8412947617,3.0550967697,2.9243747047,3.1256495782,0.938,4.6774548357,0.936,4.6299581186,0.948,4.6363754591,0.944,4.5882435472,2.9591376415,2.9481957657,3.0237344419,3.0250121414
92,2002,WAC,93,0,4.4408602151,4.236036036,4.2572948328,1.0062146226,0.9998609587,0.3943052584,0.1555854616,0.327993194,0.4992039824,0.4904995358,2.9556798526,3.1323775287,2.9755955305,3.1523618509,2.9459623471,3.1125410895,0.926,3.7233360685,0.922,3.6996921977,0.942,3.7443061746,0.942,3.7202866271,3.0440286907,3.0639786907,3.0286471949,3.0292517183
93,2003,Horizon,77,0,5.0519480519,4.644637627,4.6749822696,0.9588380318,0.9516293382,0.2006670636,0.2252753748,0.5902575263,0.3579786102,0.3577711194,2.9407944508,3.1039494917,2.9688256342,3.1320246767,2.9535054377,3.1284607722,0.948,3.5464228119,0.946,3.5196774143,0.922,3.5181669454,0.92,3.4910072449,3.0223719712,3.0504251554,3.0409989888,3.040983105
94,2003,America East,73,0,3.1095890411,3.4045391811,3.3537033136,1.1752116176,1.1654135822,0.275488435,0.0004452667,0.0105667381,0.1325432448,0.1337537664,2.7782397099,2.9705534179,2.7307047932,2.9231013595,2.9777220652,3.1668661968,0.944,4.3470152247,0.938,4.3100724775,0.944,4.3497155714,0.946,4.3106214012,2.8743965639,2.8269030764,3.0725754125,3.072294131
95,2003,Atlantic Coast,72,0,5.7777777778,5.7777777778,5.7777777778,1.2316353063,1.2218180854,1,0.4736797467,0.4736797467,0.35660564,0.35660564,2.8642994742,3.0631338562,2.8642994742,3.0631338562,2.8486315164,3.054626059,0.952,4.5975609535,0.95,4.5606922155,0.946,4.5236754389,0.944,4.4871361271,2.9637166652,2.9637166652,2.9516287877,2.9516287877
96,2003,Atlantic Sun,99,0,3.9292929293,4.1116407171,4.0929945456,1.0290653077,1.0230250034,0.409673918,0.074564829,0.1750314163,0.9310511445,0.9337481583,2.867848387,3.0241240258,2.8509586773,3.0070657447,2.9144108186,3.0931559133,0.958,3.8038007167,0.956,3.7812976819,0.93,3.8153227151,0.93,3.7924089288,2.9459862064,2.929012211,3.0039445464,3.003783366
97,2003,Atlantic 10,100,0,4.77,4.3478436272,4.3921725882,0.9971934076,0.9911312653,0.2726453224,0.0370945851,0.2329893709,0.4885111186,0.4593613678,2.9658487847,3.1399964146,3.0055581154,3.17945979,2.8883591827,3.0505237619,0.916,3.6805917142,0.914,3.6580560962,0.948,3.6813928246,0.946,3.6576951589,3.0529225996,3.0925089527,2.9714341142,2.9694414723
98,2003,Big East,116,0,2.9655172414,3.0628023452,3.0278859594,1.0879444901,1.0812828807,0.6441197363,0.5340501708,0.2559285793,0.5876482253,0.5326943354,2.9622718967,3.1414581318,2.9390449947,3.1174636109,2.936551989,3.1225539217,0.962,4.0737252119,0.962,4.0461664538,0.954,4.0643583867,0.952,4.0350476458,3.0518650142,3.0282543028,3.02580176,3.0295529554
99,2003,Big Sky,58,0,4.6206896552,4.3184306569,4.3565212586,1.1610142158,1.1486634952,0.2367750781,0.7289077068,0.7154590509,0.5751707399,0.6052164961,2.8844017509,3.079398218,2.9197396202,3.1146644928,2.8776855839,3.0713338575,0.936,4.2642380291,0.934,4.218625689,0.954,4.2580245974,0.952,4.2073178386,2.9818999845,3.0172020565,2.9723900813,2.9745097207
100,2003,Big South,78,0,3.2179487179,3.0011109607,3.0813594501,1.1477371013,1.1367753063,0.3838679049,0.1335639428,0.9272828593,0.3379393547,0.3002087491,2.9086675838,3.1002354624,2.9776936429,3.1673805175,2.8538033649,3.045180238,0.96,4.3012976136,0.952,4.2507395367,0.944,4.3258468318,0.936,4.270704763,3.0044515231,3.0725370802,2.9532443549,2.9494918015
101,2003,Big 10,87,0,6.724137931,6.9249888141,6.8936698083,1.002881055,0.9968223422,0.067721263,0.3217201607,0.7263095339,0.9602866376,0.9786097504,2.899033551,3.0704156101,2.8710058268,3.0424425545,2.9171089619,3.080658027,0.944,3.7223987378,0.938,3.6994736909,0.946,3.6748696682,0.946,3.6499346992,2.9847245805,2.9567241907,2.9979269358,2.9988834944
102,2003,Big 12,96,0,6.5208333333,6.5208333333,6.5208333333,0.9846591093,0.9785707023,1,0.1918718446,0.1918718446,0.7790555846,0.7790555846,2.8636736327,3.0274146867,2.8636736327,3.0274146867,2.9064950574,3.0701268105,0.948,3.615068979,0.946,3.5927505065,0.948,3.6229039824,0.944,3.6011833666,2.9455441597,2.9455441597,2.9883109339,2.9883109339
103,2003,Big West,90,0,3.3888888889,3.3888888889,3.3888888889,1.0073980137,1.0010770589,1,0.8576085612,0.8576085612,0.9978903196,0.9978903196,2.9087986618,3.0759309167,2.9087986618,3.0759309167,2.9125211948,3.0877146954,0.952,3.7475054679,0.95,3.723898231,0.936,3.7704043528,0.934,3.7464273513,2.9923647893,2.9923647893,3.0001179451,3.0001179451
104,2003,Colonial,90,0,3.2222222222,3.2222222222,3.2222222222,1.1499498892,1.1427408249,1,0.6921062288,0.6921062288,0.4796157826,0.4796157826,2.8885477111,3.0740432994,2.8885477111,3.0740432994,2.8756798693,3.0584933554,0.966,4.2553863372,0.966,4.2286945897,0.954,4.2629456329,0.95,4.2360655494,2.9812955053,2.9812955053,2.9670866124,2.9670866124
105,2003,CUSA,114,0,4.6929824561,4.4751228212,4.5146553282,0.9107515771,0.9061854891,0.332339896,0.0738224004,0.3611123986,0.1293469771,0.1295247659,2.9604379876,3.1084020839,2.9934798814,3.1413609791,2.9827733142,3.1344659236,0.954,3.3760211592,0.954,3.3576452367,0.944,3.3878497477,0.94,3.3683030312,3.0344200358,3.0674204303,3.0587319612,3.0586196189
106,2003,Ivy League,56,0,0.2678571429,0.2678571429,0.2678571429,1.0335568663,1.0227343177,1,0.7775441706,0.7775441706,0.3816644636,0.3816644636,2.901607072,3.0736416088,2.901607072,3.0736416088,2.9542025827,3.1194358263,0.93,3.7652474761,0.922,3.7257727798,0.954,3.7326911294,0.954,3.6935415716,2.9876243404,2.9876243404,3.0368192045,3.0368192045
107,2003,Metro Atlantic,87,0,0.8505747126,0.9137681159,0.90480019,0.9858882702,0.9786424751,0.8083634787,0.1545985277,0.2150906755,0.900334233,0.8510312066,2.8704141556,3.029242279,2.8632025907,3.0217517858,2.9143039397,3.0707354622,0.956,3.6359808321,0.956,3.6090511446,0.952,3.6584798967,0.956,3.6312958068,2.9498282173,2.9424771883,2.9950059132,2.9925197009
108,2003,MAC,122,0,4.7704918033,4.5949314197,4.6517926295,0.9865688743,0.9813215329,0.1811904881,0.7177313421,0.4103220799,0.9159434799,0.9524512562,2.881798079,3.048349308,2.9320668541,3.0985890966,2.9213281132,3.0835992336,0.95,3.7243853081,0.948,3.7023901286,0.956,3.7128296804,0.956,3.6892189042,2.9650736935,3.0153279754,3.0043569879,3.0024636734
109,2003,Mid-Continent,56,0,3.3928571429,3.3928571429,3.3928571429,1.259987779,1.2467952739,1,0.527590506,0.527590506,0.8627751823,0.8627751823,2.8677825338,3.0678483511,2.8677825338,3.0678483511,2.9069206505,3.1110460843,0.948,4.5676497564,0.948,4.5197702054,0.932,4.6035731465,0.93,4.5552729811,2.9678154425,2.9678154425,3.0089833674,3.0089833674
110,2003,Mid-Eastern AC,100,0,3.15,3.0889603344,3.0962424045,0.9948738231,0.9888469061,0.7757307769,0.2040781025,0.2644311032,0.0514202804,0.0523767576,2.9636215692,3.1322925348,2.970274491,3.1388132557,2.9991453837,3.1665165644,0.934,3.690050668,0.932,3.6676003494,0.946,3.6872204177,0.942,3.6646441492,3.047957052,3.0545438733,3.0829370892,3.0828309741
111,2003,Missouri Val,90,0,2.9111111111,2.9111111111,2.9111111111,1.1154136108,1.1084207536,1,0.4519513941,0.4519513941,0.9226734537,0.9226734537,2.9400839686,3.1343436914,2.9400839686,3.1343436914,2.9037119339,3.0872174632,0.94,4.1513141259,0.94,4.1252372629,0.96,4.1341927732,0.96,4.1081798019,3.03721383,3.03721383,2.9954646986,2.9954646986
112,2003,Mountain West,59,0,3.593220339,3.3827054795,3.4245247733,1.2429900171,1.2299194241,0.4987042256,0.1758076447,0.536546908,0.4627887572,0.4091861985,2.9262480002,3.141515374,2.9666496063,3.1818266598,2.9376080682,3.1529106035,0.932,4.5519059308,0.93,4.5015829241,0.942,4.5786636963,0.94,4.5222325205,3.0338816871,3.0742381331,3.0401987838,3.0452593359
113,2003,Northeast,111,0,3.981981982,3.7979085323,3.8717907779,0.981077121,0.9745413332,0.2507102817,0.0052225018,0.1580602542,0.2209598632,0.2122615956,2.9768133473,3.142173821,3.0353189902,3.2004176955,2.9696046612,3.1364725368,0.952,3.7168114264,0.954,3.6861491461,0.938,3.7143691642,0.936,3.679482262,3.0594935842,3.1178683429,3.0519941621,3.053038599
114,2003,OH Valley,76,0,2.7763157895,2.3498677249,2.3744079262,1.0466430379,1.0387453269,0.1876208556,0.2148721626,0.4518752531,0.6041898792,0.6138465594,2.9442931578,3.1249247489,2.9668257874,3.1471577012,2.8856956769,3.0675661732,0.928,3.8487011517,0.924,3.8196153059,0.932,3.8410719409,0.932,3.8112399219,3.0346089533,3.0569917443,2.9760030241,2.9766309251
115,2003,PAC 10,90,0,3.9222222222,3.9222222222,3.9222222222,1.1472804973,1.1400883,1,0.8206397736,0.8206397736,0.3852051998,0.3852051998,2.9135540126,3.1090130957,2.9135540126,3.1090130957,2.8631421469,3.052912052,0.942,4.2782092015,0.942,4.2513535293,0.952,4.2632335476,0.95,4.2364203005,3.0112835542,3.0112835542,2.9580270995,2.9580270995
116,2003,Patriot,57,0,5.8947368421,5.84765625,5.8531685745,1.4111476805,1.3967077479,0.8061153989,0.6469826419,0.7153463881,0.6571043589,0.6759816303,2.9075090183,3.1346818381,2.9129263949,3.1400445914,2.9082993173,3.1412944304,0.936,5.1192780123,0.936,5.0666808131,0.948,5.1860498692,0.948,5.1314606563,3.0210954282,3.0264854931,3.0263161098,3.0247968738
117,2003,SEC,96,0,4.9791666667,4.9791666667,4.9791666667,1.0624682822,1.0560595802,1,0.8296889726,0.8296889726,0.7795540458,0.7795540458,2.921760697,3.0974882102,2.921760697,3.0974882102,2.9247091545,3.1003227102,0.948,3.9090091379,0.948,3.8852789193,0.952,3.9158509889,0.95,3.8922928663,3.0096244536,3.0096244536,3.0125159323,3.0125159323
118,2003,Southern,96,0,2.7083333333,2.8036060489,2.7847124489,0.9705441796,0.9640204545,0.5987980363,0.0977219427,0.2115693574,0.8003101095,0.7630236535,2.8775879871,3.0271754895,2.8621110897,3.0116289669,2.9098782052,3.066129887,0.962,3.6017911684,0.962,3.5772920364,0.948,3.5690846807,0.948,3.5451225813,2.9523817383,2.9368700283,2.9899138966,2.9880040461
119,2003,Southland,115,0,4.4695652174,4.3184529523,4.3331435088,0.8985403902,0.8942040558,0.4051520803,0.5082223614,0.766577431,0.5269386723,0.4925142487,2.9355808794,3.087364976,2.9496900118,3.1014513315,2.9509382777,3.1017989312,0.95,3.3612421362,0.95,3.344946518,0.948,3.3599931241,0.948,3.3428996712,3.0114729277,3.0255706717,3.0243061078,3.0263686044
120,2003,Southwestern AC,94,0,4.2872340426,4.1087378641,4.148910127,1.035801242,1.0294054942,0.2444980517,0.4086672701,0.9875470755,0.393323004,0.391753518,2.9120045754,3.0866076602,2.9493924268,3.1241700099,2.9504629829,3.1262156331,0.94,3.88219844,0.938,3.857241723,0.95,3.8676344145,0.946,3.8403988055,2.9993061178,3.0367812183,3.0381917537,3.038339308
121,2003,Sun Belt,83,0,3.6024096386,3.2849527607,3.3380446147,1.0795946372,1.0700665644,0.3178911024,0.0344590343,0.283321043,0.7021731339,0.721962524,2.9587634369,3.1406882608,3.0071958824,3.1887520707,2.8974248586,3.0711022286,0.93,4.0023561166,0.936,3.9666083326,0.964,3.9817561086,0.962,3.9457976441,3.0497258489,3.0979739765,2.983068932,2.9842635436
122,2003,West Coast,58,0,3.1724137931,3.1332116788,3.1405404656,1.4311081525,1.4165240068,0.8837992975,0.5691312827,0.6530881372,0.7183624184,0.6896530204,2.9117912732,3.1405811063,2.9189042514,3.1473327853,2.9067320862,3.1408869119,0.958,5.3132574808,0.954,5.2578820368,0.936,5.2543003627,0.932,5.1945018373,3.0261861898,3.0331185184,3.0215046646,3.0238094991
123,2003,WAC,93,0,5.4516129032,5.1617117117,5.2013162991,1.0007623369,0.9940601656,0.1720947857,0.6169464186,0.7243131586,0.1568516637,0.1570604067,2.9010617867,3.0688081036,2.9375266835,3.1051818893,2.9768580061,3.1429289984,0.946,3.7120982305,0.946,3.6869951803,0.958,3.7583612682,0.958,3.7317639783,2.9849349452,3.0213542864,3.0599197736,3.0598935022
124,2004,Horizon,78,0,3.1794871795,2.8144508016,2.8528096713,0.9916565386,0.9839263103,0.3108022284,0.1125624886,0.4800539089,0.8482085545,0.9004433747,2.9491468437,3.1079927095,2.9848535243,3.1435041967,2.9228956725,3.0875967668,0.954,3.6559389238,0.954,3.6272147675,0.946,3.6519356253,0.936,3.6221173504,3.0285697766,3.0641788605,3.0080478263,3.0052462197
125,2004,America East,92,0,2.3043478261,2.1232673267,2.1520765397,1.1036425462,1.0966229878,0.1743273126,0.910107574,0.500669803,0.227901559,0.2266432287,2.8766293787,3.0603515869,2.9028976197,3.0865438252,2.8502640826,3.0355650052,0.924,4.0674171221,0.926,4.0413353203,0.936,4.0968493,0.93,4.0706200827,2.9684904828,2.9947207224,2.9430068756,2.9429145439
126,2004,Atlantic Coast,72,0,3.6944444444,3.6944444444,3.6944444444,0.987747267,0.9798777859,1,0.5091109901,0.5091109901,0.4607533322,0.4607533322,2.8915767467,3.053853079,2.8915767467,3.053853079,2.8849694372,3.0521996815,0.946,3.6494987293,0.942,3.6203690587,0.928,3.6165982305,0.926,3.5874119724,2.9727149129,2.9727149129,2.9685845593,2.9685845593
127,2004,Atlantic Sun,112,0,1.5982142857,1.5340014316,1.5381057897,0.9666518455,0.96182766,0.7242775522,0.0248429624,0.019070073,0.9699872061,0.9776946567,2.8284803471,2.9846191715,2.8325017905,2.9886393153,2.9141516068,3.083438139,0.952,3.5798561065,0.948,3.561976119,0.94,3.5885785095,0.94,3.5704338548,2.9065497593,2.9105705529,2.9983773311,2.9987948729
128,2004,Atlantic 10,97,0,2.5979381443,2.9506473402,2.922263911,1.054597952,1.0482938462,0.3957378935,0.4233583902,0.1772440388,0.2996396743,0.3166644506,2.971420015,3.1544652932,2.9458673596,3.1286940683,2.957043014,3.1324376972,0.946,3.879825048,0.94,3.8564707822,0.958,3.8797128073,0.954,3.8551243609,3.0629426541,3.0372807139,3.0463574052,3.0447403556
129,2004,Big East,114,0,2.5701754386,2.5341829696,2.5393335263,1.0240035373,1.0200727383,0.821893959,0.6115371146,0.6914707962,0.1827003002,0.1733818172,2.9322400818,3.1020877047,2.9370153422,3.1069369057,2.9736024186,3.1460909649,0.954,3.7739958856,0.954,3.7589317929,0.938,3.8037285624,0.936,3.7836246907,3.0171638932,3.0219761239,3.0585603798,3.0598466918
130,2004,Big Sky,60,0,3.0833333333,2.8963118375,2.9653605746,1.2238147028,1.2094737251,0.4603617047,0.1228630062,0.674491112,0.0240191483,0.0198922912,2.9216630515,3.1209663233,2.978869166,3.1769223262,2.7773502578,2.9807845816,0.958,4.571127169,0.954,4.5027446459,0.946,4.5630194048,0.948,4.4769976368,3.0213146874,3.0778957461,2.8824082782,2.8790674197
131,2004,Big South,79,0,3.6582278481,3.0064438825,3.1296013224,1.3291963394,1.3184838852,0.0651796465,0.010146976,0.6272603707,0.5575481319,0.5197853624,2.9184368881,3.1351597452,3.0340231579,3.2510967962,2.9313593957,3.1356007225,0.946,4.9213610279,0.944,4.8797636373,0.96,4.9534733715,0.958,4.9095385205,3.0267983167,3.1425599771,3.0305048726,3.0334800591
132,2004,Big 10,88,0,4.8863636364,4.8863636364,4.8863636364,1.0700273743,1.0634325826,1,0.0720167731,0.0720167731,0.8299945117,0.8299945117,2.8425215935,3.0067667852,2.8425215935,3.0067667852,2.8993244709,3.0808299378,0.964,3.9429243807,0.962,3.9184741532,0.94,3.9285166794,0.94,3.9027495055,2.9246441894,2.9246441894,2.9900772043,2.9900772043
133,2004,Big 12,96,0,6.875,6.875,6.875,0.9922527788,0.9859616595,1,0.9507710107,0.9507710107,0.7421323143,0.7421323143,2.9218852855,3.0831858865,2.9218852855,3.0831858865,2.9060160358,3.0670078747,0.95,3.6631081743,0.95,3.6399720397,0.956,3.6839300704,0.954,3.6617043628,3.002535586,3.002535586,2.9865119552,2.9865119552
134,2004,Big West,90,0,4.4777777778,4.4777777778,4.4777777778,1.0067742108,1.0004626387,1,0.7103796253,0.7103796253,0.4937146759,0.4937146759,2.9016753019,3.0670500063,2.9016753019,3.0670500063,2.9451062689,3.1136485938,0.952,3.727561798,0.95,3.7041587684,0.94,3.7176963318,0.938,3.6937281341,2.9843626541,2.9843626541,3.0293774314,3.0293774314
135,2004,Colonial,90,0,4.9777777778,4.9777777778,4.9777777778,0.9317991879,0.9259576115,1,0.2978875272,0.2978875272,0.376357077,0.376357077,2.8815302363,3.0363537647,2.8815302363,3.0363537647,2.9556464296,3.1171250461,0.944,3.4555901053,0.944,3.4338970877,0.932,3.4440925464,0.932,3.4224245374,2.9589420005,2.9589420005,3.0363857378,3.0363857378
136,2004,CUSA,111,0,4.1081081081,4.0388167369,4.0494884242,1.0048566747,1.0001539966,0.5153187007,0.753221429,0.5947789311,0.1297631687,0.1285772104,2.8928662251,3.0614599734,2.90214344,3.0708460323,2.9806062436,3.1528375454,0.94,3.7074441419,0.938,3.689754297,0.928,3.7073006937,0.928,3.6877153746,2.9771630993,2.9864947362,3.0665827412,3.0667218945
137,2004,Ivy League,56,0,0.7678571429,0.7678571429,0.7678571429,1.4937155768,1.4780761436,1,0.6926209654,0.6926209654,0.1870000053,0.1870000053,2.9003488822,3.1498869045,2.9003488822,3.1498869045,2.7907428782,3.0409725563,0.942,5.4125608013,0.94,5.3558232199,0.94,5.467687188,0.938,5.4102688379,3.0251178934,3.0251178934,2.9158577173,2.9158577173
138,2004,Metro Atlantic,92,0,2.5,2.7125644508,2.6985948138,1.0058615647,0.9995997489,0.5034910207,0.4152126956,0.6062939844,0.7243084139,0.7069236591,2.8940483041,3.0618955382,2.8813243616,3.0490594493,2.895251365,3.0710808421,0.948,3.7289382502,0.948,3.7056958903,0.93,3.7182213448,0.93,3.6944948766,2.9779719211,2.9651919055,2.9841990987,2.9831661035
139,2004,MAC,122,0,5.4754098361,5.2132510294,5.2520886884,0.9297730531,0.9254003034,0.1166106708,0.4824786313,0.8456067726,0.3865720699,0.3601891154,2.9136566206,3.0707641495,2.9495486318,3.10665252,2.8844445326,3.0420762918,0.942,3.4542850469,0.938,3.4377106207,0.946,3.4669328956,0.944,3.4494210486,2.992210385,3.0281005759,2.9652056147,2.9632604122
140,2004,Mid-Continent,72,0,4.7777777778,4.7777777778,4.7777777778,1.25832552,1.2482908422,1,0.2100357557,0.2100357557,0.9001849551,0.9001849551,2.8265732676,3.038223177,2.8265732676,3.038223177,2.8964981441,3.1176257589,0.93,4.6733041777,0.93,4.6343216303,0.93,4.67670921,0.93,4.630000897,2.9323982223,2.9323982223,3.0070619515,3.0070619515
141,2004,Mid-Eastern AC,99,0,3.1212121212,3.1212121212,3.1212121212,1.0908531545,1.0842362716,1,0.0226201942,0.0226201942,0.7138538894,0.7138538894,2.8009360299,2.9849162481,2.8009360299,2.9849162481,2.8876185299,3.0770137922,0.94,4.0654485137,0.94,4.04073276,0.928,4.0276685443,0.926,4.0040632068,2.892926139,2.892926139,2.982316161,2.982316161
142,2004,Missouri Val,90,0,3.7111111111,3.7111111111,3.7111111111,1.0985215028,1.0916291907,1,0.8262885174,0.8262885174,0.1311761039,0.1311761039,2.9191367013,3.1012121695,2.9191367013,3.1012121695,2.8334449112,3.0216902718,0.956,4.0699343955,0.956,4.0441546112,0.948,4.0835037354,0.944,4.0570468335,3.0101744354,3.0101744354,2.9275675915,2.9275675915
143,2004,Mountain West,56,0,5.7678571429,5.7678571429,5.7678571429,1.1524607185,1.140385845,1,0.281340189,0.281340189,0.8671884678,0.8671884678,2.9571241841,3.1472274994,2.9571241841,3.1472274994,2.9032027671,3.0816044901,0.95,4.238297057,0.95,4.193659889,0.956,4.2323727946,0.952,4.1873599264,3.0521758418,3.0521758418,2.9924036286,2.9924036286
144,2004,Northeast,100,0,3.31,3.4349192415,3.3654804288,0.981748806,0.9774584595,0.2691139901,0.2046545162,0.6953361836,0.8660791958,0.8880585312,2.8993715392,3.0671636176,2.8621231241,3.0296088958,2.9070489577,3.0805167461,0.944,3.7194026766,0.944,3.6818955775,0.942,3.7591404118,0.942,3.716523499,2.9832675784,2.9458660099,2.9925641433,2.9937828519
145,2004,OH Valley,92,0,4.0108695652,3.6565792218,3.7077141016,0.9922082944,0.9852029207,0.0588625829,0.4050502022,0.8014245156,0.8392085378,0.8806310409,2.9049236099,3.0734871633,2.9515362746,3.1198573326,2.9228628661,3.0899116432,0.938,3.6796076877,0.934,3.6535802648,0.936,3.6631252953,0.932,3.6373468118,2.9892053866,3.0356968036,3.0086187842,3.0063872547
146,2004,PAC 10,88,0,3.4886363636,3.5315436242,3.5230446512,1.1265582315,1.1186002847,0.809314111,0.932249986,0.8301768732,0.6155103579,0.6260989512,2.9184413608,3.1015586553,2.912446583,3.0954771962,2.9331336361,3.1110027226,0.964,4.1945681569,0.964,4.1646544446,0.96,4.2042525835,0.962,4.1737084681,3.010000008,3.0039618896,3.0227571929,3.0220681793
147,2004,Patriot,57,0,4.4385964912,4.4189453125,4.4207435121,1.5255299796,1.5099220572,0.9322744074,0.2811753452,0.2920693312,0.9093715387,0.8988839264,2.9411623943,3.1952222718,2.9427383811,3.1967316886,2.870157616,3.1140596777,0.922,5.5411609522,0.92,5.4843594923,0.96,5.5631166977,0.96,5.5039868478,3.068192333,3.0697350349,2.992920105,2.9921086469
148,2004,SEC,96,0,6.5208333333,6.5208333333,6.5208333333,1.0308229089,1.0244595355,1,0.9604378066,0.9604378066,0.6565738467,0.6565738467,2.9127939424,3.0829089485,2.9127939424,3.0829089485,2.9342768356,3.1042031948,0.946,3.8263277197,0.946,3.80249598,0.948,3.8257556253,0.948,3.8013882041,2.9978514455,2.9978514455,3.0192400152,3.0192400152
149,2004,Southern,101,0,2.7128712871,2.3592039801,2.4046984372,1.0035179854,0.9974006254,0.0916507217,0.0360514948,0.2664915052,0.0398038341,0.0360497074,2.9640020183,3.1299666969,3.0057958135,3.1716720904,3.0054041101,3.1600469538,0.948,3.7055254572,0.94,3.6828054244,0.958,3.7080612616,0.956,3.6850617663,3.0469843576,3.088733952,3.0809927148,3.0827255319
150,2004,Southland,95,0,5.6105263158,5.5528732358,5.5670147709,0.978242005,0.9721359111,0.7952888827,0.45962575,0.6645554329,0.4946402766,0.4828544329,2.9396092536,3.0946242335,2.9517715629,3.1065137752,2.9461615348,3.1137326081,0.952,3.6428918292,0.952,3.6192347493,0.938,3.6451210023,0.934,3.6178876302,3.0171167436,3.029142669,3.0290764215,3.0299470714
151,2004,Southwestern AC,89,0,3.7303370787,3.613125,3.6263629288,1.0976916133,1.0906495594,0.3357258875,0.2811602742,0.4110163841,0.0821761286,0.0806548862,2.9468118949,3.129835419,2.9587422716,3.1417546868,2.9896599333,3.1792780535,0.952,4.060205761,0.95,4.034100831,0.926,4.0618693663,0.924,4.0354743931,3.0383236569,3.0502484792,3.0840789552,3.0844689934
152,2004,Sun Belt,83,0,4.3012048193,4.2838308655,4.2868379673,1.137712846,1.1291237797,0.9356179537,0.2719922181,0.2497457092,0.3582092733,0.3737831803,2.8496143884,3.039196267,2.8521115416,3.041745937,2.8626526076,3.0516938505,0.936,4.1959350211,0.934,4.1640282868,0.946,4.1980906283,0.944,4.1614497001,2.9444053277,2.9469287393,2.9556200014,2.957173229
153,2004,West Coast,59,0,3.7288135593,3.8981164384,3.8842956323,1.4029680956,1.3885321845,0.7407082935,0.5571547584,0.4304443248,0.6231628104,0.6377177069,2.9308312648,3.1620175202,2.9190176683,3.1500681253,2.9109764962,3.1451932732,0.946,5.0975739289,0.942,5.045060732,0.944,5.0889557096,0.936,5.0347658443,3.0464243925,3.0345428968,3.0292729477,3.0280848847
154,2004,WAC,91,0,3.9230769231,3.977,3.9677340706,1.2704589279,1.2625714143,0.6102524175,0.1329427846,0.1800343932,0.4479411039,0.4667796214,2.8229881742,3.0333014397,2.8143171767,3.0245991566,2.8534363666,3.0672916508,0.938,4.7207747672,0.938,4.6911851496,0.948,4.7268047325,0.948,4.6964775509,2.928144807,2.9194581666,2.9586017954,2.9603640087
155,2005,Horizon,77,0,3.961038961,3.5458113292,3.6317962091,1.3384212181,1.3277814798,0.1177013427,0.0227964254,0.3796639646,0.6183603342,0.616258532,2.9392295995,3.1592291072,3.017827144,3.2373025243,2.8648118488,3.0802102253,0.962,4.9706697497,0.954,4.9300677457,0.958,4.9754898325,0.958,4.930736248,3.0492293534,3.1275648342,2.9724955444,2.9725110371
156,2005,America East,93,0,3.9139784946,4.0059065208,3.9970604588,1.1763669377,1.1691949723,0.6635177078,0.6685053634,0.5491238882,0.6500404478,0.6436630105,2.933827255,3.1242857702,2.9255697421,3.1159461989,2.9253233851,3.1207063087,0.95,4.3759232448,0.95,4.3491518377,0.958,4.3985153139,0.956,4.3710576384,3.0290565126,3.0207579705,3.022562724,3.0230148469
157,2005,Atlantic Coast,88,0,2.9545454545,2.9545454545,2.9545454545,1.0798242127,1.0728278372,1,0.0331387606,0.0331387606,0.2525687965,0.2525687965,3.0075426149,3.1802643669,3.0075426149,3.1802643669,2.8576288556,3.0375027944,0.96,3.9491381314,0.96,3.9235010364,0.95,3.9479941211,0.95,3.9222593256,3.0939034909,3.0939034909,2.947565825,2.947565825
158,2005,Atlantic Sun,112,0,2.7946428571,2.7816750179,2.7847862443,0.9505780149,0.9458140788,0.8993717121,0.5640647388,0.6084220386,0.088280619,0.0949168774,2.9429234292,3.0973779653,2.945447063,3.0999400081,2.854524557,3.0116583173,0.954,3.5739265309,0.952,3.5551589617,0.95,3.580984314,0.95,3.5589502334,3.0201506973,3.0226935355,2.9316348338,2.9330914371
159,2005,Atlantic 10,94,0,2.0425531915,1.9278436836,1.9398866573,1.0047577008,0.9982453993,0.3041567485,0.239547958,0.3669166271,0.7682234623,0.7725510741,2.9576877654,3.1142977854,2.968619728,3.1252591482,2.9062193771,3.0697150288,0.948,3.7009544783,0.946,3.6770461336,0.96,3.6917359564,0.958,3.6688040328,3.0359927754,3.0469394381,2.987734122,2.987967203
160,2005,Big East,96,0,2.0833333333,2.0833333333,2.0833333333,0.8900856478,0.8850124396,1,0.6160257348,0.6160257348,0.1323729935,0.1323729935,2.9486003078,3.0866614612,2.9486003078,3.0866614612,2.9822394702,3.1347995189,0.96,3.2854844626,0.96,3.2665550507,0.936,3.2761023367,0.932,3.256502045,3.0176308845,3.0176308845,3.0585194945,3.0585194945
161,2005,Big Sky,59,0,6.6610169492,6.551168131,6.5911539583,1.4027642479,1.3883062435,0.6587692725,0.7154409806,0.3500865187,0.5971249272,0.6245502845,2.8207346075,3.0636342712,2.8561474328,3.098802066,2.8531903765,3.0882261324,0.946,5.1865355339,0.942,5.1149920173,0.944,5.2462492439,0.946,5.1606240126,2.9421844394,2.9774747494,2.9680733933,2.9707082545
162,2005,Big South,79,0,3.1898734177,2.6779603329,2.7861162127,1.1122504294,1.1023962917,0.0908029482,0.0163439151,0.8568460751,0.8389398095,0.7824129196,2.9171205352,3.0996466604,3.0206036662,3.2027111935,2.9199744229,3.106219611,0.956,4.1568912573,0.952,4.1179744539,0.948,4.123627732,0.94,4.0785895567,3.0083835978,3.1116574299,3.0096049798,3.013097017
163,2005,Big 10,88,0,5.1136363636,5.1136363636,5.1136363636,0.9204888961,0.9143973641,1,0.8825857853,0.8825857853,0.7399155652,0.7399155652,2.9323883672,3.0786089101,2.9323883672,3.0786089101,2.914161532,3.0610124036,0.96,3.3871318228,0.956,3.3646873676,0.942,3.3795889058,0.942,3.3574428284,3.0054986387,3.0054986387,2.9875869678,2.9875869678
164,2005,Big 12,96,0,5.0104166667,5.0104166667,5.0104166667,1.0863577192,1.0796498248,1,0.9982535459,0.9982535459,0.8106700918,0.8106700918,2.9128615879,3.0869443735,2.9128615879,3.0869443735,2.9055386893,3.0739195624,0.952,4.0102834579,0.95,3.9854098869,0.966,4.0085999278,0.964,3.984380768,2.9999029807,2.9999029807,2.9897291258,2.9897291258
165,2005,Big West,90,0,3.6222222222,3.6222222222,3.6222222222,1.0563554597,1.0497330556,1,0.2258933593,0.2258933593,0.5749739353,0.5749739353,2.9668945292,3.1398301074,2.9668945292,3.1398301074,2.9373148585,3.1128031774,0.952,3.9060009488,0.95,3.8815020169,0.95,3.9079972809,0.948,3.8834268257,3.0533623183,3.0533623183,3.025059018,3.025059018
166,2005,Colonial,90,0,4.9333333333,4.9333333333,4.9333333333,1.0084802174,1.0021581314,1,0.4565150141,0.4565150141,0.5640885303,0.5640885303,2.9454436418,3.1212270851,2.9454436418,3.1212270851,2.8928584482,3.0584862458,0.948,3.7312809731,0.946,3.70787427,0.95,3.733059237,0.95,3.7095936087,3.0333353634,3.0333353634,2.975672347,2.975672347
167,2005,CUSA,116,0,4.0086206897,3.9107938283,3.9175788938,0.9809478931,0.9762550106,0.7617132037,0.6784006375,0.7956065212,0.2508763898,0.2390191795,2.9312648955,3.0896250631,2.9375873898,3.0958281752,2.8673994496,3.0331494158,0.95,3.6025289107,0.948,3.5851080509,0.938,3.6255733956,0.936,3.6063836783,3.0104449793,3.0167077825,2.9515295876,2.9502744327
168,2005,Ivy League,56,0,4.25,4.25,4.25,1.4501598277,1.4349650825,1,0.6525504112,0.6525504112,0.1947794893,0.1947794893,2.9100036046,3.1435452174,2.9100036046,3.1435452174,2.798037065,3.0412472083,0.944,5.3320436172,0.944,5.2749496948,0.942,5.3580154588,0.932,5.2882409822,3.026774411,3.026774411,2.9196421367,2.9196421367
169,2005,Metro Atlantic,89,0,4.2247191011,4.351875,4.3158472269,0.9624581425,0.956693802,0.0900951095,0.5772799793,0.8196742412,0.8529635901,0.8625527321,2.9291890534,3.0894110099,2.8972873877,3.0572920383,2.9098290838,3.0755597327,0.942,3.6061755722,0.936,3.5835854341,0.944,3.5953908977,0.94,3.5689511199,3.0093000317,2.977289713,2.9921710945,2.9926944082
170,2005,MAC,122,0,4.9262295082,4.661604951,4.7141802782,0.9062222715,0.901664522,0.0664998401,0.1718944885,0.8417096664,0.1896301394,0.1702767256,2.9290642223,3.0869974403,2.9760283744,3.1339095159,2.9776765767,3.1259927445,0.94,3.3859687425,0.936,3.3684817874,0.954,3.4100112407,0.946,3.3915050302,3.0080308313,3.0549689451,3.0497514397,3.0518346606
171,2005,Mid-Continent,72,0,2.1944444444,2.1944444444,2.1944444444,1.1344600924,1.1254168215,1,0.6810106626,0.6810106626,0.0297223478,0.0297223478,2.9304326299,3.1064088002,2.9304326299,3.1064088002,2.8073289863,2.989991945,0.954,4.1586612268,0.954,4.1254075765,0.948,4.2005763436,0.948,4.1664426666,3.018420715,3.018420715,2.8986604657,2.8986604657
172,2005,Mid-Eastern AC,99,0,1.0404040404,1.2626801922,1.2445609422,0.9568813715,0.9512180854,0.3269564125,0.7412816227,0.4614258882,0.4668330665,0.4671603116,2.9495431781,3.1110440665,2.9327985634,3.0943667288,2.8952026543,3.0481508775,0.942,3.5720768077,0.94,3.5509209969,0.96,3.5516814464,0.962,3.5305541054,3.0302936223,3.0135826461,2.9716686429,2.9716767659
173,2005,Missouri Val,90,0,3.4777777778,3.4777777778,3.4777777778,0.885629573,0.8800723606,1,0.5824342862,0.5824342862,0.3459298095,0.3459298095,2.9460008032,3.0960056954,2.9460008032,3.0960056954,2.8950933201,3.03684273,0.942,3.2921355977,0.942,3.2712967049,0.952,3.3122142648,0.952,3.2910394775,3.0210032493,3.0210032493,2.965968025,2.965968025
174,2005,Mountain West,56,0,2.6428571429,2.6428571429,2.6428571429,1.1635953255,1.151412516,1,0.4050291608,0.4050291608,0.8241216622,0.8241216622,2.8627160631,3.0555075137,2.8627160631,3.0555075137,2.9158255077,3.1056594908,0.94,4.2251977461,0.938,4.1808694341,0.934,4.2314783564,0.934,4.1867355681,2.9591117884,2.9591117884,3.0107424993,3.0107424993
175,2005,Northeast,106,0,2.1981132075,1.9586974354,2.0274327379,0.9874535821,0.9818493422,0.2830774069,0.3844552529,0.4932626499,0.6178092252,0.6170363372,2.8878062158,3.0541460222,2.9538268447,3.1196354367,2.9365045354,3.1068879336,0.934,3.6981578289,0.936,3.6716742904,0.944,3.7252204609,0.938,3.6947045962,2.970976119,3.0367311407,3.0216353298,3.0216962345
176,2005,OH Valley,92,0,4.6739130435,4.579313957,4.5932694849,1.0314169605,1.0248665538,0.563950505,0.9170817572,0.8465158506,0.4573639757,0.4760443817,2.9006778786,3.0814983611,2.9144555669,3.0951227799,2.8850494889,3.0537209594,0.952,3.8164952907,0.95,3.791603769,0.946,3.8300633611,0.946,3.803613421,2.9910881199,3.0047891734,2.9680553773,2.9693852241
177,2005,PAC 10,88,0,3.75,3.8255033557,3.8106819189,1.1666181848,1.1585397094,0.6828297063,0.2503188309,0.3820449428,0.5560200724,0.5775770385,2.8585958753,3.0542693464,2.84489241,3.0405145703,2.874872099,3.0698286946,0.946,4.3421284634,0.942,4.3116988897,0.94,4.3355022483,0.936,4.3046395539,2.9564326109,2.9427034902,2.970721818,2.9723503968
178,2005,Patriot,61,0,5.7704918033,4.8650759611,4.9455246823,1.2562498928,1.2433296602,0.058142752,0.6781939694,0.3079926352,0.8952734407,0.83106067,2.8485797289,3.0478952511,2.9214671061,3.1206155215,2.8815194999,3.0952592678,0.954,4.5833619779,0.942,4.5361240798,0.938,4.5713102232,0.938,4.5236174016,2.94823749,3.0210413138,2.992827832,2.9883893838
179,2005,SEC,96,0,6.3333333333,6.3333333333,6.3333333333,1.2023023607,1.19479376,1,0.6697694418,0.6697694418,0.0593839631,0.0593839631,2.8827177239,3.0754278157,2.8827177239,3.0754278157,2.8107050084,3.003687193,0.94,4.4444052941,0.94,4.4167358672,0.958,4.4266035305,0.954,4.4000285206,2.9790727698,2.9790727698,2.9071961007,2.9071961007
180,2005,Southern,99,0,4.8787878788,4.7557710065,4.7760163959,1.0055600971,0.9995624562,0.5388574715,0.4517308738,0.7667467048,0.3891984767,0.3900361631,2.9295217368,3.0955602762,2.9488710395,3.1146915779,2.9520007122,3.1227779777,0.95,3.7208674227,0.95,3.697788294,0.944,3.7075055567,0.946,3.6834848866,3.0125410065,3.0317813087,3.0375186739,3.0373893449
181,2005,Southland,95,0,2.3263157895,2.0190062942,2.0678516672,0.961497864,0.9556871119,0.2408220611,0.841071015,0.2038213484,0.8579792387,0.8529030598,2.8602589756,3.029886274,2.9065716589,3.0761153913,2.9267479668,3.0885274117,0.93,3.566961167,0.926,3.5447960215,0.944,3.55967079,0.94,3.5352194972,2.9450726248,2.9913435251,3.0073418293,3.0076376892
182,2005,Southwestern AC,90,0,2.7,2.7,2.7,0.8847671668,0.8792174322,1,0.3416224029,0.3416224029,0.1482137916,0.1482137916,2.8906445573,3.0379761783,2.8906445573,3.0379761783,2.8747216337,3.018963966,0.942,3.2775544885,0.942,3.2568256319,0.95,3.3137431237,0.948,3.2926810509,2.9643103678,2.9643103678,2.9468427998,2.9468427998
183,2005,Sun Belt,81,0,4.3456790123,4.1277806273,4.1747580266,1.1013837073,1.0918312327,0.3452685058,0.8272218965,0.4814419929,0.3023384726,0.3360129527,2.8787178404,3.0572603513,2.9205170788,3.0993615662,2.9552826032,3.1306947632,0.958,4.0616798137,0.946,4.0262438055,0.958,4.0662329826,0.956,4.032278532,2.9679890959,3.0099393225,3.0461047864,3.0429886832
184,2005,West Coast,58,0,3.2586206897,3.2554744526,3.2564799574,1.3359194509,1.3221126092,0.9880107932,0.9325214917,0.9095992468,0.36056635,0.3322934345,2.8837076873,3.1035792257,2.885393824,3.105131486,2.941827937,3.1717273402,0.952,4.9356304488,0.95,4.873614851,0.94,4.9187326718,0.934,4.8488813724,2.9936434565,2.995262655,3.0535337151,3.0567776386
185,2005,WAC,91,0,4.4395604396,4.298,4.3192662048,0.9780413846,0.9717126,0.099604669,0.5420226426,0.8969536354,0.9183151937,0.925518454,2.9261477742,3.0842813518,2.9454390664,3.1037163456,2.9185428643,3.0740539454,0.944,3.6133196407,0.942,3.5898688977,0.966,3.6319922859,0.966,3.6089457958,3.005214563,3.024577706,2.9959355182,2.9962984048
186,2006,Horizon,77,0,4.2727272727,3.9825050577,4.0542878515,1.2362377138,1.2264631709,0.2072341397,0.4540299158,0.6065902215,0.1701302741,0.1997170073,2.8693900003,3.0763359873,2.9360573622,3.1427825034,2.9666117194,3.1593598831,0.94,4.6083810522,0.94,4.5695337073,0.96,4.5963850547,0.96,4.5540614846,2.9728629938,3.0394199328,3.0671501533,3.0629858013
187,2006,America East,75,0,3.08,2.8233211974,2.8742471492,1.0837164983,1.0746894041,0.2304844778,0.4497565244,0.0772637446,0.9055076044,0.8913833637,2.8245179975,3.0091277259,2.8722112911,3.0567440206,2.9059036355,3.0818606375,0.95,4.021359094,0.948,3.9868053431,0.944,4.0455676238,0.94,4.0096745658,2.9168228617,2.9644776558,2.9946840304,2.9938821365
188,2006,Atlantic Coast,96,0,3.5625,3.5625,3.5625,1.027811823,1.022077926,1,0.1268082352,0.1268082352,0.0673799851,0.0673799851,2.83748909,3.0202489985,2.83748909,3.0202489985,2.8335001997,3.0057697354,0.932,3.8093105749,0.924,3.7871455069,0.94,3.8010033269,0.938,3.7765437265,2.9288690443,2.9288690443,2.9196349675,2.9196349675
189,2006,Atlantic Sun,111,0,2.4234234234,2.3854244929,2.3905031023,0.9903550962,0.9853823857,0.6320116242,0.2624691248,0.2131949637,0.7152424524,0.7223663086,2.8783910378,3.0272029788,2.8831150398,3.0319191862,2.9036473994,3.0668268681,0.972,3.6986387597,0.97,3.6799723045,0.96,3.7055029585,0.96,3.6865069939,2.9527970083,2.957517113,2.9848409949,2.9852371337
1,2006,Atlantic 10,115,0,3.7565217391,3.7427059846,3.7455787831,0.924686405,0.9205071053,0.9517193353,0.5762816055,0.5364220734,0.6417330636,0.6366882415,2.8954210386,3.0544905837,2.897872916,3.0568731832,2.908407262,3.0560714947,0.946,3.41497886,0.946,3.3991529109,0.95,3.4091908422,0.948,3.390901511,2.9749558111,2.9773730496,2.9825142529,2.9822393784
2,2006,Big East,128,0,2.8203125,2.8203125,2.8203125,0.8833707062,0.8803849316,1,0.3680692806,0.3680692806,0.9357881075,0.9357881075,2.9593929063,3.1093848343,2.9593929063,3.1093848343,2.9277279361,3.0784558574,0.954,3.2993706181,0.95,3.2866827015,0.936,3.2928616841,0.936,3.277706882,3.0343888703,3.0343888703,3.0030918968,3.0030918968
3,2006,Big Sky,60,0,3.75,3.6640842942,3.7118969519,1.4129562749,1.3968892285,0.7662572287,0.2657907948,0.5039982734,0.6098113486,0.5801361711,2.92207499,3.1583368426,2.9488975899,3.1849519787,2.8537911525,3.0819318834,0.948,5.2797307231,0.942,5.1716381517,0.96,5.3222109129,0.958,5.2054648429,3.0402059163,3.0669247843,2.9700837139,2.967861518
4,2006,Big South,78,0,5.0128205128,4.3557078154,4.4434407201,1.3206328343,1.3098483937,0.1013392287,0.6055648247,0.3550916399,0.378690901,0.4441811965,2.8341378544,3.0596292013,2.9169901303,3.1422572756,2.9368149685,3.1438952912,0.942,4.9112299691,0.942,4.8704698791,0.954,4.8947711198,0.952,4.8529353235,2.9468835278,3.029623703,3.0464766563,3.0403551298
5,2006,Big 10,88,0,6.8636363636,6.8636363636,6.8636363636,1.0882106435,1.0816937162,1,0.726747623,0.726747623,0.0080980543,0.0080980543,2.893635435,3.0742259072,2.893635435,3.0742259072,3.0320756885,3.2137176051,0.956,4.0238342741,0.948,3.9988443829,0.954,4.0383820386,0.952,4.0114290419,2.9839306711,2.9839306711,3.1228966468,3.1228966468
6,2006,Big 12,96,0,5.1875,5.1875,5.1875,1.1858220294,1.1782852234,1,0.1132984938,0.1132984938,0.4065088514,0.4065088514,2.8381487778,3.0172469254,2.8381487778,3.0172469254,2.9436374126,3.1389457368,0.972,4.3915462671,0.972,4.3637784781,0.946,4.375194487,0.944,4.3483874661,2.9276978516,2.9276978516,3.0412915747,3.0412915747
7,2006,Big West,56,0,0.875,0.875,0.875,1.5483285919,1.5321032021,1,0.2315215355,0.2315215355,0.6013516431,0.6013516431,2.801207189,3.0481998342,2.801207189,3.0481998342,2.9079039048,3.158877072,0.952,5.6447358556,0.952,5.5849766871,0.946,5.6390260742,0.946,5.5757147995,2.9247035116,2.9247035116,3.0333904884,3.0333904884
8,2006,Colonial,111,0,3.3693693694,3.2981636986,3.302681454,0.9642760566,0.9593801577,0.6923112973,0.8239027105,0.9077419774,0.7673743958,0.758332173,2.923965792,3.0855711424,2.9283485576,3.0899661193,2.933899558,3.0906626091,0.942,3.5657753968,0.942,3.5476279286,0.952,3.5807345735,0.952,3.5620916411,3.0047684672,3.0091573384,3.0118223149,3.0122810836
9,2006,CUSA,87,0,4.2528735632,3.8302020088,3.8907056874,1.1847301086,1.1760619659,0.1452148277,0.7377224818,0.4250009192,0.2689926629,0.282167804,2.8670326242,3.0561240878,2.9217526667,3.1104223497,2.9533406193,3.1597873309,0.96,4.3160630943,0.954,4.2839154982,0.936,4.3382796239,0.936,4.3048195845,2.961578356,3.0160875082,3.0582560866,3.0565639751
10,2006,Ivy League,56,0,2.9107142857,2.9107142857,2.9107142857,1.5334948973,1.5174283255,1,0.8801236484,0.8801236484,0.1825860103,0.1825860103,2.8666005969,3.1143708318,2.8666005969,3.1143708318,2.9584694787,3.2174895503,0.956,5.6455578,0.954,5.5854202315,0.936,5.6341977412,0.934,5.563879364,2.9904857144,2.9904857144,3.0879795145,3.0879795145
11,2006,Metro Atlantic,91,0,2.032967033,2.007,2.015573998,1.1514553346,1.1443195137,0.7356608771,0.1353840347,0.1778283925,0.543845512,0.5430615394,2.9713609621,3.1542408632,2.9781698109,3.1610299438,2.9321553738,3.1287399678,0.964,4.331490969,0.958,4.3001710736,0.938,4.3227496078,0.938,4.2865217045,3.0628009126,3.0695998773,3.0303529735,3.0304476708
12,2006,MAC,112,0,5.5178571429,5.2354189192,5.2676313982,0.9181941477,0.9137544919,0.0941300912,0.0196479259,0.1194960553,0.3192331094,0.3183820909,2.9840641774,3.1386176502,3.0147777706,3.1692859853,2.9604529837,3.1213304129,0.948,3.4278616585,0.946,3.4110179458,0.93,3.4189668364,0.93,3.4009093757,3.0613409138,3.0920318779,3.0407756437,3.0408916983
13,2006,Mid-Continent,75,0,4.52,4.0891330891,4.1634627535,1.3070998325,1.29586142,0.1409693771,0.060835455,0.5376182351,0.9678569158,0.9779384459,2.9253734393,3.1429306844,2.9952439925,3.2130836664,2.8984527753,3.0987269504,0.938,4.8187912009,0.936,4.7763419718,0.968,4.8331067352,0.964,4.790481866,3.0341520618,3.1041638295,3.002057025,2.9985898629
14,2006,Mid-Eastern AC,98,0,2.5408163265,2.5944682486,2.5843458604,0.9446291344,0.9392704389,0.5353756901,0.4504176558,0.5894628683,0.6676190768,0.6766381612,2.8917990244,3.0615488653,2.882540877,3.0522260303,2.9386030582,3.0945111846,0.934,3.5107347452,0.934,3.4905906573,0.944,3.5199640573,0.94,3.4986453738,2.9766739448,2.9673834536,3.0170515161,3.0165571214
15,2006,Missouri Val,90,0,4.5888888889,4.5888888889,4.5888888889,1.0249756533,1.0185493338,1,0.4540068942,0.4540068942,0.4847305437,0.4847305437,2.8908111327,3.0488960903,2.8908111327,3.0488960903,2.9455535483,3.1146141194,0.964,3.8079947382,0.964,3.7840683588,0.946,3.8225487136,0.942,3.7982934131,2.9698536115,2.9698536115,3.0300838338,3.0300838338
16,2006,Mountain West,72,0,4.3472222222,4.3472222222,4.3472222222,0.989099226,0.9812154633,1,0.4299485632,0.4299485632,0.36106177,0.36106177,2.8808096328,3.0508324704,2.8808096328,3.0508324704,2.8774839184,3.0447074002,0.944,3.6555328743,0.942,3.6263027469,0.932,3.6462228732,0.93,3.6169303375,2.9658210516,2.9658210516,2.9610956593,2.9610956593
17,2006,Northeast,106,0,2.1886792453,1.9018704747,1.9514131874,0.9151135419,0.9096445492,0.2062180025,0.6419563784,0.4609344335,0.5437355246,0.5417015906,2.8973689215,3.0465893917,2.943185843,3.0920699737,2.8991327757,3.0530331289,0.948,3.4297243036,0.948,3.4086823499,0.952,3.4296950497,0.956,3.4074680507,2.9719791566,3.0176279083,2.9762198837,2.9760829523
18,2006,OH Valley,114,0,2.7543859649,2.5810117302,2.6065002848,1.0610777043,1.0558132823,0.2822984351,0.615521895,0.9681711986,0.5794479053,0.5991777789,2.9104550255,3.0859784458,2.9346735384,3.1102284456,2.8916435574,3.0625958645,0.938,3.9888083819,0.938,3.9687433102,0.956,3.9656316942,0.954,3.9448866067,2.9982167357,3.022450992,2.9758707357,2.977119711
19,2006,PAC 10,89,0,2.6629213483,2.6025,2.6158170756,1.0666235593,1.0596357828,0.5035566102,0.7336659645,0.5447950498,0.0837290245,0.0844612791,2.8839336533,3.0613460234,2.8959368057,3.0733256967,2.8386433177,3.0103063295,0.944,4.0016258062,0.942,3.9751142383,0.952,3.9775831723,0.952,3.9506657997,2.9726398384,2.9846312512,2.9242608681,2.9244748236
20,2006,Patriot,61,0,3.0655737705,1.9510644895,2.0063958988,1.2435661401,1.2312796811,0.0722297251,0.8338925662,0.2661454231,0.0072656863,0.0071443945,2.8303261992,3.0469392274,2.8800144849,3.0968308033,2.7632944226,2.9626391938,0.924,4.5541790946,0.92,4.5092182917,0.96,4.543010509,0.958,4.4982277483,2.9386327133,2.9884226441,2.8630077271,2.8629668082
21,2006,SEC,98,0,3.0102040816,2.9948816379,3.0004607883,0.9893447724,0.9832502295,0.9394819044,0.645571493,0.7339250501,0.2964836454,0.2955319303,2.9315996729,3.0970380865,2.9366762014,3.1020625582,2.8735343137,3.0385275617,0.95,3.6533897337,0.95,3.6305661459,0.95,3.6481002329,0.946,3.6252952968,3.0143188797,3.0193693798,2.9561555882,2.9560309377
22,2006,Southern,83,0,3.4698795181,3.5857288547,3.5625028017,1.3246633279,1.3112148775,0.5626797933,0.5383993514,0.3074861792,0.6714841339,0.5962423693,2.9477777754,3.1653465059,2.9254021839,3.1426846606,2.8619496076,3.0793801153,0.958,4.9096021115,0.948,4.8605451516,0.942,4.9125162877,0.946,4.8672941432,3.0565621406,3.0340434223,2.9765909128,2.9706648614
23,2006,Southland,95,0,2.9894736842,2.6886687388,2.7400494878,0.9789861572,0.9726221658,0.2288218805,0.0303082703,0.3087520087,0.1643485139,0.15897633,2.9597986034,3.126812841,3.0088202848,3.1758493701,2.8660158728,3.0219947732,0.948,3.6286811494,0.95,3.6040394865,0.952,3.6403293132,0.954,3.613477438,3.0433057222,3.0923348275,2.9446887272,2.944005323
24,2006,Southwestern AC,90,0,2.7111111111,2.7111111111,2.7111111111,0.9834773469,0.9773095087,1,0.4915536987,0.4915536987,0.3467320965,0.3467320965,2.9446741851,3.1149998157,2.9446741851,3.1149998157,2.9559653505,3.1251251309,0.932,3.6389359403,0.93,3.6160232827,0.916,3.651775907,0.916,3.6280816796,3.0298370004,3.0298370004,3.0405452407,3.0405452407
25,2006,Sun Belt,81,0,4.5555555556,4.566842074,4.5620624765,1.1678541634,1.1543842479,0.9708604709,0.0550278254,0.0795504313,0.0751404139,0.1240703592,2.8123320642,3.0104807803,2.8056876844,3.0020772511,2.8248432714,3.0211983247,0.944,4.3695509607,0.936,4.3060608726,0.938,4.3681198064,0.934,4.2998846477,2.9114064223,2.9038824678,2.9104243543,2.9230207981
26,2006,West Coast,58,0,1.2931034483,1.0018248175,1.0703684283,1.329232366,1.3145744016,0.2030010457,0.0589061295,0.4889737637,0.6132687114,0.5957023891,2.9311240031,3.143849643,2.9961384713,3.2083478792,2.9238612198,3.1325267677,0.956,4.9110943405,0.952,4.8544574418,0.956,4.9132732003,0.952,4.8521719518,3.037486823,3.1022431752,3.0268912116,3.0281939938
27,2006,WAC,75,0,4.1066666667,3.6929181929,3.7263305313,0.9469849489,0.9392925495,0.1594684697,0.0233021525,0.1285419559,0.4795795246,0.5288638171,2.9819649398,3.1421809658,3.0126390455,3.1724761563,2.9457225761,3.1055377623,0.926,3.4792032094,0.922,3.4509177167,0.948,3.4873488626,0.948,3.4584990964,3.0620729528,3.0925576009,3.028780742,3.0256301692
28,2007,Horizon,77,0,4.2337662338,4.1125692967,4.1290808216,1.1926071745,1.1836602587,0.6740985561,0.6272555264,0.4382673374,0.0231257675,0.0235022218,2.856226888,3.0623775522,2.8714679377,3.0775630144,2.7733480725,2.9835545881,0.938,4.3807063268,0.936,4.3474995619,0.932,4.4041011794,0.928,4.3675820487,2.9593022201,2.974515476,2.8781428668,2.8784513303
29,2007,America East,75,0,1.76,1.7925431499,1.7853398674,1.1469930756,1.1379522042,0.8756626963,0.2863531814,0.3577606634,0.6462854375,0.6484402172,2.863199451,3.0495117328,2.856689954,3.0424174452,2.8818855108,3.0735990058,0.944,4.2801368248,0.942,4.2439711594,0.94,4.2692758691,0.944,4.2280779495,2.9563555919,2.9495536996,2.9775553067,2.9777422583
30,2007,Atlantic Coast,96,0,4.9479166667,4.9479166667,4.9479166667,1.1279455315,1.1214407758,1,0.2520813225,0.2520813225,0.0049285066,0.0049285066,2.960851774,3.1488883387,2.960851774,3.1488883387,2.7805701813,2.9606163558,0.944,4.1909810872,0.944,4.166037649,0.964,4.1924077727,0.962,4.1658902409,3.0548700563,3.0548700563,2.8705932686,2.8705932686
31,2007,Atlantic Sun,93,0,5.0860215054,4.9202702703,4.9375496447,1.1705436944,1.1631739104,0.5527084799,0.2383423114,0.3753086022,0.160294402,0.1561942825,2.9409013509,3.1564516615,2.9569738768,3.1725754004,2.8380221609,3.0260610582,0.922,4.3730690805,0.92,4.3453608039,0.952,4.3296487502,0.954,4.3013595919,3.0486765062,3.0647746386,2.9326430564,2.9320416096
32,2007,Atlantic 10,112,0,3.9375,3.9375,3.9375,1.0762852526,1.0715386197,1,0.8858255518,0.8858255518,0.8289982485,0.8289982485,2.9068572848,3.0804495791,2.9068572848,3.0804495791,2.9244436134,3.0942312641,0.952,3.96577365,0.948,3.9480235732,0.956,3.9952572465,0.956,3.9744606304,2.993653432,2.993653432,3.0093374388,3.0093374388
33,2007,Big East,129,0,3.9069767442,3.9806903507,3.9711939871,0.7870048219,0.7840787119,0.3217849529,0.0808770488,0.1377302936,0.1467006952,0.1447270349,2.888965205,3.0153791741,2.8805393164,3.0069337697,2.8902043258,3.0161556982,0.954,2.8794365652,0.952,2.8684667626,0.952,2.9097245823,0.952,2.8966136952,2.9521721896,2.9437365431,2.9533687162,2.953180012
34,2007,Big Sky,76,0,3.9736842105,3.940612683,3.9487173546,1.1118096493,1.1035312956,0.8666681579,0.8989506447,0.740450423,0.0536078974,0.0619724053,2.8987342185,3.0720313254,2.9077801353,3.0810172659,2.8172337961,3.0044809241,0.966,4.1132196347,0.966,4.0811124373,0.938,4.1334629232,0.932,4.0945082855,2.9853827719,2.9943987006,2.9076267114,2.9108573601
35,2007,Big South,62,0,4.2580645161,3.1591442411,3.2565984614,1.2114238048,1.1987060754,0.0509021945,0.1335195888,0.7660040971,0.3910452018,0.3880810613,2.8882912175,3.0823047175,2.9771728871,3.1713603869,2.9468499681,3.1365640609,0.958,4.4372218388,0.954,4.3905310755,0.962,4.4240488449,0.96,4.3769742223,2.9852979675,3.074266637,3.0415638542,3.0417070145
36,2007,Big 10,88,0,5.3409090909,5.3409090909,5.3409090909,1.0276922792,1.0210913218,1,0.586398747,0.586398747,0.1417174634,0.1417174634,2.9386664371,3.1083526697,2.9386664371,3.1083526697,2.8602435583,3.0200485048,0.96,3.7887565776,0.96,3.7642946963,0.966,3.79353602,0.96,3.7687604649,3.0235095534,3.0235095534,2.9401460315,2.9401460315
37,2007,Big 12,96,0,5.0625,5.0625,5.0625,1.0427975232,1.0363711193,1,0.2122989619,0.2122989619,0.6577389811,0.6577389811,2.969803423,3.1355564368,2.969803423,3.1355564368,2.9367410422,3.1001228588,0.952,3.8414815679,0.952,3.8178298757,0.958,3.836174197,0.954,3.8131524397,3.0526799299,3.0526799299,3.0184319505,3.0184319505
38,2007,Big West,56,0,4.3035714286,4.3035714286,4.3035714286,1.4237308759,1.4088161417,1,0.7131380574,0.7131380574,0.8993472182,0.8993472182,2.9047084111,3.1391940699,2.9047084111,3.1391940699,2.8765926823,3.1084717291,0.942,5.1714254449,0.94,5.1170063354,0.948,5.1756396368,0.944,5.115819786,3.0219512405,3.0219512405,2.9925322057,2.9925322057
39,2007,Colonial,108,0,4.1574074074,4.1574074074,4.1574074074,0.9915264944,0.9863703037,1,0.3200178129,0.3200178129,0.1901333946,0.1901333946,2.8735940883,3.0413923667,2.8735940883,3.0413923667,2.8667696244,3.0265411401,0.932,3.6554600186,0.93,3.6364156892,0.952,3.6810464443,0.952,3.6617643856,2.9574932275,2.9574932275,2.9466553823,2.9466553823
40,2007,CUSA,99,0,4.2121212121,3.6969051479,3.7404073048,0.9506332703,0.9448026644,0.0502950742,0.6306113189,0.6083792066,0.3261754163,0.3500920681,2.9025134809,3.057136374,2.9415964198,3.096287519,2.8786708437,3.0430691161,0.944,3.4880614491,0.942,3.4666388177,0.926,3.504938504,0.926,3.4832974824,2.9798249274,3.0189419694,2.958843124,2.9608699799
41,2007,Ivy League,56,0,1.6428571429,1.6428571429,1.6428571429,1.2682905206,1.2550093177,1,0.8669603841,0.8669603841,0.3586422017,0.3586422017,2.8826996534,3.0988601446,2.8826996534,3.0988601446,2.8498463836,3.0544642755,0.948,4.6311506524,0.946,4.5825075515,0.958,4.656040204,0.958,4.6044306068,2.990779899,2.990779899,2.9521553296,2.9521553296
42,2007,Metro Atlantic,91,0,1.0549450549,1.0765,1.0736225205,0.9209734846,0.9152765738,0.7999578139,0.5461567275,0.5951927379,0.6426738264,0.6401156138,2.9057764439,3.0540892164,2.903046865,3.0513622019,2.9024408641,3.0600344467,0.946,3.4226857562,0.946,3.4014003187,0.946,3.4105873418,0.944,3.3890080746,2.9799328302,2.9772045335,2.9813815608,2.9812376554
43,2007,MAC,96,0,3.65625,3.65625,3.65625,0.9995733619,0.9935249098,1,0.5553420541,0.5553420541,0.4683483452,0.4683483452,2.8885028829,3.0599862966,2.8885028829,3.0599862966,2.8844647068,3.0532062327,0.936,3.697047057,0.936,3.6744044232,0.942,3.691588545,0.942,3.6692351865,2.9742445898,2.9742445898,2.9688354697,2.9688354697
44,2007,Mid-Continent,56,0,3.8035714286,3.8035714286,3.8035714286,1.3032669212,1.2896218338,1,0.1558130007,0.1558130007,0.3276974263,0.3276974263,2.8201518137,3.0288553865,2.8201518137,3.0288553865,2.8394543294,3.053707246,0.944,4.7187983572,0.944,4.6692570382,0.952,4.7473399897,0.95,4.6967812115,2.9245036001,2.9245036001,2.9465807877,2.9465807877
45,2007,Mid-Eastern AC,98,0,2.5408163265,2.452695609,2.465925668,0.8032470402,0.7983967338,0.6235311611,0.335822375,0.1988967703,0.4459770669,0.4553617509,2.8853045015,3.0239301575,2.8967776938,3.0352996679,2.906333934,3.0420572389,0.942,2.9732385908,0.942,2.955007369,0.934,2.9583943385,0.934,2.9396220424,2.9546173295,2.9660386809,2.973699848,2.9741955864
46,2007,Missouri Val,90,0,4.5333333333,4.5333333333,4.5333333333,1.0695504267,1.0628401734,1,0.3573865381,0.3573865381,0.4489295664,0.4489295664,2.8712859007,3.0465414684,2.8712859007,3.0465414684,2.9470840806,3.1193647463,0.944,3.9218057111,0.944,3.8968742065,0.95,3.9767987041,0.95,3.9510139306,2.9589136846,2.9589136846,3.0332244134,3.0332244134
47,2007,Mountain West,75,0,6.6266666667,6.4804639805,6.5040131768,1.1591486598,1.1497222742,0.5838127234,0.3311051905,0.5947612212,0.545599548,0.533145394,2.9231620213,3.1339436663,2.9468511312,3.1574047037,2.9349512298,3.1255481499,0.928,4.2997473905,0.918,4.2638974625,0.942,4.2898531822,0.942,4.253044689,3.0285528438,3.0521279174,3.0293757613,3.0302496898
48,2007,Northeast,106,0,3.2830188679,2.9737602562,3.0528297274,0.9271265709,0.9219566261,0.0966047773,0.8924739275,0.0961896983,0.923364341,0.8076978969,2.8515307639,3.0121821493,2.9250904025,3.0859848755,2.9125345961,3.0681740545,0.938,3.4684966732,0.934,3.4473356975,0.952,3.4921442649,0.95,3.4669924522,2.9318564566,3.005537639,2.9961929306,2.9903543253
49,2007,OH Valley,114,0,3.8596491228,3.6627565982,3.7101880181,0.9712962616,0.9661367014,0.1071399671,0.7864991352,0.4505966898,0.9788147579,0.972758959,2.8841083814,3.0515474551,2.9276863742,3.095454778,2.921150016,3.0816408132,0.94,3.6518842395,0.936,3.6317717149,0.952,3.67148719,0.956,3.6510920317,2.9678279182,3.0115705761,3.0010851935,3.0013954146
50,2007,PAC 10,90,0,4,4,4,1.008152423,1.0018262452,1,0.8061730928,0.8061730928,0.1063315428,0.1063315428,2.9048358351,3.0740238334,2.9048358351,3.0740238334,2.8454909492,3.0149612075,0.95,3.7362073874,0.95,3.7127201336,0.934,3.7140115847,0.93,3.6903857866,2.9894298342,2.9894298342,2.9302260784,2.9302260784
51,2007,Patriot,63,0,3.9206349206,2.8727146779,2.9263664171,0.8733404082,0.8649652501,0.0303824068,0.0797830232,0.7136211709,0.77264367,0.7690240647,2.9439389398,3.0818333846,2.992664578,3.1304451476,2.9176898217,3.0608948641,0.96,3.2089447507,0.958,3.1781897792,0.938,3.1847713031,0.938,3.1537927087,3.0128861622,3.0615548628,2.9894387728,2.9892923429
52,2007,SEC,96,0,4.9270833333,4.9270833333,4.9270833333,1.1544367765,1.1479578809,1,0.7190597811,0.7190597811,0.722359361,0.722359361,2.9212347773,3.1140954109,2.9212347773,3.1140954109,2.9201501191,3.1151306213,0.94,4.3577816517,0.94,4.3268587316,0.954,4.3343840875,0.952,4.2991590708,3.0176650941,3.0176650941,3.0176403702,3.0176403702
53,2007,Southern,99,0,1.7070707071,1.7070707071,1.7070707071,0.9547112795,0.949143607,1,0.7464582526,0.7464582526,0.1989003438,0.1989003438,2.9042972755,3.0686432282,2.9042972755,3.0686432282,2.9717456373,3.1354186249,0.938,3.5308948453,0.938,3.5103106523,0.934,3.5142054126,0.93,3.4941513521,2.9864702518,2.9864702518,3.0535821311,3.0535821311
54,2007,Southland,96,0,2.71875,2.71875,2.71875,1.0006754346,0.9944763626,1,0.0709017461,0.0709017461,0.9408854735,0.9408854735,2.8461498758,3.0063076793,2.8461498758,3.0063076793,2.9185860829,3.0878041216,0.954,3.6939542625,0.954,3.6710899199,0.942,3.6780735808,0.942,3.6558621562,2.9262287776,2.9262287776,3.0031951022,3.0031951022
55,2007,Southwestern AC,90,0,1.8555555556,1.8555555556,1.8555555556,0.9539039794,0.9479120133,1,0.5221028007,0.5221028007,0.7528179526,0.7528179526,2.8925081279,3.0546340416,2.8925081279,3.0546340416,2.908065393,3.0665217033,0.956,3.6009386474,0.954,3.5703100968,0.948,3.5745561026,0.944,3.5402106285,2.9735710847,2.9735710847,2.9872935482,2.9872935482
56,2007,Sun Belt,122,0,4.6475409836,4.5276242704,4.5677057868,0.9426190473,0.9379500607,0.3264312995,0.0002671126,0.0051124974,0.2274479617,0.2190053222,3.0342050981,3.1927831506,3.0689028155,3.2275333048,2.8678273223,3.030360387,0.95,3.5798096074,0.942,3.5586532891,0.94,3.5442065323,0.94,3.5213222235,3.1134941244,3.1482180602,2.9500298113,2.9490938547
57,2007,West Coast,58,0,1.1379310345,1.3394160584,1.3107596228,1.3732042939,1.3589380434,0.4829544676,0.6491741202,0.3497574476,0.9273217721,0.9198177286,2.9441032062,3.1576006253,2.9179510269,3.1315307423,2.89299349,3.1185698105,0.95,5.0116109517,0.948,4.9589980505,0.964,5.0592262116,0.962,5.0041081675,3.0508519157,3.0247408846,3.0052439438,3.0057816502
58,2007,WAC,75,0,5.68,5.5592185592,5.569745728,0.911831751,0.9047735809,0.6589333224,0.3854005379,0.5465531679,0.1643657556,0.1537847321,2.9477848021,3.098497201,2.9579332463,3.1087571109,2.8680498045,3.0208537287,0.944,3.343862225,0.942,3.3178427674,0.934,3.3457725321,0.932,3.3187230378,3.0231410015,3.0333451786,2.9458840319,2.9444517666
59,2008,Horizon,96,0,4.5729166667,4.2696139256,4.3154825386,0.8088680091,0.8038760343,0.0735625743,0.1292796934,0.828701107,0.3281839715,0.3313347901,2.9421304468,3.0722012412,2.9852549342,3.115379143,2.8986613015,3.0342390996,0.958,3.0116466103,0.954,2.9927941664,0.95,3.0214607747,0.944,3.0014286765,3.007165844,3.0503170386,2.9661724235,2.9664502005
60,2008,America East,74,0,1.4054054054,1.3441734417,1.358485416,1.2362459576,1.2263960654,0.6844943157,0.6559217253,0.8418028977,0.7791780136,0.7602911087,2.9066624685,3.1144574783,2.9197460586,3.1273649229,2.8804021323,3.087431169,0.946,4.5989432866,0.942,4.5609767735,0.94,4.608035337,0.936,4.5670215679,3.0105599734,3.0235554908,2.9851936392,2.9839166506
61,2008,Atlantic Coast,96,0,4.5104166667,4.5104166667,4.5104166667,1.0188984704,1.0127173662,1,0.2838934703,0.2838934703,0.2697654892,0.2697654892,2.9626223325,3.1272865261,2.9626223325,3.1272865261,2.9635015036,3.1302877768,0.948,3.7983233947,0.946,3.7751231343,0.944,3.7321199002,0.944,3.7092310443,3.0449544293,3.0449544293,3.0468946402,3.0468946402
62,2008,Atlantic Sun,97,0,3.6597938144,3.6511867905,3.6528418454,1.0457865504,1.0410880671,0.919178774,0.9635647211,0.938551455,0.3372933528,0.342832497,2.9082876098,3.0847836751,2.9097344685,3.0861614742,2.9535070258,3.1334564284,0.942,3.884074012,0.942,3.8645343511,0.93,3.8793057663,0.93,3.8554859919,2.9965356425,2.9979479713,3.0439984255,3.0434817271
63,2008,Atlantic 10,112,0,4.1785714286,4.1785714286,4.1785714286,1.0506747607,1.0458678658,1,0.7543398959,0.7543398959,0.5952501523,0.5952501523,2.8975472485,3.0742878275,2.8975472485,3.0742878275,2.9374351532,3.1089781978,0.946,3.9177771346,0.946,3.8975250075,0.944,3.9148310825,0.942,3.8921400254,2.985917538,2.985917538,3.0232066755,3.0232066755
64,2008,Big East,144,0,3.1875,3.1875,3.1875,0.9298541293,0.9264553735,1,0.5443725343,0.5443725343,0.1382913304,0.1382913304,2.8984978099,3.0536098147,2.8984978099,3.0536098147,2.8638297112,3.0189559392,0.942,3.4671546149,0.942,3.454240557,0.95,3.46709209,0.95,3.4532786576,2.9760538123,2.9760538123,2.9413928252,2.9413928252
65,2008,Big Sky,74,0,3.5405405405,3.4993224932,3.5053289968,1.2550993612,1.2453642308,0.8223006701,0.4162639829,0.4907955863,0.0059768983,0.0070376422,2.9311422287,3.1433276715,2.9379210714,3.1498311545,3.0376581956,3.2372138491,0.944,4.5846078439,0.944,4.5486867682,0.946,4.5681628857,0.944,4.5302609434,3.0372349501,3.043876113,3.1401459733,3.1374360224
66,2008,Big South,62,0,5.5,5.006420958,5.1133347035,1.4627626669,1.4469290221,0.2129608878,0.0242717935,0.4991915004,0.0776617203,0.0874519848,2.9218669577,3.1601493682,3.017841427,3.2555355424,2.9852707021,3.2146079239,0.954,5.3630928245,0.954,5.3029753035,0.952,5.3761245271,0.95,5.3119326746,3.0410081629,3.1366884847,3.1034564909,3.099939313
67,2008,Big 10,99,0,3.1818181818,3.1818181818,3.1818181818,0.9855620762,0.9797209219,1,0.0442240036,0.0442240036,0.8829396968,0.8829396968,2.8332519084,2.9978084163,2.8332519084,2.9978084163,2.916305245,3.0720190454,0.934,3.6617356196,0.934,3.6400456889,0.946,3.6534517573,0.944,3.6325202704,2.9155301623,2.9155301623,2.9941621452,2.9941621452
68,2008,Big 12,96,0,6.3645833333,6.3645833333,6.3645833333,1.1699658298,1.1624421477,1,0.7885779904,0.7885779904,0.8017782102,0.8017782102,2.8889885284,3.084335117,2.8889885284,3.084335117,2.8874033221,3.0870703172,0.938,4.3318685521,0.936,4.3041750296,0.95,4.2951330582,0.948,4.2679269937,2.9866618227,2.9866618227,2.9872368196,2.9872368196
69,2008,Big West,72,0,3.625,3.625,3.625,1.2943051731,1.2839936396,1,0.9814968633,0.9814968633,0.4493128736,0.4493128736,2.8941016341,3.1084296337,2.8941016341,3.1084296337,2.8482666903,3.0673168604,0.944,4.7358648483,0.944,4.6980969324,0.934,4.7634392634,0.934,4.7250098089,3.0012656339,3.0012656339,2.9577917754,2.9577917754
70,2008,Colonial,108,0,4.6944444444,4.6944444444,4.6944444444,0.9290134634,0.9242669023,1,0.9761981079,0.9761981079,0.808131626,0.808131626,2.9235318419,3.0788276066,2.9235318419,3.0788276066,2.9315037228,3.0878279246,0.954,3.443379161,0.954,3.4255196644,0.962,3.446085209,0.962,3.4278113406,3.0011797242,3.0011797242,3.0096658237,3.0096658237
71,2008,CUSA,100,0,7.19,6.6650675822,6.6988160203,0.9960147996,0.9903072023,0.0953513921,0.8386695058,0.6021563195,0.4763053365,0.4938102383,2.8946632349,3.0611378557,2.9253825235,3.0918798092,2.8915585313,3.0523878217,0.942,3.6763352142,0.936,3.6551933412,0.954,3.679260495,0.95,3.6573043534,2.9779005453,3.0086311664,2.9708396322,2.9719731765
72,2008,Ivy League,56,0,3.6607142857,3.6607142857,3.6607142857,1.5794923836,1.5629429883,1,0.0617153134,0.0617153134,0.591343781,0.591343781,2.9939971984,3.2498824729,2.9939971984,3.2498824729,2.9108658129,3.1562254223,0.944,5.7605155523,0.94,5.6994797996,0.958,5.8051652864,0.958,5.7399657729,3.1219398357,3.1219398357,3.0335456176,3.0335456176
73,2008,Metro Atlantic,93,0,4.4408602151,4.3018018018,4.3204044854,1.1552372052,1.1479429714,0.573975218,0.4378291526,0.2477339009,0.7043933169,0.7137703436,2.8511066305,3.0385117618,2.8691910929,3.0567020589,2.9232947999,3.1119443925,0.93,4.2710360123,0.93,4.2437437922,0.942,4.3062723719,0.942,4.2778660038,2.9448091962,2.9629465759,3.0182639397,3.0176195962
74,2008,MAC,95,0,5.2315789474,5.2549407115,5.2494542977,1.0490722877,1.0426346056,0.7934590375,0.1767208534,0.2092390684,0.2524807679,0.2573417105,2.856460257,3.0315165019,2.8523679092,3.0272293669,2.8638225252,3.0365077809,0.948,3.9047145326,0.946,3.8800180586,0.94,3.866133046,0.94,3.8412920364,2.9439883794,2.9397986381,2.9496330473,2.9501651531
75,2008,Mid-Eastern AC,87,0,2.4482758621,2.3237410072,2.3453380589,0.9562937245,0.9500666182,0.1904754517,0.6960132311,0.9113234375,0.7192061469,0.7196613962,2.9183222281,3.0729105875,2.9381237882,3.0926165202,2.9402443795,3.0864856966,0.938,3.534349332,0.936,3.5110497094,0.962,3.5077671201,0.964,3.4834427203,2.9956164078,3.0153701542,3.0134078765,3.013365038
76,2008,Missouri Val,90,0,5.9666666667,5.9666666667,5.9666666667,1.0565980491,1.0499654113,1,0.9952473674,0.9952473674,0.3851776371,0.3851776371,2.9122173429,3.0872517299,2.9122173429,3.0872517299,2.8721442153,3.0494285119,0.952,3.949256373,0.95,3.9234129976,0.938,3.937078878,0.938,3.9097618066,2.9997345364,2.9997345364,2.9607863636,2.9607863636
77,2008,Mountain West,75,0,6.4133333333,6.3168498168,6.3265659755,1.1705898229,1.1614754916,0.7695058477,0.80865283,0.9616149674,0.2058079955,0.1903851847,2.9100002493,3.0945219775,2.9190966072,3.1036645335,2.9666641222,3.1671091827,0.96,4.3274656148,0.956,4.2935061816,0.934,4.315350061,0.93,4.280108694,3.0022611134,3.0113805704,3.0645218136,3.0668866524
78,2008,Northeast,106,0,0.358490566,0.1867770551,0.2167881466,1.040579827,1.0345837244,0.4012764383,0.1617325139,0.0426032857,0.5606240871,0.5398214235,2.81833987,2.9969073994,2.8470143357,3.0256054076,2.8847388759,3.0604070299,0.94,3.9016260426,0.946,3.8784784022,0.952,3.8813537546,0.95,3.858055086,2.9076236347,2.9363098717,2.9739279773,2.9725729529
79,2008,OH Valley,114,0,2.7894736842,2.6799853372,2.7089996147,0.9704196855,0.9655081373,0.3548395812,0.4793215346,0.178611881,0.8006949488,0.8273593977,2.8659952418,3.0249986262,2.8919189786,3.0508245631,2.905954706,3.0752439353,0.95,3.6436422266,0.952,3.6242541673,0.948,3.6654180197,0.944,3.6439037327,2.945496934,2.9713717708,2.9890896268,2.9905993207
80,2008,PAC 10,90,0,1.0888888889,1.0888888889,1.0888888889,1.1078157885,1.1008710457,1,0.8778902439,0.8778902439,0.7537302174,0.7537302174,2.9129665956,3.1018086612,2.9129665956,3.1018086612,2.9223368653,3.1071976329,0.932,4.0839914508,0.932,4.058366253,0.942,4.0900579851,0.94,4.0638649726,3.0073876284,3.0073876284,3.0147672491,3.0147672491
81,2008,Patriot,63,0,1.7142857143,1.3211475918,1.5632377917,1.1993421125,1.180579511,0.2266264988,0.1131712722,0.7550250443,0.8913834329,0.8906336291,2.8778285382,3.0886692513,2.9799762194,3.188219099,2.9108646979,3.1025578879,0.948,4.5383451969,0.946,4.4236622404,0.95,4.533353233,0.952,4.4137001183,2.9832488948,3.0840976592,3.0066864846,3.0067112929
82,2008,SEC,96,0,4.5,4.5,4.5,1.0417029222,1.0349269043,1,0.8786847404,0.8786847404,0.3744429482,0.3744429482,2.9075737295,3.0790942744,2.9075737295,3.0790942744,2.957054991,3.1139227667,0.948,3.8746299686,0.946,3.8488718542,0.98,3.890216647,0.98,3.8640298606,2.9933340019,2.9933340019,3.0354888788,3.0354888788
83,2008,Southern,110,0,4.5272727273,4.5272727273,4.5272727273,0.9072225699,0.9026293081,1,0.2675962436,0.2675962436,0.6107244309,0.6107244309,2.9664569558,3.1206386078,2.9664569558,3.1206386078,2.9022937526,3.0574751013,0.962,3.3753750918,0.958,3.358279702,0.948,3.3768811269,0.946,3.3597424726,3.0435477818,3.0435477818,2.9798844269,2.9798844269
84,2008,Southland,96,0,3.4375,3.4375,3.4375,0.9916022965,0.9851047091,1,0.6506261632,0.6506261632,0.5389143754,0.5389143754,2.9397114775,3.0964374693,2.9397114775,3.0964374693,2.8935532365,3.0557011187,0.956,3.7010773596,0.952,3.677128211,0.954,3.6726152098,0.954,3.6500166406,3.0180744734,3.0180744734,2.9746271776,2.9746271776
85,2008,Southwestern AC,90,0,1.8888888889,1.8888888889,1.8888888889,1.2225661196,1.2148923713,1,0.8320041605,0.8320041605,0.8456866747,0.8456866747,2.88481149,3.092728004,2.88481149,3.092728004,2.8793758317,3.0988699178,0.952,4.5980446468,0.952,4.5678809489,0.928,4.57912404,0.928,4.545595757,2.988769747,2.988769747,2.9891228747,2.9891228747
86,2008,Summit League,90,0,5.2777777778,5.2777777778,5.2777777778,1.1001697577,1.0932725797,1,0.4963331528,0.4963331528,0.4787312521,0.4787312521,2.8786874677,3.0588775288,2.8786874677,3.0588775288,2.9410168033,3.1255705136,0.966,4.0901882264,0.966,4.0645016384,0.94,4.0673044447,0.94,4.0416932887,2.9687824982,2.9687824982,3.0332936585,3.0332936585
87,2008,Sun Belt,124,0,4.3870967742,4.0136267568,4.0695706997,0.9184242094,0.914042371,0.0292598908,0.1284140743,0.8437465702,0.3526204891,0.3686552555,2.9311674358,3.0841921358,2.9827968553,3.1357992266,2.890990992,3.0405251079,0.946,3.4068294306,0.948,3.3901975257,0.952,3.4184726333,0.95,3.4009305708,3.0076797858,3.0592980409,2.9645812392,2.9657580499
88,2008,West Coast,59,0,4.406779661,4.4640410959,4.4617059914,1.3591679089,1.3455931031,0.9334997585,0.9447863604,0.9122273225,0.6903785527,0.7208788159,2.8912920957,3.1216378202,2.8889482385,3.1191710429,2.8732972817,3.0876929897,0.932,4.9593570114,0.932,4.9097800183,0.94,4.9499062869,0.94,4.8993311296,3.006464958,3.0040596407,2.978208634,2.9804951357
89,2008,WAC,75,0,5.4,5.1776556777,5.2001528605,1.2042511756,1.1947157431,0.5106309506,0.6754347101,0.3910540783,0.6336628041,0.6430071965,2.8654339629,3.0527302371,2.8862889878,3.0737400307,2.8760147133,3.0766295263,0.964,4.4192754397,0.962,4.3840410218,0.948,4.4331609106,0.948,4.397210958,2.9590821,2.9800145093,2.9756260065,2.9763221198
90,2009,Horizon,96,0,4.5208333333,4.1807708251,4.2247280358,0.9445647783,0.938809244,0.0818972855,0.3200852655,0.9647846437,0.5957767132,0.6326446921,2.9180692963,3.085699482,2.9586308736,3.1263109158,2.8983869149,3.0618250177,0.932,3.5015525598,0.936,3.4800627696,0.926,3.5196149167,0.928,3.497680525,3.0018843891,3.0424708947,2.9778888532,2.9801059663
91,2009,America East,76,0,0.5,0.617269887,0.5974787972,1.2542005966,1.2440368609,0.6881355482,0.6847753543,0.448978018,0.0696219977,0.0650532061,2.9375605702,3.1408337027,2.9195230965,3.1224253579,2.7994914677,3.0060860698,0.952,4.6403556185,0.952,4.6020179031,0.952,4.6292265083,0.948,4.5894304378,3.0391971365,3.0209742272,2.9042269687,2.9027887688
92,2009,Atlantic Coast,96,0,3.5625,3.5625,3.5625,1.0571880624,1.0508410793,1,0.2194263557,0.2194263557,0.5123293437,0.5123293437,2.8549033122,3.0333919334,2.8549033122,3.0333919334,2.9411623403,3.1177797781,0.942,3.9113607555,0.942,3.8875731517,0.95,3.9293115807,0.95,3.9056447987,2.9441476228,2.9441476228,3.0294710592,3.0294710592
93,2009,Atlantic Sun,112,0,4.3660714286,4.3457408733,4.3477359966,1.1208049039,1.1152030987,0.9067446842,0.3102030553,0.2931321635,0.9763174882,0.9671163475,2.8539430454,3.0441661055,2.8557446383,3.0459256064,2.9065614797,3.089596043,0.942,4.1849232029,0.942,4.1639365983,0.954,4.1756438575,0.95,4.1543207377,2.9490545754,2.9508351224,2.99861496,2.9980787614
94,2009,Atlantic 10,110,0,2.6454545455,2.6047184675,2.6101012674,0.8860008146,0.8809797982,0.7515961805,0.8451789629,0.935120685,0.5498677712,0.5451324567,2.9291501021,3.0769778871,2.9334513231,3.0812454987,2.9028900579,3.0513561173,0.934,3.2514909687,0.932,3.2330753731,0.93,3.2469520469,0.928,3.2290267779,3.0030639946,3.0073484109,2.977425176,2.9771230876
95,2009,Big East,146,0,3.4931506849,3.6379602779,3.6251251364,0.8837167896,0.8803135966,0.286861642,0.6612967659,0.8940369652,0.6875456494,0.6806262411,2.9168118153,3.0726198731,2.9047540714,3.060495685,2.9417205121,3.0891929062,0.93,3.278027934,0.93,3.265360326,0.954,3.2676968,0.952,3.2547528325,2.9947158442,2.9826248782,3.0150992467,3.0154567091
96,2009,Big Sky,75,0,4.48,4.2418788691,4.2676540697,1.1805368954,1.1713420409,0.3756335226,0.2708146852,0.5140538886,0.3186880952,0.3569168577,2.9321769688,3.1353505758,2.9554716471,3.1583807042,2.8608621229,3.0502514496,0.938,4.3474120723,0.938,4.313378562,0.962,4.4010368489,0.958,4.3647372032,3.0337637723,3.0569261756,2.9517825572,2.9555567863
97,2009,Big South,96,0,2.3333333333,1.9618545958,2.0570744484,1.0926976415,1.0852066244,0.0629462776,0.0246946876,0.5838314595,0.1273113815,0.1332555112,2.9289250247,3.1260808839,3.0144169263,3.2109578524,2.978673116,3.1605017462,0.928,4.0721719383,0.92,4.0428448577,0.96,4.079067322,0.952,4.0476777615,3.0275029543,3.1126873894,3.0706656054,3.0695874311
98,2009,Big 10,99,0,5.3131313131,5.3131313131,5.3131313131,0.9600737191,0.9546159532,1,0.6818492252,0.6818492252,0.4631015006,0.4631015006,2.9370163187,3.0962212564,2.9370163187,3.0962212564,2.9492503998,3.1113246674,0.952,3.5801334063,0.948,3.5596346818,0.956,3.5745384114,0.956,3.5536023212,3.0166187875,3.0166187875,3.0302875336,3.0302875336
99,2009,Big 12,96,0,5.2395833333,5.2395833333,5.2395833333,0.9986487057,0.9923358222,1,0.9123928205,0.9123928205,0.6448288672,0.6448288672,2.9227659438,3.0864019917,2.9227659438,3.0864019917,2.9372113124,3.1013130524,0.942,3.6701741924,0.94,3.6470151135,0.96,3.6770022464,0.958,3.654811577,3.0045839677,3.0045839677,3.0192621824,3.0192621824
100,2009,Big West,72,0,1.375,1.375,1.375,1.2700392421,1.2599032451,1,0.7185746279,0.7185746279,0.6175281322,0.6175281322,2.9160780598,3.1216483394,2.9160780598,3.1216483394,2.8721281847,3.0760184928,0.96,4.7622867976,0.96,4.7093804426,0.946,4.7855336146,0.946,4.7249628833,3.0188631996,3.0188631996,2.9740733388,2.9740733388
101,2009,Colonial,109,0,3.3302752294,3.2778881384,3.2856579745,1.0282667224,1.0227823371,0.5507505968,0.0099288147,0.0157293951,0.1380468488,0.1351000967,3.0197536662,3.1889737078,3.026847181,3.1960495147,2.8452390726,3.0209249769,0.956,3.807014324,0.954,3.7866353965,0.936,3.8063222817,0.934,3.7861834861,3.104363687,3.1114483478,2.93357359,2.9330820248
102,2009,CUSA,99,0,4.2121212121,3.7620605288,3.7962328115,0.9527663399,0.9471719057,0.1034332858,0.6597032038,0.7508860657,0.1481487952,0.1535716417,2.9067384964,3.0673024313,2.9377652592,3.0982153354,2.860612151,3.0219939248,0.94,3.5067146723,0.944,3.4860345074,0.94,3.494819683,0.938,3.4737712244,2.9870204639,3.0179902973,2.9405591982,2.9413030379
103,2009,Ivy League,56,0,2.1428571429,2.1428571429,2.1428571429,1.6302938254,1.6132047502,1,0.8932780397,0.8932780397,0.0795029315,0.0795029315,2.8759038521,3.1422954264,2.8759038521,3.1422954264,2.7433399654,3.0143135472,0.952,6.0542839698,0.95,5.9830597999,0.94,6.0627859284,0.934,5.9800555448,3.0090996392,3.0090996392,2.8788267563,2.8788267563
104,2009,Metro Atlantic,91,0,2.6813186813,2.3404615385,2.4061328978,1.0566422378,1.0485363307,0.1439227373,0.7700156984,0.262821681,0.1794350578,0.1834385217,2.8677752913,3.0361534447,2.9282432321,3.096860961,2.9720393909,3.1457088543,0.964,3.9498008373,0.962,3.9186775018,0.95,3.9264633889,0.948,3.8961630694,2.951964368,3.0125520966,3.059536626,3.0588741226
105,2009,MAC,97,0,5.3195876289,5.1597577619,5.1977969675,1.0726563189,1.070665309,0.0820490471,0.8434904804,0.3372287795,0.7564673072,0.760219071,2.860509,3.04788207,2.8969934615,3.0841862135,2.8979044274,3.0746288722,0.934,3.9771282079,0.938,3.9670313245,0.964,4.0133045283,0.96,3.9885414852,2.954195535,2.9905898375,2.9860603695,2.9862666498
106,2009,Mid-Eastern AC,104,0,1.9326923077,2.2493301828,2.176900106,1.0323088953,1.0261564132,0.082194546,0.0031750602,0.1239823644,0.0463154202,0.0453008704,2.8427028602,3.0190186911,2.7787147653,2.9551118072,3.0019166249,3.1805738385,0.952,3.8302828924,0.948,3.8065099749,0.946,3.8594782325,0.94,3.8340021946,2.9308607757,2.8669132863,3.0908822988,3.0912452317
107,2009,Missouri Val,90,0,3.0666666667,3.0666666667,3.0666666667,1.0607695638,1.0541108397,1,0.7848957345,0.7848957345,0.6210226507,0.6210226507,2.9252309196,3.098909962,2.9252309196,3.098909962,2.8885523332,3.0666128429,0.936,4.0008309479,0.934,3.9743396684,0.954,3.986209066,0.952,3.9587049414,3.0120704408,3.0120704408,2.9775825881,2.9775825881
108,2009,Mountain West,73,0,4.7123287671,4.756515775,4.753996621,0.9724944752,0.9648722744,0.7742050502,0.9689885214,0.9865650857,0.2079466741,0.2030855033,2.9202922173,3.0810865821,2.9180125218,3.0788042292,2.8777336745,3.0260538347,0.938,3.5639694501,0.938,3.5360049979,0.954,3.568667767,0.952,3.5404659925,3.0006893997,2.9984083755,2.9524424532,2.9518937546
109,2009,Northeast,106,0,2.9622641509,2.5097058336,2.5753406494,1.0999241282,1.0937921747,0.095705338,0.2097328874,0.0089446012,0.946923537,0.9279373225,2.7899852354,2.9698087048,2.8527057995,3.0324169438,2.9028954759,3.0885539843,0.964,4.1155072085,0.968,4.0920531954,0.936,4.0987833602,0.932,4.0737926922,2.8798969701,2.9425613717,2.9968602076,2.9957247301
110,2009,OH Valley,95,0,2.6105263158,2.3039956114,2.3352164999,0.9710403204,0.9651662786,0.164555579,0.6967728314,0.7449610309,0.2753536974,0.2775079575,2.907302441,3.0663501968,2.9362560681,3.0953082302,2.961707927,3.1331593466,0.952,3.5915335889,0.954,3.5697038427,0.932,3.6175484027,0.93,3.5948984836,2.9868263189,3.0157821491,3.0476484215,3.0474336368
111,2009,PAC 10,91,0,3.9340659341,3.973,3.9673109925,1.1046502331,1.0978080682,0.6918672832,0.288445142,0.2401444487,0.2116401433,0.2239989631,2.9618106457,3.1520771913,2.9563055142,3.1466431889,2.8546597493,3.034129216,0.932,4.1109698341,0.93,4.0853369984,0.95,4.1183931645,0.95,4.0915946994,3.0569439185,3.0514743516,2.9428626366,2.9443944826
112,2009,Patriot,63,0,3.4920634921,2.6031896603,2.7752268102,1.36004781,1.3449239827,0.0334664483,0.0001628352,0.4007229885,0.6458727996,0.6187001567,2.9394156826,3.1512763751,3.0983333693,3.3089215603,2.8599904921,3.0833851331,0.944,5.0185822945,0.948,4.9609129531,0.948,5.0637510106,0.948,5.0011131299,3.0453460288,3.2036274648,2.9738374655,2.9716878126
113,2009,SEC,96,0,3.2291666667,3.2291666667,3.2291666667,1.1287435957,1.1212401464,1,0.862937421,0.862937421,0.3823481199,0.3823481199,2.9124391638,3.1044402263,2.9124391638,3.1044402263,2.8600674756,3.0537425904,0.934,4.1903794425,0.932,4.1628221378,0.94,4.2173256729,0.936,4.1893308708,3.008439695,3.008439695,2.956905033,2.956905033
114,2009,Southern,123,0,2.3414634146,2.260427414,2.2669084087,0.886120647,0.8819183965,0.6672821123,0.6588216394,0.7736701066,0.5842549857,0.5855879528,2.936952062,3.0846830695,2.9427509875,3.0904652484,2.9446032006,3.0979921174,0.948,3.3201078496,0.948,3.304319637,0.944,3.3120024866,0.942,3.296284242,3.0108175657,3.0166081179,3.0213916308,3.021297659
115,2009,Southland,96,0,4.0104166667,4.0104166667,4.0104166667,0.9255801643,0.920395184,1,0.5272587605,0.5272587605,0.676760539,0.676760539,2.9504588858,3.096597515,2.9504588858,3.096597515,2.9408184883,3.0910846102,0.96,3.3966024146,0.958,3.377112007,0.952,3.4192108916,0.952,3.3984723617,3.0235282004,3.0235282004,3.0159515492,3.0159515492
116,2009,Southwestern AC,90,0,2.8,2.8,2.8,1.1282399821,1.1211605651,1,0.4666296502,0.4666296502,0.0655334135,0.0655334135,2.941607619,3.1272175251,2.941607619,3.1272175251,2.9943798404,3.1798569459,0.954,4.2018875468,0.952,4.1754026242,0.966,4.1761964447,0.964,4.1493449535,3.034412572,3.034412572,3.0871183932,3.0871183932
117,2009,Summit League,90,0,4.2555555556,4.2555555556,4.2555555556,1.1988697339,1.191349667,1,0.2184869339,0.2184869339,0.7899684229,0.7899684229,2.9643460708,3.1555795012,2.9643460708,3.1555795012,2.9122177501,3.1153326134,0.956,4.4315128411,0.956,4.4036218092,0.936,4.4181092099,0.936,4.3893153989,3.059962786,3.059962786,3.0137751818,3.0137751818
118,2009,Sun Belt,122,0,2.4180327869,2.17274791,2.2226159287,0.8919463214,0.8876081472,0.0702848739,0.3784635829,0.7012434235,0.1060934041,0.1067936541,2.9142869573,3.057694496,2.9604341405,3.1039628861,2.8585662454,3.0137878097,0.964,3.3280438111,0.962,3.3111606905,0.938,3.3278606649,0.938,3.3103942406,2.9859907267,3.0321985133,2.9360663714,2.9361770276
119,2009,West Coast,56,0,5.6071428571,5.6071428571,5.6071428571,1.3764819512,1.3620673726,1,0.5411626977,0.5411626977,0.7158514826,0.7158514826,2.9201632485,3.1519862916,2.9201632485,3.1519862916,2.8651075205,3.092701773,0.94,5.0043119082,0.936,4.9518424696,0.938,4.9901513203,0.936,4.9378054664,3.0360747701,3.0360747701,2.9789046468,2.9789046468
120,2009,WAC,75,0,3.4133333333,3.3089133089,3.3329956177,1.0250432829,1.0163770838,0.6121132846,0.0409244058,0.130413426,0.5287297831,0.5599046076,2.9804724392,3.1510804658,3.0036885122,3.174438287,2.9398518728,3.1109517355,0.966,3.8413654651,0.964,3.8072475513,0.946,3.811810459,0.944,3.7726862661,3.0657764525,3.0890633996,3.027406143,3.0254018042
121,2010,Horizon,96,0,3.2395833333,2.8140994231,2.8513822566,0.8833086894,0.8779755253,0.0695250255,0.0573971775,0.3319653991,0.9063561634,0.8821641735,2.9627993708,3.1099159842,2.9977511748,3.1448928262,2.9352878376,3.0752790129,0.952,3.2898860873,0.954,3.2699498544,0.958,3.2815138501,0.954,3.2612829689,3.0363576775,3.0713220005,3.0041890367,3.0052834253
122,2010,America East,74,0,1.9459459459,2.1543927649,2.1206840587,1.3630907654,1.3519893251,0.3610765077,0.4867889216,0.8677345517,0.2341860616,0.2463035933,2.878603381,3.1024157903,2.8484808733,3.0722544973,2.8212874225,3.0459718284,0.944,4.9912822479,0.944,4.9501727959,0.948,5.0413246617,0.948,4.9994258005,2.9905095856,2.9603676853,2.9318313542,2.9336296254
123,2010,Atlantic Coast,96,0,5.0729166667,5.0729166667,5.0729166667,0.9421248193,0.9372862904,1,0.6775203857,0.6775203857,0.3531195634,0.3531195634,2.9089322982,3.0592361123,2.9089322982,3.0592361123,2.8871625754,3.0403646287,0.956,3.5078989103,0.956,3.4892676187,0.958,3.467518958,0.958,3.4461072778,2.9840842052,2.9840842052,2.9637636021,2.9637636021
124,2010,Atlantic Sun,113,0,2.4513274336,2.5526315789,2.5411834379,0.9574386432,0.9526257588,0.5983995595,0.3634267011,0.5359230215,0.0500941756,0.0445123127,2.8992958281,3.052426694,2.8881011823,3.0410719806,3.0021921612,3.1759047924,0.964,3.5697150646,0.964,3.5516186632,0.922,3.5885230741,0.92,3.5697893828,2.9758612611,2.9645865815,3.0868245665,3.0890484768
125,2010,Atlantic 10,116,0,4.1810344828,3.9776424444,3.994797141,0.8851752668,0.8807967307,0.2832175962,0.7181392965,0.4330290855,0.3244452163,0.3340190542,2.8980241806,3.0437695326,2.9137074054,3.0594944247,2.8843594025,3.0393556341,0.944,3.273454564,0.94,3.2571688512,0.94,3.2615335926,0.934,3.2448976233,2.9708968566,2.986600915,2.9610616816,2.9618575183
126,2010,Big East,146,0,3.1506849315,3.2076728314,3.2004025073,0.8004721661,0.7976520292,0.5802576223,0.9872392057,0.8195139781,0.6597234842,0.6431523048,2.9409304378,3.0746013678,2.9337329829,3.0673553209,2.9187749957,3.0502123567,0.946,2.9758401676,0.946,2.9651686923,0.95,2.9800455252,0.95,2.9680563404,3.0077659028,3.0005441519,2.9852575309,2.9844936762
127,2010,Big Sky,76,0,4.2368421053,4.0458128258,4.0723439956,1.1739883032,1.1649911225,0.4861970313,0.6481728692,0.9624798295,0.8205944781,0.8178022163,2.9046536602,3.0908851236,2.9286617192,3.11453224,2.8904351395,3.0865566646,0.952,4.331756447,0.95,4.2981813728,0.942,4.3453887817,0.938,4.3095774966,2.9977693919,3.0215969796,2.9887131663,2.9884959021
128,2010,Big South,96,0,4.3020833333,3.8268166057,3.8838768799,1.0155081105,1.0091347974,0.0552929683,0.0079266684,0.1452036651,0.4104922073,0.4503185026,2.9776850253,3.1510580974,3.0309606317,3.2044617969,2.8850350931,3.0511069215,0.926,3.7875311205,0.924,3.763543933,0.956,3.7621684793,0.956,3.7377830022,3.0643715614,3.1177112143,2.9652784846,2.9680710073
129,2010,Big 10,99,0,3.6262626263,3.6262626263,3.6262626263,1.0355811358,1.0297420907,1,0.3933381353,0.3933381353,0.9303276826,0.9303276826,2.8796811913,3.0473930255,2.8796811913,3.0473930255,2.9122307273,3.0802868196,0.964,3.852847479,0.964,3.8310347692,0.956,3.8336248452,0.952,3.8117097173,2.9635371084,2.9635371084,2.9962587735,2.9962587735
130,2010,Big 12,96,0,4.875,4.875,4.875,0.9185143745,0.9127634051,1,0.7944615356,0.7944615356,0.6141497543,0.6141497543,2.9311774112,3.0898773289,2.9311774112,3.0898773289,2.9442584459,3.0942557747,0.94,3.3875857914,0.938,3.3664571539,0.95,3.3822299822,0.95,3.3620363053,3.0105273701,3.0105273701,3.0192571103,3.0192571103
131,2010,Big West,72,0,1.3055555556,1.3055555556,1.3055555556,1.2168391148,1.207119843,1,0.2755738796,0.2755738796,0.8396375864,0.8396375864,2.837731967,3.0463625115,2.837731967,3.0463625115,2.8896528319,3.0897295411,0.952,4.5765153105,0.944,4.5148696334,0.954,4.6138235569,0.95,4.5439100455,2.9420472392,2.9420472392,2.9896911865,2.9896911865
132,2010,Colonial,108,0,2.8981481481,2.8981481481,2.8981481481,1.060805545,1.0552646536,1,0.1274778793,0.1274778793,0.445739581,0.445739581,2.8417319316,3.0198578507,2.8417319316,3.0198578507,2.9451712474,3.1244734377,0.95,3.9272787034,0.948,3.9067103455,0.946,3.9457780216,0.946,3.9250397681,2.9307948912,2.9307948912,3.0348223425,3.0348223425
133,2010,CUSA,96,0,1.6458333333,1.6458333333,1.6458333333,0.9410261319,0.9360857643,1,0.7427328909,0.7427328909,0.7531856707,0.7531856707,2.9118263186,3.0629176726,2.9118263186,3.0629176726,2.9113743024,3.0641599293,0.952,3.4809480655,0.95,3.4625209787,0.954,3.471221858,0.954,3.4503440392,2.9873719956,2.9873719956,2.9877671158,2.9877671158
134,2010,Ivy League,56,0,2.6071428571,2.6071428571,2.6071428571,1.3432337957,1.3291687845,1,0.0034764318,0.0034764318,0.2829322874,0.2829322874,3.0515214908,3.2599271793,3.0515214908,3.2599271793,2.9514777046,3.1657542406,0.964,4.9196007372,0.964,4.8680302775,0.946,4.8988453548,0.946,4.8473525653,3.1557243351,3.1557243351,3.0586159726,3.0586159726
135,2010,Great West,43,0,6.6976744186,6.7580174927,6.7311695085,1.6402026911,1.6172819563,0.7310591054,0.8718900441,0.6688621393,0.8800853375,0.8577532611,2.8910960609,3.1695598254,2.8723787582,3.1504566496,2.8756270543,3.1493572412,0.94,6.0558855182,0.936,5.9237165238,0.944,6.0806462333,0.944,5.9378328689,3.0303279431,3.0114177039,3.0105438186,3.0124921478
136,2010,Metro Atlantic,92,0,1.9456521739,1.5603343465,1.5984226042,1.0385411908,1.031600325,0.1609012874,0.1811815257,0.5615861816,0.4174377236,0.4366828635,2.9349385158,3.119680952,2.9705585623,3.1554439515,2.8812715894,3.051344798,0.91,3.8601604466,0.914,3.8342708788,0.952,3.8459734542,0.952,3.8199111078,3.0273097339,3.0630012569,2.9648709012,2.9663081937
137,2010,MAC,100,0,4.91,4.7735083552,4.7904721512,0.9554671737,0.9507774536,0.4031062198,0.7648817487,0.9150549345,0.7601042365,0.773847638,2.9134404085,3.0776406737,2.9304023907,3.0946069119,2.9296839615,3.0944224517,0.936,3.5433235996,0.934,3.5249708006,0.948,3.5382702875,0.946,3.5162036478,2.9955405411,3.0125046513,3.0128242388,3.0120532066
138,2010,Mid-Eastern AC,88,0,2.7840909091,2.6429798538,2.6808410781,1.2588013484,1.2514970668,0.3562156061,0.2296211853,0.5882554889,0.173694264,0.165062819,2.925171559,3.1318002645,2.959872669,3.1668213211,2.9688969766,3.1816548611,0.946,4.6475278275,0.95,4.6188759819,0.956,4.691114092,0.952,4.6565491462,3.0284859118,3.0633469951,3.0735480945,3.0752759188
139,2010,Missouri Val,91,0,4.4065934066,4.3815,4.3858027741,0.8567860202,0.8514812819,0.7252736658,0.1057131419,0.1324029665,0.3573431684,0.3673387406,2.9839336327,3.1219058149,2.9879181431,3.1259165775,2.8905343656,3.0405650441,0.96,3.1863164303,0.958,3.1663785407,0.938,3.1839406033,0.938,3.1623385263,3.0529197238,3.0569173603,2.9648162763,2.9655497048
140,2010,Mountain West,75,0,2.5066666667,2.4432234432,2.4465281532,1.1417856936,1.1330039399,0.8840210914,0.4309432236,0.3956386651,0.1609644475,0.1626476177,2.8587397499,3.0559320398,2.8618749318,3.0590296895,2.9737451222,3.1558778777,0.936,4.2244764514,0.932,4.1919468301,0.94,4.1774784586,0.94,4.1447514592,2.9573358949,2.9604523106,3.0650516061,3.0648114999
141,2010,Northeast,115,0,3.4,3.0880835038,3.1186036681,0.8954669818,0.8909838256,0.1562382227,0.0693694599,0.2901832966,0.6674687242,0.6742192297,2.9667807709,3.1108757442,2.9946896291,3.1387932075,2.9399246518,3.0928040015,0.95,3.3195969846,0.948,3.3028965727,0.95,3.3164779875,0.95,3.2990759505,3.0388282575,3.0667414183,3.0167287451,3.0163643267
142,2010,OH Valley,99,0,4.6464646465,3.8531192325,3.9498027675,0.9360021638,0.9304209524,0.0928655382,0.0300556099,0.7981143843,0.8619150776,0.8887460637,2.9293163247,3.0918560246,3.0087084723,3.1710048535,2.9212642505,3.0682638555,0.93,3.4783835668,0.93,3.4554825338,0.964,3.4702201426,0.966,3.4440021638,3.0105861747,3.0898566629,2.9934933355,2.994764053
143,2010,PAC 10,90,0,3.6888888889,3.6888888889,3.6888888889,1.2673487442,1.2593905757,1,0.7319567866,0.7319567866,0.254820272,0.254820272,2.875562531,3.0874730726,2.875562531,3.0874730726,2.8310324677,3.0448818028,0.948,4.7892619292,0.946,4.7542237422,0.942,4.7728594874,0.94,4.7360600283,2.9815178018,2.9815178018,2.9379571353,2.9379571353
144,2010,Patriot,63,0,4.7142857143,4.2107598472,4.4166119124,1.3790212988,1.360669271,0.1398837998,0.0013737234,0.6306497812,0.712225701,0.5816158027,2.9149763438,3.1401666946,3.0712628295,3.29465658,2.9160622828,3.1494307882,0.954,5.193361083,0.942,5.1030566311,0.946,5.155742911,0.936,5.0601531275,3.0275715192,3.1829597048,3.0219019502,3.0327465355
145,2010,SEC,96,0,3.8645833333,3.8645833333,3.8645833333,0.898521836,0.8939360469,1,0.1923820131,0.1923820131,0.6530988012,0.6530988012,2.8672246445,3.0267738176,2.8672246445,3.0267738176,2.9116932578,3.0554096445,0.948,3.3210618416,0.946,3.3030556801,0.954,3.3218168905,0.952,3.3013834906,2.946999231,2.946999231,2.9835514511,2.9835514511
146,2010,Southern,108,0,2.1759259259,2.1759259259,2.1759259259,0.9583305831,0.9527299187,1,0.5417944443,0.5417944443,0.7280037972,0.7280037972,2.9450366552,3.1045219011,2.9450366552,3.1045219011,2.931383097,3.0981540775,0.948,3.5842230748,0.948,3.563181873,0.934,3.5707395872,0.932,3.5512181189,3.0247792781,3.0247792781,3.0147685872,3.0147685872
147,2010,Southland,96,0,2.6979166667,2.6979166667,2.6979166667,0.9415151358,0.9361779605,1,0.9709200994,0.9709200994,0.9308749951,0.9308749951,2.9231699068,3.0797365468,2.9231699068,3.0797365468,2.9224958375,3.0846677677,0.958,3.4740158402,0.958,3.4537941375,0.94,3.487604693,0.936,3.4665754632,3.0014532268,3.0014532268,3.0035818026,3.0035818026
148,2010,Southwestern AC,89,0,3.3595505618,3.27375,3.2799893067,0.8382965859,0.8329215222,0.4490376214,0.2220877307,0.1661256294,0.53971699,0.5407785057,2.8872395807,3.0194446034,2.8926701494,3.024993675,2.9539630545,3.0876985732,0.938,3.0524118823,0.938,3.0328324566,0.948,3.1051919123,0.948,3.0852537724,2.953342092,2.9588319122,3.0208827617,3.0208308138
149,2010,Summit League,90,0,2.6111111111,2.6111111111,2.6111111111,0.9536877044,0.9477086708,1,0.4972433415,0.4972433415,0.5118784724,0.5118784724,2.9492348563,3.1044237001,2.9492348563,3.1044237001,2.9475863326,3.1050047287,0.946,3.5350490517,0.944,3.5128752402,0.938,3.5331661149,0.938,3.5109947866,3.0268292782,3.0268292782,3.0262955306,3.0262955306
150,2010,Sun Belt,117,0,3.6239316239,3.6239316239,3.6239316239,0.8292973133,0.8252668365,1,0.2675068692,0.2675068692,0.7095507501,0.7095507501,2.9698634276,3.1084207726,2.9698634276,3.1084207726,2.9442883702,3.0817938182,0.946,3.0923825621,0.946,3.077197687,0.952,3.0969163654,0.952,3.0818290985,3.0391421001,3.0391421001,3.0130410942,3.0130410942
151,2010,West Coast,56,0,3.5714285714,3.5714285714,3.5714285714,1.4811331566,1.4656258273,1,0.5783439036,0.5783439036,0.187338229,0.187338229,2.9132916802,3.1551819305,2.9132916802,3.1551819305,2.804949127,3.0382630278,0.942,5.3923900579,0.94,5.3358393036,0.954,5.3778475718,0.95,5.3209395354,3.0342368054,3.0342368054,2.9216060774,2.9216060774
152,2010,WAC,74,0,5.8243243243,5.761627907,5.7724281079,1.3051346045,1.2949577864,0.7686534943,0.4777369111,0.6100627995,0.4164421399,0.4019146431,2.9211871492,3.134118154,2.932119449,3.1447839759,2.8429712329,3.063054948,0.956,4.8404196476,0.954,4.8019799043,0.938,4.8288060254,0.934,4.7874051982,3.0276526516,3.0384517124,2.9545399739,2.9530130905
153,2011,Horizon,96,0,2.9583333333,2.7102248479,2.7624596811,1.0891261225,1.0820098618,0.2223323948,0.2573592004,0.9422413605,0.1736583394,0.1790620613,2.913441336,3.0931905921,2.9620514089,3.1415428157,2.9730223867,3.1442258694,0.946,4.0851018654,0.94,4.0576274643,0.966,4.0675628614,0.964,4.038767394,3.0033159641,3.0517971123,3.059363039,3.058624128
154,2011,America East,74,0,3.3513513514,3.5193090349,3.485578484,1.3674962571,1.3561815419,0.4872921033,0.9897308374,0.5644969201,0.2538262139,0.2504469872,2.9221482141,3.1425214016,2.8894314605,3.1091285935,2.9528626003,3.1803755469,0.952,5.0698679555,0.95,5.0265667081,0.948,5.0610869234,0.946,5.0151175467,3.0323348078,2.999280027,3.0660569244,3.0666190736
155,2011,Atlantic Coast,96,0,3.2291666667,3.2291666667,3.2291666667,1.05719068,1.0511410971,1,0.0295927375,0.0295927375,0.4672881271,0.4672881271,3.0092339854,3.1764166746,3.0092339854,3.1764166746,2.9471273503,3.1150456265,0.946,3.8878987177,0.944,3.8654931645,0.958,3.8868871617,0.952,3.8631823617,3.09282533,3.09282533,3.0310864884,3.0310864884
156,2011,Atlantic Sun,112,0,3.5357142857,3.7236936292,3.7127735676,0.9305245839,0.9258362466,0.304931143,0.5411384651,0.7250345927,0.1496392837,0.1536354257,2.9088785656,3.0634360052,2.8986868109,3.053216522,2.9802762474,3.1249405097,0.938,3.4732444864,0.936,3.4557387967,0.958,3.452249655,0.956,3.4347441169,2.9861572854,2.9759516664,3.0531098074,3.0526083785
157,2011,Atlantic 10,110,0,2.2,1.7180472498,1.8008718859,1.0272038482,1.0207497986,0.1828734172,0.0084242828,0.3516602521,0.9365565564,0.947832416,2.9561657183,3.122991645,3.0288138197,3.1952282928,2.9150910577,3.0907620465,0.956,3.8163031342,0.952,3.7912002024,0.942,3.8204923123,0.928,3.7935335808,3.0395786816,3.1120210563,3.0035749669,3.0029265521
158,2011,Big East,146,0,3.4589041096,3.4549516028,3.4564385615,0.8480018452,0.8449208022,0.9776040533,0.433895574,0.4169888301,0.890487293,0.8661000223,2.9005821251,3.0412554717,2.9016415084,3.0422925312,2.9256380947,3.0626015568,0.948,3.1542390911,0.948,3.1425274934,0.952,3.1587623317,0.952,3.1459005692,2.9709187984,2.9719670198,2.9952015928,2.9941198257
159,2011,Big Sky,76,0,5.7894736842,5.5812446412,5.6120490394,1.0937427246,1.0854669245,0.3528393466,0.5093507493,0.9663421503,0.7351818377,0.7875728899,2.9114362457,3.0924534008,2.9400298637,3.1206870004,2.8940027751,3.0804167112,0.952,4.0392629886,0.946,4.0083530276,0.928,4.0560339415,0.932,4.023295076,3.0019448232,3.030358432,2.9839367915,2.9872097432
160,2011,Big South,95,0,2.3578947368,1.9844264911,2.0370623397,1.072079021,1.0653940893,0.0754560724,0.2021889228,0.0187084077,0.7882699146,0.7147988137,2.7978014646,2.9815617613,2.8484965653,3.0321401313,2.9292674097,3.1030778516,0.946,3.9923895608,0.942,3.9671033167,0.962,3.9846170677,0.96,3.9589878861,2.889681613,2.9403183483,3.0119301969,3.0161726306
161,2011,Big 10,99,0,4.1616161616,4.1616161616,4.1616161616,0.9755569116,0.9703596935,1,0.4705929369,0.4705929369,0.8638389939,0.8638389939,2.8839361198,3.0536805143,2.8839361198,3.0536805143,2.9251644002,3.0891568989,0.94,3.6292723841,0.938,3.6097698731,0.954,3.6311172789,0.954,3.6102755009,2.9688083171,2.9688083171,3.0071606495,3.0071606495
162,2011,Big 12,96,0,5.6979166667,5.6979166667,5.6979166667,0.9864645009,0.9805254886,1,0.3629688443,0.3629688443,0.5079801288,0.5079801288,2.9543801468,3.1244293827,2.9543801468,3.1244293827,2.9440356806,3.1129024776,0.952,3.6533436418,0.948,3.6312397538,0.95,3.6344393956,0.948,3.6125852478,3.0394047647,3.0394047647,3.0284690791,3.0284690791
163,2011,Big West,72,0,2.3194444444,2.3194444444,2.3194444444,1.2679601312,1.2578413855,1,0.9662510287,0.9662510287,0.9725156708,0.9725156708,2.8997547665,3.1046601099,2.8997547665,3.1046601099,2.893654291,3.1101439565,0.948,4.7395113786,0.946,4.6946460146,0.946,4.7237837407,0.94,4.6717664362,3.0022074382,3.0022074382,3.0018991238,3.0018991238
164,2011,Colonial,108,0,2.6574074074,2.6574074074,2.6574074074,0.8255815762,0.8212917405,1,0.7832145457,0.7832145457,0.8471935228,0.8471935228,2.938836545,3.0810955407,2.938836545,3.0810955407,2.924609171,3.0619167157,0.946,3.063209043,0.944,3.0472666407,0.936,3.0790434833,0.934,3.0629213613,3.0099660429,3.0099660429,2.9932629433,2.9932629433
165,2011,CUSA,99,0,3.9393939394,3.8451355662,3.8750340749,0.8901664404,0.8839091161,0.4805879646,0.005938391,0.0434479747,0.1185884754,0.1354125447,3.0022659739,3.1511668605,3.0301581876,3.1786066657,2.9826288615,3.1281039343,0.936,3.3484131986,0.934,3.3207978877,0.954,3.3520351063,0.952,3.3230241956,3.0767164172,3.1043824267,3.0581035516,3.0553663979
166,2011,Ivy League,56,0,2.5178571429,2.5178571429,2.5178571429,1.2414957126,1.2284971693,1,0.1546544016,0.1546544016,0.9799057048,0.9799057048,2.8295311993,3.0271170614,2.8295311993,3.0271170614,2.9006037465,3.101979108,0.954,4.5004397025,0.952,4.4532055922,0.948,4.5557324186,0.942,4.5061114624,2.9283241303,2.9283241303,3.0012914273,3.0012914273
167,2011,Great West,43,0,5.2790697674,5.1865889213,5.1966910368,1.2872377857,1.2692513227,0.6734121137,0.8281050218,0.9652529708,0.5868890917,0.6078565893,2.8987870055,3.1058053884,2.9079966841,3.1148789636,2.9259120919,3.1265126533,0.938,4.6525288479,0.934,4.5872974608,0.958,4.6438256937,0.956,4.5742961017,3.0022961969,3.0114378239,3.0277045984,3.0262123726
168,2011,Metro Atlantic,92,0,2.1195652174,1.9161137441,1.9347836013,1.048934096,1.0423206479,0.2900194433,0.9912431723,0.6863901484,0.0423346904,0.0457310979,2.8932137218,3.0703607306,2.9109595149,3.088050731,2.8333472282,2.9983977451,0.948,3.8991383523,0.942,3.8745142323,0.954,3.8866991179,0.954,3.8622187607,2.9817872262,2.9995051229,2.9144103107,2.9158724866
169,2011,MAC,101,0,4.4356435644,4.0879186636,4.1665449412,0.9887052847,0.9840366822,0.0363410423,0.0002064289,0.0385764347,0.3326097084,0.3374252202,3.0046937901,3.1732356143,3.0759311626,3.2441270862,2.8830194327,3.0401760737,0.93,3.6824786403,0.93,3.6633664391,0.952,3.6609020057,0.952,3.6369386827,3.0889647022,3.1600291244,2.9612555065,2.9615977532
170,2011,Mid-Eastern AC,102,0,3.5588235294,3.6633308251,3.6330333512,0.8354431547,0.8305733296,0.4272071567,0.0171103522,0.0898126451,0.5692737513,0.6192095705,2.8710776118,3.0093247134,2.8467773762,2.9849624886,2.948491858,3.0864177949,0.948,3.0833680672,0.946,3.0641652895,0.95,3.1188616272,0.948,3.0975592724,2.9402011626,2.9158699324,3.0200626673,3.0174548264
171,2011,Missouri Val,90,0,3.6555555556,3.6555555556,3.6555555556,0.9385419927,0.9326509805,1,0.9704844973,0.9704844973,0.3699147899,0.3699147899,2.9254989529,3.0773624414,2.9254989529,3.0773624414,2.9584894788,3.1113201025,0.952,3.4762527974,0.95,3.4543946014,0.952,3.4587842583,0.952,3.4369990749,3.0014306972,3.0014306972,3.0349047907,3.0349047907
172,2011,Mountain West,74,0,1.5810810811,1.5297157623,1.5337268686,1.1890200987,1.1797560846,0.8508976599,0.6843966188,0.6346973572,0.6695909652,0.6673720936,2.8775495224,3.0747360433,2.8810381743,3.078157243,2.8795612094,3.0771855296,0.95,4.3654014116,0.948,4.3313197159,0.948,4.3900790587,0.948,4.3551764907,2.9761427828,2.9795977087,2.9785032825,2.9783733695
173,2011,Northeast,115,0,3.0173913043,2.7533654324,2.8087583259,1.0205467885,1.0154927531,0.186292826,0.2158852632,0.9527295414,0.8743440828,0.8621792426,2.9124283145,3.0930233027,2.9666085813,3.1474350344,2.9230729247,3.0918474562,0.932,3.8115884203,0.93,3.790945959,0.956,3.8237956949,0.95,3.7997748954,3.0027258086,3.0570218079,3.0067932705,3.0074601905
174,2011,OH Valley,90,0,2.1444444444,2.1444444444,2.1444444444,0.9565542813,0.9505544545,1,0.0411817835,0.0411817835,0.3046771924,0.3046771924,3.0032565441,3.1588063568,3.0032565441,3.1588063568,2.8760406907,3.0388260126,0.96,3.5371774812,0.96,3.5149221148,0.924,3.5568227106,0.92,3.533922529,3.0810314505,3.0810314505,2.9574333517,2.9574333517
175,2011,PAC 10,90,0,4.5888888889,4.5888888889,4.5888888889,1.1207346953,1.1137015133,1,0.4362431025,0.4362431025,0.6389087817,0.6389087817,2.8673167282,3.0573279093,2.8673167282,3.0573279093,2.9250847634,3.1219633851,0.942,4.1934892354,0.938,4.1662040503,0.944,4.1958467217,0.94,4.1660015936,2.9623223187,2.9623223187,3.0235240743,3.0235240743
176,2011,Patriot,62,0,2.4516129032,1.859173287,1.9880435477,1.3309088225,1.3161867679,0.1156545219,0.2928905589,0.2776297594,0.901550358,0.8797351792,2.8324820385,3.0481919345,2.9497985599,3.1661408395,2.903611028,3.1124825312,0.952,4.8948986391,0.942,4.8382546033,0.966,4.8898945959,0.964,4.8295914412,2.9403369865,3.0579696997,3.0065810319,3.0080467796
177,2011,SEC,96,0,2.625,2.625,2.625,1.027993709,1.0232848142,1,0.2788986022,0.2788986022,0.2993471768,0.2993471768,2.9613498781,3.1337865419,2.9613498781,3.1337865419,2.8691596666,3.0403289348,0.938,3.7903650927,0.936,3.7719870639,0.956,3.8008345189,0.956,3.7780074683,3.04756821,3.04756821,2.9547443007,2.9547443007
178,2011,Southern,109,0,3.7706422018,3.835907592,3.826198109,1.0824927012,1.0769063026,0.4673450563,0.9346921922,0.9222307907,0.6423109791,0.6342577113,2.9108212203,3.0985094078,2.9022527519,3.0899164259,2.8897358173,3.0672533783,0.934,4.0238948999,0.93,4.0027659482,0.96,4.0282844237,0.962,4.0070630959,3.004665314,2.9960845889,2.9789993752,2.9784945978
179,2011,Southland,96,0,3.7604166667,3.7604166667,3.7604166667,0.9476723736,0.9416330958,1,0.4293926394,0.4293926394,0.4032576979,0.4032576979,2.890395654,3.0466901336,2.890395654,3.0466901336,2.9569928359,3.1067843999,0.958,3.5146304284,0.954,3.4922243202,0.952,3.5080923503,0.952,3.4848430302,2.9685428938,2.9685428938,3.0318886179,3.0318886179
180,2011,Southwestern AC,89,0,2.8764044944,2.85375,2.8589093545,1.1187453534,1.1113310103,0.8088371153,0.1992842926,0.1712505018,0.7655697186,0.7702236121,2.8452659868,3.0275867019,2.8492428124,3.0315163868,2.8957870217,3.0772251799,0.946,4.1249183303,0.944,4.0972994093,0.95,4.1477862686,0.948,4.1200345284,2.9364263443,2.9403795996,2.9862322811,2.9865061008
181,2011,Summit League,90,0,1.9444444444,1.9444444444,1.9444444444,1.1078686867,1.1009231231,1,0.3353117582,0.3353117582,0.6496923255,0.6496923255,2.8671159045,3.0453812607,2.8671159045,3.0453812607,2.9297128608,3.1125883131,0.956,4.100924797,0.956,4.0752022863,0.942,4.0927755874,0.942,4.0670716296,2.9562485826,2.9562485826,3.0211505869,3.0211505869
182,2011,Sun Belt,96,0,4.28125,4.28125,4.28125,1.0636900304,1.0562933861,1,0.8614592211,0.8614592211,0.2080123872,0.2080123872,2.8995106531,3.0840859903,2.8995106531,3.0840859903,2.9678125256,3.1474587467,0.93,3.9932155022,0.93,3.961587566,0.944,3.9903441396,0.942,3.9543483988,2.9917983217,2.9917983217,3.0576356362,3.0576356362
183,2011,West Coast,57,0,2.3684210526,2.37890625,2.377662798,1.3162515702,1.3027954493,0.9530098395,0.4863646135,0.4683840279,0.0851118673,0.0823149127,2.932890237,3.1457162712,2.9313350635,3.1441054866,2.7983152776,3.0121814288,0.956,4.8491004148,0.954,4.7993316718,0.944,4.8140263553,0.944,4.7636254198,3.0393032541,3.037720275,2.906066229,2.9052483532
184,2011,WAC,72,0,3.9722222222,3.9722222222,3.9722222222,1.1639165829,1.1546414093,1,0.7735267716,0.7735267716,0.1796247939,0.1796247939,2.914445559,3.1149351599,2.914445559,3.1149351599,2.9710680705,3.1541585201,0.934,4.2795590297,0.932,4.2453573411,0.956,4.3098044326,0.956,4.2746788668,3.0146903594,3.0146903594,3.0626132953,3.0626132953
185,2012,Horizon,96,0,3.3229166667,3.0262958567,3.083666377,1.0376560099,1.0312443849,0.1031346379,0.0414244857,0.4047897331,0.0913157247,0.0947595689,2.9499550011,3.1238391179,3.0035348286,3.1775720768,2.9876063567,3.1551103085,0.946,3.8817003269,0.942,3.8570581443,0.952,3.8863623514,0.952,3.8601892871,3.0368970595,3.0905534527,3.0722353142,3.0713583326
186,2012,America East,75,0,2.1066666667,2.4372977346,2.4150281671,1.1400996811,1.1312452049,0.3515931683,0.6657666622,0.9947525415,0.4995015373,0.4894459662,2.9080616417,3.0925562475,2.8874793599,3.0719408337,2.9426518515,3.1196686619,0.958,4.2180168738,0.952,4.1852041623,0.964,4.2161075079,0.962,4.182710126,3.0003089446,2.9797100968,3.0304478861,3.0311602567
187,2012,Atlantic Coast,97,0,1.7010309278,1.8354411742,1.8183768667,1.0534101662,1.0478379442,0.2207093265,0.5298489136,0.3139971704,0.7256500792,0.728158509,2.9603577615,3.1231563054,2.944676273,3.1073885501,2.9286980804,3.1019728085,0.958,3.8695643308,0.956,3.8487602789,0.954,3.8671357571,0.952,3.8438430113,3.0417570334,3.0260324115,3.0154889793,3.0153354444
188,2012,Atlantic Sun,92,0,3.097826087,2.93507109,2.9488666192,1.0834446933,1.0767455892,0.4292224195,0.0382864836,0.018245382,0.8778038874,0.8873960328,2.8083723112,2.9821482167,2.8213724632,2.995026001,2.908700289,3.1054897659,0.948,4.0317596823,0.948,4.0067721958,0.928,4.0231651048,0.928,3.9970897071,2.895260264,2.9081992321,3.0077031179,3.0070950274
189,2012,Atlantic 10,116,0,5.4310344828,5.2488355811,5.2788988667,0.9342809374,0.9296056553,0.234332165,0.7434816094,0.3073334212,0.1278817706,0.1234422617,2.8814463168,3.0374265403,2.9090292197,3.0649809679,2.8637249389,3.0163801378,0.95,3.4716060483,0.946,3.4537919828,0.946,3.4606477001,0.946,3.4416457909,2.9594364285,2.9870050938,2.9407486866,2.9400525384
190,2012,Big East,145,0,4.1586206897,4.1964945672,4.1874406535,0.910403349,0.9067484058,0.4990804265,0.984223271,0.8560219661,0.9858838647,0.9959399897,2.930879968,3.083193257,2.9231172774,3.0753497743,2.918763728,3.0808163585,0.942,3.4198096973,0.942,3.4057966705,0.94,3.4022034897,0.94,3.3883479481,3.0070366125,2.9992335259,2.9992703371,2.9997900432
191,2012,Big Sky,76,0,3.6447368421,3.2786850379,3.3031197531,0.9761959815,0.9688214314,0.1951713311,0.5159861286,0.9232379919,0.2557681518,0.2653747819,2.9241462337,3.0836817919,2.9465944176,3.106213823,2.8718709691,3.0353506027,0.95,3.5975667467,0.95,3.5703469039,0.934,3.5629864442,0.926,3.535474955,3.0039140128,3.0264041203,2.9526991299,2.9536107859
192,2012,Big South,104,0,4.2211538462,3.8820959289,3.9477559174,0.9037668389,0.8981395119,0.0369102968,0.2087668196,0.7756106693,0.2749291799,0.28817249,2.9128689268,3.0650418098,2.9725181128,3.1254468577,2.9626340642,3.1255125883,0.948,3.3639302389,0.948,3.3423890393,0.926,3.3925516609,0.924,3.3692396985,2.9889553683,3.0489824852,3.0452389827,3.0440733262
193,2012,Big 10,108,0,4.4814814815,4.4814814815,4.4814814815,0.9862330591,0.9815369903,1,0.1080771193,0.1080771193,0.6653594133,0.6653594133,2.9849743429,3.1513180214,2.9849743429,3.1513180214,2.9355764697,3.1008235096,0.95,3.6717724792,0.948,3.6541388539,0.952,3.6732863576,0.952,3.6541275637,3.0681461822,3.0681461822,3.0181999897,3.0181999897
194,2012,Big 12,90,0,4.3888888889,4.3888888889,4.3888888889,0.9497196928,0.9437655699,1,0.8312125427,0.8312125427,0.075428263,0.075428263,2.9105165403,3.0719598565,2.9105165403,3.0719598565,2.9929117408,3.1449775555,0.936,3.510234799,0.936,3.4882170392,0.954,3.4802766114,0.952,3.4584299023,2.9912381984,2.9912381984,3.0689446482,3.0689446482
195,2012,Big West,72,0,3.2916666667,3.2916666667,3.2916666667,1.325243106,1.3146818508,1,0.1353657543,0.1353657543,0.2876892385,0.2876892385,2.9741003278,3.1910808404,2.9741003278,3.1910808404,2.9489412737,3.1717707185,0.94,4.8542652132,0.94,4.8154517951,0.944,4.9085382706,0.942,4.8690243764,3.0825905841,3.0825905841,3.0603559961,3.0603559961
196,2012,Colonial,108,0,3.4814814815,3.4814814815,3.4814814815,0.8480017723,0.8433096899,1,0.4220555273,0.4220555273,0.661529276,0.661529276,2.9584096517,3.0991490201,2.9584096517,3.0991490201,2.9453968605,3.0859390002,0.954,3.1368235044,0.954,3.1195276902,0.94,3.1422711649,0.938,3.1258488122,3.0287793359,3.0287793359,3.0156679304,3.0156679304
197,2012,CUSA,99,0,4.1515151515,3.7151090868,3.7753185198,0.9938110343,0.9883411407,0.0475359218,0.0315163142,0.409424498,0.3779313837,0.3710025611,2.951581306,3.1186032241,3.0081538148,3.175169096,2.9561668661,3.1172409313,0.946,3.6850923602,0.944,3.6635940335,0.956,3.6880651042,0.952,3.6638045802,3.0350922651,3.0916614554,3.0361694177,3.0367038987
198,2012,Ivy League,56,0,3.7857142857,3.7857142857,3.7857142857,1.2414492602,1.2284513395,1,0.9549831169,0.9549831169,0.8693720585,0.8693720585,2.8997950329,3.106136515,2.8997950329,3.106136515,2.8859459577,3.0964268349,0.94,4.5287028751,0.936,4.4811993426,0.934,4.4852312982,0.932,4.4380548605,3.002965774,3.002965774,2.9911863963,2.9911863963
199,2012,Great West,30,0,6.1333333333,6.1333333333,6.1333333333,1.5707778313,1.537687842,1,0.4156818462,0.4156818462,0.0546192794,0.0546192794,2.9254080252,3.1802573308,2.9254080252,3.1802573308,2.7352202667,3.0026066578,0.928,5.6431231539,0.922,5.505064212,0.924,5.6340310164,0.91,5.4780367766,3.052832678,3.052832678,2.8689134623,2.8689134623
200,2012,Metro Atlantic,90,0,2.7333333333,2.8871766029,2.8715393197,1.0814825484,1.0746917871,0.3838119621,0.075092301,0.0348210599,0.2114577334,0.2130490252,3.0065988314,3.177768958,2.9921096606,3.1633076688,2.8535123284,3.0327459288,0.966,4.0296198579,0.964,4.0042505452,0.948,3.960342837,0.948,3.9349689301,3.0921838947,3.0777086647,2.9429177603,2.9431291286
201,2012,MAC,100,0,4.73,4.5336345382,4.5625775009,0.959050587,0.9559823622,0.2497267438,0.1756553196,0.5326947552,0.6580978611,0.6387454821,2.9448564125,3.1065133154,2.9749691373,3.1365956234,2.9408519434,3.0963179034,0.946,3.5681207383,0.948,3.5555557828,0.952,3.5764456524,0.954,3.5545592673,3.025684864,3.0557823803,3.0175131991,3.0185849234
202,2012,Mid-Eastern AC,103,0,1.9805825243,2.0999474878,2.0863284492,0.8824055064,0.8761923052,0.5950623592,0.4974873932,0.7453154294,0.2016505205,0.2061451262,2.9132720583,3.0621077716,2.8999457571,3.0486626353,2.8796404228,3.0260361283,0.946,3.2470394692,0.946,3.2243265862,0.958,3.2378217107,0.958,3.2171715306,2.987689915,2.9743041962,2.9524369004,2.9528382756
203,2012,Missouri Val,90,0,4.3666666667,4.3666666667,4.3666666667,1.1466517024,1.1394562641,1,0.1540590844,0.1540590844,0.6505158841,0.6505158841,2.9735899555,3.1667638088,2.9735899555,3.1667638088,2.8842633362,3.0723416194,0.952,4.253902175,0.952,4.2271664703,0.946,4.2610570567,0.944,4.2339484629,3.0701768822,3.0701768822,2.9783024778,2.9783024778
204,2012,Mountain West,58,0,4.3103448276,4.3321167883,4.3281341214,1.3921534357,1.3778309362,0.9340468506,0.2918995953,0.2488457883,0.8672741115,0.8731154338,2.9520499727,3.1845999345,2.9461885831,3.1786403374,2.8968937668,3.1213614011,0.942,5.1570053881,0.942,5.1026440111,0.954,5.1309096357,0.954,5.0728505251,3.0683249536,3.0624144603,3.0095627292,3.0091275839
205,2012,Northeast,114,0,2.7543859649,2.4853595705,2.5146833702,0.9844320877,0.9791668461,0.4273320203,0.9807065432,0.4714678614,0.0831052129,0.0831522383,2.890610589,3.0506783325,2.9188997786,3.0791270549,2.9902060794,3.1585808203,0.952,3.6781052312,0.954,3.6581893746,0.95,3.6850790337,0.948,3.6639976928,2.9706444607,2.9990134168,3.0746566162,3.0743934499
206,2012,OH Valley,89,0,2.4606741573,2.4728760767,2.4719713283,1.0640466011,1.0571553066,0.9041064454,0.0938372624,0.0893913907,0.4437832903,0.4539201118,2.9888730201,3.1552469731,2.9878899944,3.1542546626,2.9463602687,3.119802368,0.96,3.9164778459,0.956,3.890932586,0.944,3.8975298305,0.94,3.8715827656,3.0720599966,3.0710723285,3.0338237028,3.0330813183
207,2012,PAC 12,106,0,4.7075471698,4.8094378771,4.7933819044,1.0589550278,1.0524271059,0.7480932486,0.6186518728,0.4193821879,0.0613972744,0.0575115171,2.9489660362,3.1223549212,2.9354316295,3.1084229246,2.8184912518,3.0028588752,0.952,3.9314825494,0.95,3.9069662349,0.932,3.9251226399,0.928,3.9001884847,3.0356604787,3.021927277,2.9120609832,2.9106750635
208,2012,Patriot,63,0,4.0793650794,3.0601631855,3.1396685946,1.2284389377,1.216447418,0.0684228051,0.3066072947,0.7552492276,0.9920210321,0.977324467,2.875893525,3.0901014081,2.9485792381,3.1632321539,2.8958255107,3.1072344387,0.936,4.5480369971,0.93,4.5035872253,0.924,4.4618370924,0.922,4.4179355446,2.9829974666,3.055905696,3.000537472,3.0015299747
209,2012,SEC,96,0,4.65625,4.65625,4.65625,0.9413818284,0.9362284814,1,0.169502946,0.169502946,0.2844192289,0.2844192289,2.8727468718,3.0224348178,2.8727468718,3.0224348178,2.9645974674,3.1203557204,0.96,3.4566958179,0.96,3.4375095442,0.948,3.4765564148,0.948,3.4557742989,2.9475908448,2.9475908448,3.0424765939,3.0424765939
210,2012,Southern,108,0,4.9722222222,4.9722222222,4.9722222222,0.8884790431,0.8840200036,1,0.6956546328,0.6956546328,0.4544644305,0.4544644305,2.9137666486,3.0575820385,2.9137666486,3.0575820385,2.9566132747,3.0967983826,0.952,3.307164618,0.95,3.2903221832,0.962,3.30490275,0.962,3.2868383901,2.9856743435,2.9856743435,3.0267058287,3.0267058287
211,2012,Southland,96,0,4.21875,4.21875,4.21875,1.1145523158,1.1080339202,1,0.9755620486,0.9755620486,0.3755483318,0.3755483318,2.9150205143,3.0876727558,2.9150205143,3.0876727558,2.9504341544,3.1311407332,0.958,4.1314715028,0.958,4.1069237397,0.95,4.11108119,0.948,4.0864008588,3.0013466351,3.0013466351,3.0407874438,3.0407874438
212,2012,Southwestern AC,89,0,3.3595505618,3.306875,3.3162862719,1.007409546,1.0008300096,0.5682909355,0.5283464809,0.6680998274,0.7840978313,0.7825581593,2.9346460777,3.1018679265,2.9432102728,3.1105219678,2.9010517356,3.0745620135,0.956,3.7362615994,0.954,3.711674839,0.944,3.7106081447,0.942,3.6851091435,3.0182570021,3.0268661203,2.98789079,2.9878068746
213,2012,Summit League,90,0,3.8666666667,3.8666666667,3.8666666667,1.1684374747,1.1611092739,1,0.2408077973,0.2408077973,0.4950227987,0.4950227987,2.8463209901,3.0386932749,2.8463209901,3.0386932749,2.8742780881,3.0608712972,0.956,4.3742578136,0.954,4.3466489394,0.958,4.3378574921,0.956,4.3100779508,2.9425071325,2.9425071325,2.9675746926,2.9675746926
214,2012,Sun Belt,96,0,1.5833333333,1.5833333333,1.5833333333,1.0723032644,1.0654855219,1,0.4843746533,0.4843746533,0.8175586462,0.8175586462,2.9440906375,3.1177719166,2.9440906375,3.1177719166,2.9008769472,3.0782822468,0.956,3.9763614574,0.954,3.9511003638,0.95,3.9595797823,0.95,3.9350464188,3.0309312771,3.0309312771,2.989579597,2.989579597
215,2012,West Coast,72,0,2.4305555556,2.4305555556,2.4305555556,1.2578494583,1.2478277804,1,0.5643359027,0.5643359027,0.1545319866,0.1545319866,2.9282666194,3.1313554757,2.9282666194,3.1313554757,2.9720335408,3.1759688277,0.95,4.6399404442,0.95,4.6029474402,0.952,4.6271063406,0.952,4.5901882315,3.0298110475,3.0298110475,3.0740011843,3.0740011843
216,2012,WAC,57,0,3.5438596491,3.466796875,3.4783195397,1.222137146,1.2095773938,0.6068929588,0.505799419,0.372693973,0.6547979328,0.6331764339,2.8565027157,3.0538679811,2.8677725262,3.0652870724,2.9248908816,3.1233464803,0.952,4.4699537362,0.952,4.4236940584,0.944,4.4814839297,0.942,4.4331029635,2.9551853484,2.9665297993,3.0226377356,3.0241186809
217,2013,Horizon,77,0,4.2987012987,4.0360276924,4.0770298724,1.3491556513,1.3389316911,0.3819139492,0.0253159072,0.1183887685,0.8399437804,0.7921112322,2.977702276,3.1964944123,3.0155027585,3.2341870393,2.9075079668,3.1211703846,0.942,4.9905833646,0.942,4.9520223099,0.956,5.0175267015,0.954,4.9762483731,3.0870983442,3.1248448989,3.0109987267,3.0143391757
218,2013,America East,75,0,3.48,3.4928356681,3.4920332002,1.0808811911,1.0726855695,0.9506536009,0.1687128981,0.173437823,0.36610371,0.3645195696,2.8446755803,3.0280758026,2.8440220322,3.0273586846,2.860473804,3.0513500681,0.942,3.9758358526,0.942,3.9456430892,0.928,3.9710467053,0.928,3.9401956302,2.9363756915,2.9356903584,2.9560255443,2.9559119361
219,2013,Atlantic Coast,108,0,5.8240740741,5.8240740741,5.8240740741,0.9061015805,0.9013710553,1,0.4629245196,0.4629245196,0.7524208672,0.7524208672,2.896913373,3.0469779578,2.896913373,3.0469779578,2.9349360592,3.0899691292,0.956,3.370216805,0.956,3.3525345905,0.956,3.3527686768,0.954,3.3350948176,2.9719456654,2.9719456654,3.0124525942,3.0124525942
220,2013,Atlantic Sun,93,0,3.7956989247,3.5900900901,3.6324931236,1.2227674566,1.2145845856,0.3504880415,0.3043533778,0.7751638059,0.776188765,0.6964736087,2.9112348705,3.1189834204,2.9505623869,3.1579913164,2.9156794381,3.1261279717,0.944,4.5555024037,0.942,4.5241119481,0.934,4.5900086574,0.934,4.5575418606,3.0151091454,3.0542768517,3.0152895748,3.0209037049
221,2013,Atlantic 10,128,0,4.890625,4.9257975669,4.9187042411,0.9006905227,0.8966204447,0.756287312,0.3342225695,0.4267378057,0.252181826,0.2536738988,2.8983564169,3.043059409,2.8921150788,3.0367362654,2.8858305894,3.0301978401,0.946,3.3318598721,0.946,3.31662564,0.964,3.3330070492,0.964,3.3172464438,2.9707079129,2.9644256721,2.9579251785,2.9580142147
222,2013,Big East,135,0,2.7481481481,2.7481481481,2.7481481481,0.7859555281,0.7826332652,1,0.1241795256,0.1241795256,0.9853431416,0.9853431416,2.9848458013,3.1250674417,2.9848458013,3.1250674417,2.9299298419,3.068771307,0.932,2.9109886015,0.93,2.8986668938,0.93,2.9090757421,0.924,2.8969499397,3.0549566215,3.0549566215,2.9993505745,2.9993505745
223,2013,Big Sky,112,0,4.3214285714,4.2959914102,4.2992057641,0.8833788614,0.8789044995,0.8354549729,0.2206114141,0.1929772937,0.2737933976,0.2754158856,2.8829097926,3.0236862101,2.8857191574,3.0264393001,2.9677287325,3.1130087512,0.954,3.2979315068,0.954,3.2811027509,0.954,3.3063543964,0.954,3.2878252171,2.9532980013,2.9560792288,3.0404666893,3.0403687419
224,2013,Big South,97,0,3.2164948454,3.1923404981,3.2003856686,1.1096460875,1.103065871,0.8015980243,0.9277056181,0.9638498516,0.1234535609,0.1254826135,2.9033581077,3.0922815574,2.9099880284,3.0987326706,2.9805785724,3.1580594105,0.944,4.1554269998,0.944,4.1297331077,0.952,4.126728737,0.952,4.0997559142,2.9978198326,3.0043603495,3.0695800607,3.0693189915
225,2013,Big 10,108,0,4.0833333333,4.0833333333,4.0833333333,1.0904178752,1.0850906249,1,0.9295069727,0.9295069727,0.8749971677,0.8749971677,2.9149960061,3.0930240468,2.9149960061,3.0930240468,2.9172180062,3.0972004412,0.942,4.0415766985,0.942,4.0215744568,0.948,4.054206562,0.946,4.0329583499,3.0040100264,3.0040100264,3.0072092237,3.0072092237
226,2013,Big 12,90,0,5.3333333333,5.3333333333,5.3333333333,0.9783737475,0.9722398582,1,0.0123617243,0.0123617243,0.6216785882,0.6216785882,3.0220995425,3.1811324994,3.0220995425,3.1811324994,2.939785772,3.1006406475,0.946,3.6185437946,0.944,3.5958454917,0.958,3.6369349935,0.956,3.6140948538,3.101616021,3.101616021,3.0202132097,3.0202132097
227,2013,Big West,90,0,3.8333333333,3.8333333333,3.8333333333,1.1122764634,1.1052934567,1,0.6048392552,0.6048392552,0.8584113401,0.8584113401,2.9334596677,3.1141626071,2.9334596677,3.1141626071,2.9008147452,3.0826647883,0.954,4.2060380696,0.952,4.1750445105,0.948,4.1697314059,0.946,4.1336573706,3.0238111374,3.0238111374,2.9917397667,2.9917397667
228,2013,Colonial,99,0,2.404040404,2.404040404,2.404040404,1.0050134059,0.9991209965,1,0.4410589686,0.4410589686,0.6260311075,0.6260311075,2.949336161,3.1161118921,2.949336161,3.1161118921,2.9043877494,3.0575893892,0.958,3.7611551474,0.956,3.7377918902,0.958,3.7739728516,0.958,3.7491450923,3.0327240265,3.0327240265,2.9809885693,2.9809885693
229,2013,CUSA,96,0,3.6458333333,3.6458333333,3.6458333333,1.0432186676,1.0375799654,1,0.528080046,0.528080046,0.5844585326,0.5844585326,2.9405305968,3.1157906443,2.9405305968,3.1157906443,2.9390142817,3.1080743559,0.944,3.8833756894,0.94,3.8616852258,0.946,3.8616548075,0.942,3.8374301093,3.0281606205,3.0281606205,3.0235443188,3.0235443188
230,2013,Ivy League,56,0,2.3214285714,2.3214285714,2.3214285714,1.48569538,1.4701135112,1,0.0095785094,0.0095785094,0.5851758826,0.5851758826,2.7103430763,2.959648708,2.7103430763,2.959648708,2.91188864,3.1559645022,0.936,5.534372146,0.932,5.4505337706,0.954,5.583760588,0.948,5.4879171063,2.8349958922,2.8349958922,3.0339265711,3.0339265711
231,2013,Great West,22,0,6.2272727273,5.7607142857,6.0869649915,2.1690911229,2.0791246849,0.4806063506,0.123235524,0.6588801426,0.1818635562,0.185808793,2.8671002091,3.2099908691,2.9635780667,3.3037013202,2.9437732166,3.2890884162,0.938,7.9577815055,0.932,7.4726118109,0.946,7.9791784798,0.932,7.4794556302,3.0385455391,3.1336396934,3.1177242073,3.1164308164
232,2013,Metro Atlantic,89,0,2.9438202247,2.806875,2.828766089,0.9787840539,0.972621989,0.1442200003,0.9808412904,0.6578530709,0.0016075759,0.0015724418,2.8990284734,3.0638059592,2.9187427952,3.0832691604,3.048480504,3.2054356063,0.948,3.6258621847,0.946,3.6028236987,0.944,3.6245712899,0.946,3.6005791452,2.9814172163,3.0010059778,3.1266530478,3.1269580551
233,2013,MAC,99,0,0.8787878788,0.707037465,0.7425727648,1.0335280923,1.0283412885,0.2502304113,0.3068255752,0.7688936764,0.1200622082,0.120008484,2.9256343174,3.1005362428,2.9580971674,3.1329322035,2.8427639298,3.0181839169,0.948,3.8412363588,0.94,3.8202630838,0.952,3.8461505083,0.952,3.8220589159,3.0130852801,3.0455146855,2.9304046768,2.9304739234
234,2013,Mid-Eastern AC,104,0,1.6923076923,1.6923076923,1.6923076923,0.8579285174,0.8527163101,1,0.651311721,0.651311721,0.1411895772,0.1411895772,2.9161634946,3.0524646451,2.9161634946,3.0524646451,2.9829228396,3.1195861328,0.958,3.1455654704,0.958,3.1266456975,0.948,3.1537657599,0.948,3.1362635626,2.9843140699,2.9843140699,3.0512544862,3.0512544862
235,2013,Missouri Val,91,0,5.5714285714,5.463,5.4827041109,1.1040812413,1.0970466404,0.2279007899,0.9972611061,0.6992157587,0.4698246973,0.4627560305,2.8893843835,3.0742411534,2.9077267795,3.0925963796,2.9448231247,3.1211176935,0.944,4.0990408525,0.94,4.0726626281,0.972,4.1238363298,0.966,4.0970222036,2.9818127684,3.0001615795,3.0324617317,3.0329704091
236,2013,Mountain West,75,0,5.4,5.4218559219,5.4181969814,1.1717507699,1.1624600502,0.9344380156,0.3262723597,0.2853179032,0.7509326544,0.6890601214,2.9575520841,3.1438902358,2.9535150102,3.1395026562,2.9222162598,3.1175976664,0.954,4.374978001,0.954,4.3393666052,0.948,4.3328365628,0.944,4.2955196469,3.05072116,3.0465088332,3.0157646272,3.0199069631
237,2013,Northeast,115,0,2,1.8243185778,1.8422382497,0.9288600086,0.9242213996,0.5015202846,0.7803963872,0.8693147901,0.3553679667,0.3223392182,2.9164728676,3.070612631,2.9339722297,3.0878796035,2.8850921019,3.0378733863,0.96,3.4682050856,0.958,3.4505502472,0.954,3.4466263282,0.95,3.4277126394,2.9935427493,3.0109259166,2.9640715572,2.9614827441
238,2013,OH Valley,96,0,2.7708333333,2.7708333333,2.7708333333,1.1350820093,1.1297884691,1,0.8064379408,0.8064379408,0.899522438,0.899522438,2.8997341555,3.0780198045,2.8997341555,3.0780198045,2.8994299281,3.0884184166,0.96,4.1976905171,0.958,4.1772458499,0.942,4.1732846995,0.936,4.1481587696,2.98887698,2.98887698,2.9939241724,2.9939241724
239,2013,PAC 12,108,0,2.9814814815,2.9814814815,2.9814814815,0.9717141888,0.9660410711,1,0.7895459899,0.7895459899,0.7599813434,0.7599813434,2.9302612401,3.0916783697,2.9302612401,3.0916783697,2.9318467804,3.0932669821,0.954,3.6977195901,0.952,3.6635122392,0.944,3.6664236919,0.938,3.6311657874,3.0109698049,3.0109698049,3.0125568812,3.0125568812
240,2013,Patriot,63,0,4.7936507937,3.9446136909,4.0634645187,1.3691014084,1.3554445291,0.0478627618,0.0039762666,0.3407171889,0.4145246622,0.4136726657,2.9429258272,3.1647412128,3.0522361762,3.2732360611,2.9358530977,3.1556883031,0.94,5.0130615479,0.94,4.9624538985,0.948,5.0404678494,0.936,4.9877309876,3.05383352,3.1627361187,3.0458900647,3.0457707004
241,2013,SEC,126,0,3.8650793651,3.8650793651,3.8650793651,1.0106436723,1.006172289,1,0.0619817361,0.0619817361,0.7953734481,0.7953734481,2.9958944975,3.1673312603,2.9958944975,3.1673312603,2.9220461581,3.1016773932,0.946,3.7424324334,0.944,3.7257988356,0.918,3.7517733834,0.918,3.7348672283,3.0816128789,3.0816128789,3.0118617757,3.0118617757
242,2013,Southern,108,0,3.1574074074,3.1574074074,3.1574074074,1.0481298027,1.0424721705,1,0.3259086083,0.3259086083,0.2668327633,0.2668327633,2.8738931418,3.0419790591,2.8738931418,3.0419790591,2.8616184591,3.0383743495,0.954,3.8960348492,0.954,3.8749685101,0.948,3.9071723024,0.946,3.8862502247,2.9579361004,2.9579361004,2.9499964043,2.9499964043
243,2013,Southland,90,0,3.6555555556,3.6555555556,3.6555555556,0.8956781857,0.8900625319,1,0.8132183593,0.8132183593,0.1263191312,0.1263191312,2.9169866295,3.0651821145,2.9169866295,3.0651821145,2.8654187259,3.0166833443,0.952,3.2987909272,0.952,3.2780959666,0.934,3.2953778442,0.934,3.2746914486,2.991084372,2.991084372,2.9410510351,2.9410510351
244,2013,Southwestern AC,90,0,3.4777777778,3.4777777778,3.4777777778,1.0386521312,1.0321398657,1,0.3587972224,0.3587972224,0.4801115125,0.4801115125,2.9557033444,3.1220751327,2.9557033444,3.1220751327,2.947622661,3.1112174298,0.962,3.8436448011,0.962,3.8195286948,0.96,3.8156843227,0.958,3.7916164171,3.0388892386,3.0388892386,3.0294200454,3.0294200454
245,2013,Summit League,72,0,2.3194444444,2.3194444444,2.3194444444,1.2881849344,1.27792138,1,0.6475757659,0.6475757659,0.4321463227,0.4321463227,2.8747543796,3.0779415255,2.8747543796,3.0779415255,2.9365077389,3.148196961,0.944,4.7408561174,0.94,4.7030578,0.954,4.7419120745,0.952,4.7039778695,2.9763479525,2.9763479525,3.0423523499,3.0423523499
246,2013,Sun Belt,110,0,6.3181818182,6.3181818182,6.3181818182,0.9856685136,0.9806747687,1,0.4695371795,0.4695371795,0.7366519165,0.7366519165,2.8843793058,3.0533673646,2.8843793058,3.0533673646,2.9010530013,3.0700113316,0.95,3.6831593117,0.95,3.6644744837,0.94,3.6479073692,0.94,3.6292905271,2.9688733352,2.9688733352,2.9855321665,2.9855321665
247,2013,West Coast,72,0,2.1388888889,2.1388888889,2.1388888889,1.2863637435,1.2761138156,1,0.4112557252,0.4112557252,0.7525247289,0.7525247289,2.8496370394,3.0616294022,2.8496370394,3.0616294022,2.9147226438,3.1179029732,0.946,4.7293149487,0.946,4.6916026177,0.952,4.7479410891,0.952,4.7099633082,2.9556332208,2.9556332208,3.0163128085,3.0163128085
248,2013,WAC,89,0,1.2247191011,1.18875,1.192790561,1.1093584912,1.1021668179,0.770564744,0.5684266222,0.5139888299,0.5434888935,0.5400896872,2.8831371894,3.0585521998,2.8868180721,3.0622262696,2.9346600408,3.1246164293,0.962,4.0900000929,0.96,4.0634806586,0.944,4.0921262089,0.944,4.0657049429,2.9708446946,2.9745221708,3.0293880152,3.029638235
249,2014,Horizon,77,0,0.1168831169,-0.181976613,-0.110889433,1.172024569,1.16281366,0.1295281745,0.0483739837,0.5241658121,0.5155082048,0.5376708072,2.9348354945,3.1277480667,3.0006951452,3.1931430776,2.8753754863,3.065074456,0.94,4.3592059363,0.936,4.3232829882,0.958,4.3435684113,0.958,4.3050811218,3.0312917806,3.0969191114,2.9685042967,2.9702249711
250,2014,America East,75,0,2.8933333333,2.8937503998,2.893866615,1.2860518594,1.2761779464,0.9979781422,0.9458016921,0.9458737349,0.9640650318,0.9295192463,2.8926917707,3.100136566,2.8926900155,3.1001289633,2.8884961706,3.1018921509,0.944,4.7451185036,0.944,4.7086282714,0.944,4.7222935686,0.944,4.6854581058,2.9964141684,2.9964094894,2.9975474314,2.9951941608
251,2014,Atlantic Coast,135,0,2.7185185185,2.7185185185,2.7185185185,0.837957808,0.8344120946,1,0.8753215287,0.8753215287,0.8331731737,0.8331731737,2.9344053248,3.0769870565,2.9344053248,3.0769870565,2.9411126012,3.0730382089,0.946,3.1248498594,0.946,3.1115523921,0.964,3.1146801987,0.962,3.1015798648,3.0056961907,3.0056961907,3.007075405,3.007075405
252,2014,Atlantic Sun,97,0,4.6391752577,4.1740155876,4.2243097528,1.082441388,1.0758597899,0.0936793189,0.5134740273,0.7019337087,0.5043835571,0.4756142409,2.8945047493,3.0710801917,2.9410365575,3.1177913357,2.8778422437,3.0570426172,0.952,4.0219729478,0.952,3.9973930156,0.95,4.02809419,0.946,4.0027558014,2.9827924705,3.0294139466,2.969517593,2.9674424305
253,2014,Atlantic 10,105,0,3.3333333333,3.3449705888,3.3434711963,0.919636496,0.9143662155,0.8550929361,0.7478455449,0.7825257127,0.2679260261,0.2688964067,2.9161847671,3.0631558143,2.9144392399,3.0614866289,2.9668684972,3.11862334,0.958,3.4130499843,0.956,3.3933018018,0.954,3.4149300467,0.954,3.3952290627,2.9896702907,2.9879629344,3.0428046323,3.0427459186
254,2014,Big East,91,0,3.7802197802,3.765,3.7675580557,1.1516394564,1.1445237051,0.8749972925,0.4258274336,0.4506281415,0.5231750289,0.5199814223,2.94092178,3.1328143461,2.9429698204,3.1348795359,2.933679109,3.130972881,0.95,4.2521484058,0.948,4.2256313205,0.934,4.2680038941,0.93,4.2396988728,3.036868063,3.0389246781,3.032088308,3.032325995
255,2014,Big Sky,112,0,3.9196428571,3.8382247674,3.8574936593,1.0470167677,1.0416488874,0.4730349725,0.3543852348,0.6036547871,0.9317115088,0.9156784041,2.935549002,3.110783772,2.9537660648,3.1288317207,2.9166257403,3.0928772367,0.954,3.9347886383,0.954,3.9138528361,0.948,3.9330799553,0.946,3.9084901295,3.023166387,3.0412988928,3.0038464063,3.0047514885
256,2014,Big South,99,0,1.8787878788,1.8680435062,1.8705866378,1.0147104723,1.0083424752,0.9624556767,0.800183443,0.7813220549,0.7529302048,0.7311432996,2.8998378473,3.0753505763,2.9010009286,3.0763919652,2.928998468,3.1011202068,0.928,3.7470171189,0.928,3.7232043319,0.948,3.7625847457,0.942,3.7370851769,2.9875942118,2.9886964469,3.0137983937,3.0150593374
257,2014,Big 10,108,0,2.0833333333,2.0833333333,2.0833333333,1.0332935599,1.0281512699,1,0.2905774476,0.2905774476,0.5199315768,0.5199315768,2.9603838677,3.1320625941,2.9603838677,3.1320625941,2.9418677026,3.1148118235,0.948,3.88076168,0.948,3.8608064508,0.952,3.8771237574,0.952,3.8562976083,3.0462232309,3.0462232309,3.0283397631,3.0283397631
258,2014,Big 12,90,0,5.0333333333,5.0333333333,5.0333333333,1.0078733651,1.0015550967,1,0.3994019675,0.3994019675,0.5767284471,0.5767284471,2.8797787683,3.0480054518,2.8797787683,3.0480054518,2.8930512124,3.0596015595,0.948,3.7336044951,0.944,3.7101703771,0.96,3.7310257585,0.956,3.7063656308,2.96389211,2.96389211,2.9763263859,2.9763263859
259,2014,Big West,72,0,2.8888888889,2.8888888889,2.8888888889,1.0711798748,1.0626381958,1,0.1608955707,0.1608955707,0.0854614566,0.0854614566,2.974343476,3.1541871784,2.974343476,3.1541871784,2.8368019255,3.010685439,0.94,3.941673685,0.94,3.9101312252,0.942,3.9668983548,0.942,3.9350793438,3.0642653272,3.0642653272,2.9237436822,2.9237436822
260,2014,Colonial,72,0,2.8611111111,2.8611111111,2.8611111111,1.1555893726,1.146369757,1,0.0160904287,0.0160904287,0.3313803339,0.3313803339,3.0212642798,3.206803944,3.0212642798,3.206803944,2.9509858861,3.145050915,0.956,4.3484304733,0.956,4.3077415062,0.956,4.2765881383,0.954,4.2340831339,3.1140341119,3.1140341119,3.0480184005,3.0480184005
261,2014,CUSA,130,0,3.4461538462,3.3886917758,3.394193749,0.8691985714,0.8650890327,0.6782909074,0.9755199497,0.9121200381,0.7395988273,0.7290890287,2.9229461215,3.0688536506,2.9282006831,3.0740788492,2.9414390339,3.0836422665,0.936,3.1971576395,0.934,3.1820341444,0.954,3.2035138572,0.954,3.1889019464,2.995899886,3.0011397661,3.012033801,3.0125406502
262,2014,Ivy League,57,0,1.4210526316,1.43359375,1.4324681822,1.287115673,1.2739468147,0.9491904149,0.925925843,0.9451200373,0.1420464379,0.1371567381,2.8892920118,3.1032094155,2.8880152391,3.1018603892,2.8209288695,3.0246743531,0.938,4.6825922466,0.938,4.6345863322,0.958,4.6868029399,0.958,4.6379739468,2.9962507136,2.9949378141,2.9236547928,2.9228016113
263,2014,Metro Atlantic,110,0,2.6454545455,2.6454545455,2.6454545455,0.8799115819,0.8754506765,1,0.3077551332,0.3077551332,0.5710344914,0.5710344914,2.8905503604,3.0345954514,2.8905503604,3.0345954514,2.9490611364,3.0922565092,0.94,3.2732906107,0.936,3.2566673863,0.95,3.2680310905,0.948,3.251294411,2.9625729059,2.9625729059,3.0206588228,3.0206588228
264,2014,MAC,112,0,2.9196428571,2.7123259475,2.7432454526,0.8065322075,0.8020291678,0.1073677587,0.8981000769,0.5103716366,0.214998868,0.2048499298,2.9060909881,3.0467492713,2.9343019806,3.0748646101,2.8917040141,3.0232787608,0.932,3.0098891742,0.932,2.9930236204,0.958,3.0104339856,0.954,2.9941052226,2.9764201297,3.0045832954,2.9583978724,2.9574913875
265,2014,Mid-Eastern AC,104,0,4.0865384615,3.996142879,4.0063906011,1.0474526767,1.0407910153,0.5013276311,0.6929387106,0.5467473894,0.5826931512,0.5676456136,2.8843233116,3.0613425067,2.8936948592,3.0707084431,2.9385042647,3.1119967102,0.936,3.8600892113,0.93,3.8358016385,0.942,3.8678783861,0.942,3.8453115108,2.9728329092,2.9822016512,3.0242982006,3.0252504875
266,2014,Missouri Val,90,0,5.6222222222,5.6222222222,5.6222222222,1.0428010232,1.0362611242,1,0.6135750503,0.6135750503,0.7758625811,0.7758625811,2.891502387,3.0641067436,2.891502387,3.0641067436,2.9029787339,3.0724494458,0.938,3.8630975755,0.936,3.8387962381,0.954,3.8654281468,0.954,3.8404365076,2.9778045653,2.9778045653,2.9877140899,2.9877140899
267,2014,Mountain West,101,0,1.8415841584,1.8644686293,1.8639305221,0.8697917955,0.8650100845,0.8728952609,0.1827333893,0.1759729695,0.6784753565,0.6634891976,2.9777700454,3.1210756697,2.9770047777,3.1203203448,2.9125159326,3.0557460145,0.954,3.221341347,0.952,3.2035360662,0.962,3.2290545471,0.96,3.2104592364,3.0494228576,3.0486625613,2.9848931949,2.9841309736
268,2014,Northeast,86,0,0.7674418605,0.2098663559,0.3135043982,1.0947032465,1.0862099268,0.0745367248,0.0187381724,0.725685022,0.5956770225,0.5561748703,2.9233993397,3.1099311977,3.0186759818,3.2050878343,2.8871968947,3.060773367,0.936,4.0510551498,0.932,4.0184934942,0.962,4.0617026982,0.952,4.0286081857,3.0166652687,3.111881908,2.9766069548,2.9739851309
269,2014,OH Valley,96,0,0.9270833333,0.9270833333,0.9270833333,0.978753209,0.9726349123,1,0.1435088728,0.1435088728,0.7946781815,0.7946781815,2.8575779499,3.0207443405,2.8575779499,3.0207443405,2.9080630189,3.07042025,0.936,3.6234091484,0.936,3.6006044396,0.942,3.6190178954,0.942,3.5970712399,2.9391611452,2.9391611452,2.9892416345,2.9892416345
270,2014,PAC 12,107,0,4.6448598131,4.547693375,4.5624898485,1.0007124429,0.9955032608,0.2861997923,0.8235091726,0.92592007,0.4173385175,0.4107234124,2.9111970622,3.0807738003,2.9248875327,3.0943610256,2.8786507127,3.0496800533,0.948,3.7460811524,0.95,3.726379576,0.934,3.7086017526,0.928,3.6884495299,2.9959854312,3.0096242791,2.964676562,2.964165383
271,2014,Patriot,99,0,3.4545454545,3.0749945695,3.1573831166,1.0727783303,1.0660034725,0.1400483635,0.1384503618,0.7717804794,0.4381847377,0.4212694777,2.8975012881,3.0761160559,2.9781450746,3.1567720494,2.8666191752,3.0558565254,0.952,4.0303700127,0.954,4.0031169854,0.938,4.0279755328,0.936,3.9985951024,2.986808672,3.067458562,2.9625527283,2.9612378503
272,2014,SEC,126,0,5.8412698413,5.8412698413,5.8412698413,0.8879614119,0.8841768627,1,0.8403068255,0.8403068255,0.4632888616,0.4632888616,2.9347424518,3.0801814285,2.9347424518,3.0801814285,2.8988520198,3.0461271431,0.946,3.3037203314,0.946,3.2894439169,0.948,3.296617289,0.944,3.2814469134,3.0074619402,3.0074619402,2.9724895814,2.9724895814
273,2014,Southern,88,0,2.4545454545,2.4545454545,2.4545454545,1.1036480055,1.0962084734,1,0.8437530995,0.8437530995,0.0278081997,0.0278081997,2.9034418075,3.0789433002,2.9034418075,3.0789433002,2.8136022977,2.9891987846,0.956,4.0591585957,0.954,4.0317578643,0.954,4.0593669929,0.954,4.0321638149,2.9911925538,2.9911925538,2.9014005412,2.9014005412
274,2014,Southland,122,0,3.1147540984,3.1147540984,3.1147540984,0.809509806,0.8057724371,1,0.3779621314,0.3779621314,0.8566558527,0.8566558527,2.9050369739,3.0360979822,2.9050369739,3.0360979822,2.9395230414,3.0727300446,0.94,2.9844430707,0.938,2.9706196986,0.95,3.0059548406,0.95,2.9920067813,2.9705674781,2.9705674781,3.006126543,3.006126543
275,2014,Southwestern AC,90,0,2.7444444444,2.7444444444,2.7444444444,1.1244265438,1.1173721783,1,0.9996673557,0.9996673557,0.6309661106,0.6309661106,2.9049546101,3.0950857552,2.9049546101,3.0950857552,2.8794950682,3.0731322959,0.934,4.1633275724,0.932,4.1370638325,0.95,4.1677419785,0.948,4.1410652234,3.0000201826,3.0000201826,2.976313682,2.976313682
276,2014,Summit League,56,0,3.3035714286,3.3035714286,3.3035714286,1.3457392639,1.3316492493,1,0.565381205,0.565381205,0.7054924999,0.7054924999,2.9212305543,3.1439912488,2.9212305543,3.1439912488,2.8700538171,3.0880000964,0.932,4.9089174895,0.93,4.8573857834,0.946,4.9171914208,0.946,4.8644355506,3.0326109016,3.0326109016,2.9790269567,2.9790269567
277,2014,Sun Belt,90,0,2.2444444444,2.2444444444,2.2444444444,1.095934324,1.0890589962,1,0.6122805567,0.6122805567,0.9287077287,0.9287077287,2.9324986019,3.1144730196,2.9324986019,3.1144730196,2.9152165582,3.0928779632,0.956,4.0639986032,0.95,4.0381473885,0.95,4.0741950387,0.948,4.0467305194,3.0234858107,3.0234858107,3.0040472607,3.0040472607
278,2014,West Coast,91,0,3.032967033,3.034,3.0338102572,1.1062512373,1.099418591,0.9908162509,0.4443420772,0.4452857037,0.1661079771,0.1791408876,2.9431222523,3.1292431502,2.9432202081,3.1292662497,2.9710541521,3.1546758349,0.942,4.1358923604,0.938,4.1100364207,0.954,4.1178949751,0.952,4.0909841535,3.0361827013,3.0362432289,3.064780451,3.0628649935
279,2014,WAC,70,0,1.5571428571,1.5325670498,1.5410536362,1.2666837752,1.2542401101,0.9020027843,0.4265134477,0.3531385847,0.5464191862,0.547669188,2.8397770167,3.057318332,2.8473502865,3.0646367988,2.9288924914,3.133882365,0.938,4.6870778776,0.934,4.6376680478,0.964,4.722678246,0.952,4.660347141,2.9485476743,2.9559935427,3.0314369339,3.0313874282
280,2014,American Athletic,91,0,4.3846153846,4.434,4.4302872353,1.1725689958,1.1653116286,0.7236908096,0.8065723351,0.8608544243,0.4130196324,0.4042418223,2.8951972403,3.0876260349,2.8917978993,3.0842103603,2.8636607301,3.0550299043,0.946,4.3466117131,0.944,4.3196839279,0.952,4.3203118618,0.952,4.2932995483,2.9914116376,2.9880041298,2.9600905749,2.9593453172
281,2015,Horizon,76,0,4.6052631579,4.5054546601,4.5177096872,1.0462186683,1.0383279526,0.6963093813,0.3751978614,0.2449453332,0.9178271806,0.9697409047,2.8656732641,3.0343733201,2.8776211209,3.0462156901,2.9146148512,3.0887488605,0.952,3.8739979565,0.952,3.8444876221,0.946,3.8451382145,0.944,3.8142848871,2.9500232921,2.9619184055,3.0045651003,3.0016818559
282,2015,America East,79,0,2.3417721519,1.4743476374,1.5257792139,1.0194705904,1.0118164465,0.0544429613,0.5250741415,0.5994592285,0.850438731,0.8382886413,2.8989849182,3.0583808119,2.9461163436,3.1054656496,2.9233690528,3.0944064462,0.95,3.7760596967,0.942,3.747714857,0.942,3.7119220058,0.94,3.683993565,2.978682865,3.0257909966,3.0082141841,3.0088877495
283,2015,Atlantic Coast,135,0,2.0148148148,2.0148148148,2.0148148148,0.8733130959,0.869681957,1,0.9887693733,0.9887693733,0.523362659,0.523362659,2.9239260932,3.074991085,2.9239260932,3.074991085,2.9506715747,3.0968390992,0.938,3.2480793553,0.938,3.2344885913,0.956,3.2498088997,0.956,3.236145644,2.9994585891,2.9994585891,3.023755337,3.023755337
284,2015,Atlantic Sun,63,0,4.5396825397,3.5744127354,3.7114940776,1.462922874,1.4475582276,0.0866610228,0.0084008235,0.4945775802,0.1527603803,0.1668520334,2.9189059154,3.1676263469,3.0430547146,3.2913683488,2.9639016034,3.2083306293,0.938,5.3787401385,0.938,5.321556674,0.944,5.3914789245,0.94,5.3311265931,3.0432661312,3.1672115317,3.0891778027,3.0861161163
285,2015,Atlantic 10,125,0,4.088,4.1227889155,4.1174584929,0.897650499,0.89343019,0.6168305231,0.0103924625,0.0154519321,0.8956930178,0.8989816809,2.8309532795,2.9821042056,2.8254872723,2.9766323981,2.9311208234,3.0784002463,0.946,3.3502318486,0.946,3.334321787,0.956,3.3418015252,0.954,3.3261319575,2.9065287425,2.9010598352,3.0049201302,3.0047605349
286,2015,Big East,91,0,2.7802197802,2.8235,2.8168228397,1.0957712623,1.0889767193,0.6496959353,0.7760483129,0.8751041778,0.0352383426,0.0348895388,2.9000718116,3.0851169611,2.8940620963,3.0791277899,3.0070621035,3.1912228159,0.938,4.0505723621,0.938,4.0252802791,0.954,4.0918649273,0.952,4.065677225,2.9925943864,2.9865949431,3.0988821259,3.0991424597
287,2015,Big Sky,112,0,2.2410714286,2.1643912387,2.1776068664,0.7835794285,0.7792986508,0.6260260516,0.3615201693,0.5855786139,0.9850985464,0.9887867388,2.9521481153,3.0846470889,2.964601474,3.0968961169,2.9348382414,3.0661011859,0.946,2.902766811,0.946,2.8864630341,0.956,2.9223817202,0.956,2.9053813691,3.0183976021,3.0307487954,3.0006236886,3.0004697137
288,2015,Big South,102,0,3.3039215686,3.2099389824,3.2222676869,1.0317219402,1.0257812249,0.6295625052,0.3298963502,0.2076095485,0.1426437705,0.1444384914,2.8584341163,3.0308413397,2.8710810296,3.0433874928,2.9778415258,3.150952479,0.944,3.8507760748,0.944,3.8280264723,0.936,3.8328080071,0.936,3.8093852231,2.944637728,2.9572342612,3.0648791503,3.0643970024
289,2015,Big 10,126,0,3.6984126984,3.6984126984,3.6984126984,0.8681203959,0.8641217399,1,0.321158833,0.321158833,0.5540933754,0.5540933754,2.9636875717,3.1105370556,2.9636875717,3.1105370556,2.9094376032,3.0486216468,0.95,3.2232555898,0.946,3.2082921917,0.936,3.2469872962,0.936,3.2322871093,3.0371123137,3.0371123137,2.979029625,2.979029625
290,2015,Big 12,90,0,5.2888888889,5.2888888889,5.2888888889,1.1072316239,1.1002860703,1,0.1364277896,0.1364277896,0.2442839641,0.2442839641,2.9778511356,3.1618151036,2.9778511356,3.1618151036,2.8543947799,3.0371638875,0.948,4.1201196663,0.942,4.094151917,0.948,4.1050411995,0.946,4.0785134929,3.0698331196,3.0698331196,2.9457793337,2.9457793337
291,2015,Big West,72,0,3.2083333333,3.2083333333,3.2083333333,1.1318173126,1.1227915762,1,0.2030022789,0.2030022789,0.614985096,0.614985096,2.9655369378,3.1617963107,2.9655369378,3.1617963107,2.9337112487,3.1119452921,0.918,4.2050619663,0.914,4.1713041888,0.95,4.2183636177,0.95,4.1831450959,3.0636666243,3.0636666243,3.0228282704,3.0228282704
292,2015,Colonial,90,0,0.9444444444,0.9444444444,0.9444444444,1.2212673677,1.2135988053,1,0.9346553279,0.9346553279,0.7455353795,0.7455353795,2.8996403173,3.1091051684,2.8996403173,3.1091051684,2.8751941675,3.089403383,0.938,4.5862986776,0.938,4.5498384419,0.932,4.619819201,0.928,4.5790652168,3.0043727429,3.0043727429,2.9822987753,2.9822987753
293,2015,CUSA,126,0,4.619047619,4.619047619,4.619047619,0.8672207113,0.8632307688,1,0.9958582736,0.9958582736,0.2947677217,0.2947677217,2.9273185812,3.0730666851,2.9273185812,3.0730666851,2.9659886287,3.1119054479,0.942,3.2317187807,0.942,3.2166956462,0.948,3.2389375189,0.944,3.2244233413,3.0001926332,3.0001926332,3.0389470383,3.0389470383
294,2015,Ivy League,56,0,0.1607142857,0.1607142857,0.1607142857,1.3943347123,1.3797254221,1,0.5413494853,0.5413494853,0.6425359742,0.6425359742,2.8479867185,3.0798763512,2.8479867185,3.0798763512,2.9196082722,3.1301647999,0.93,5.130777795,0.93,5.0765478316,0.966,5.149120106,0.958,5.0927479322,2.9639315348,2.9639315348,3.024886536,3.024886536
295,2015,Metro Atlantic,111,0,1.8648648649,2.0302070604,1.9884653292,0.8519585654,0.8475384688,0.1330357826,0.0674857752,0.4176699416,0.5617977887,0.5351095756,2.8986851274,3.0421040162,2.8612923664,3.0048334779,2.9528825364,3.0906325174,0.948,3.1893313683,0.95,3.1718889625,0.952,3.1993208853,0.952,3.1807275586,2.9703945718,2.9330629222,3.0203229404,3.0217575269
296,2015,MAC,112,0,4.2232142857,4.022451024,4.0851462078,0.9425543738,0.9368600734,0.0794029637,0.094688576,0.7624433295,0.449654073,0.4636200761,2.9334110896,3.0908194494,2.9883593852,3.1458815675,2.8922226873,3.0491819882,0.948,3.5499495093,0.95,3.5270896466,0.956,3.5044639351,0.956,3.4813047554,3.0121152695,3.0671204763,2.9698036203,2.9707023378
297,2015,Mid-Eastern AC,104,0,1.4903846154,1.2820969738,1.3017489068,0.9145286735,0.9092137426,0.1294419424,0.577905236,0.8985866261,0.4000884481,0.4032437801,2.9246110469,3.0858536786,2.9422297467,3.103464985,2.9566648645,3.1076020491,0.926,3.3461952368,0.924,3.3267393594,0.944,3.3521685459,0.944,3.3332238647,3.0052323628,3.0228473659,3.0323430227,3.0321334568
298,2015,Missouri Val,90,0,4.3,4.3,4.3,0.9632268202,0.9571881444,1,0.7284475616,0.7284475616,0.3094217275,0.3094217275,2.9060987885,3.0656846322,2.9060987885,3.0656846322,2.960921024,3.1230304159,0.952,3.5480081213,0.95,3.5257533027,0.95,3.5769211512,0.95,3.5544599925,2.9858917103,2.9858917103,3.0419757199,3.0419757199
299,2015,Mountain West,101,0,5.099009901,5.0591016897,5.0611638337,0.98146765,0.9760204431,0.8434133195,0.9915021343,0.9551515511,0.3095730183,0.3074569523,2.9177671317,3.0776539341,2.9196037368,3.0795288827,2.8735027425,3.0399488258,0.96,3.6412690035,0.954,3.6210214099,0.944,3.627791909,0.942,3.6070809711,2.9977105329,2.9995663098,2.9569286875,2.9567257842
300,2015,Northeast,96,0,3.6041666667,3.4218813893,3.4461663466,0.9419777267,0.9365672708,0.3938150699,0.6286586134,0.9011883807,0.6852130958,0.7319315068,2.9191034251,3.0712752457,2.9427324187,3.0946964835,2.9096920777,3.0634795345,0.954,3.5237453959,0.954,3.5030036727,0.956,3.5231702454,0.952,3.5002017941,2.9951893354,3.0187144511,2.9841376202,2.9865858061
301,2015,OH Valley,98,0,4,3.9216968478,3.928438225,1.0025763755,0.9964798029,0.5697654208,0.9399600134,0.9324509908,0.4040599691,0.4213203187,2.9177513412,3.0754421939,2.9241895701,3.0818578684,2.9486679443,3.1225635401,0.974,3.7120054511,0.972,3.6893600593,0.932,3.7006608483,0.93,3.6780649975,2.9965967675,3.0030237192,3.0369787511,3.0356157422
302,2015,PAC 12,108,0,5.4351851852,5.4351851852,5.4351851852,1.0257586897,1.0205299029,1,0.7421320278,0.7421320278,0.1459144023,0.1459144023,2.8992862017,3.0718060251,2.8992862017,3.0718060251,2.8516416977,3.0220444736,0.948,3.7795054853,0.948,3.7601889848,0.946,3.7810996057,0.946,3.7611358308,2.9855461134,2.9855461134,2.9368430857,2.9368430857
303,2015,Patriot,99,0,2.7878787879,2.5736525014,2.7150602387,0.976884851,0.9697528267,0.2986304034,0.0140471423,0.2245644388,0.6791192119,0.6885433609,2.9678457851,3.1365938356,3.0214013943,3.1895904111,2.8961761,3.0686220232,0.954,3.741079107,0.946,3.6801259692,0.93,3.7444709795,0.93,3.683974868,3.0522198104,3.1054959027,2.9817314841,2.9823990616
304,2015,SEC,126,0,1.9682539683,1.9682539683,1.9682539683,0.8191595103,0.8154475787,1,0.8771691919,0.8771691919,0.9741806528,0.9741806528,2.9344007688,3.0768076574,2.9344007688,3.0768076574,2.9350901956,3.0670852781,0.942,3.0453730026,0.942,3.0315330955,0.95,3.0407390701,0.948,3.0270476063,3.0056042131,3.0056042131,3.0010877368,3.0010877368
305,2015,Southern,90,0,1.9111111111,1.9111111111,1.9111111111,1.1034716275,1.0965482981,1,0.3384999344,0.3384999344,0.911638087,0.911638087,2.8640557102,3.0468224704,2.8640557102,3.0468224704,2.9000321382,3.0892736302,0.948,4.1422243305,0.948,4.1160198701,0.936,4.0960716776,0.936,4.0699323339,2.9554390903,2.9554390903,2.9946528842,2.9946528842
306,2015,Southland,116,0,3.4655172414,3.4072932552,3.4121338271,0.9185221253,0.9142240381,0.5883692396,0.94274357,0.9664772764,0.600857809,0.5906309343,2.9222235076,3.0745171935,2.9266435968,3.0789259917,2.9442883394,3.0977568616,0.952,3.3961086998,0.95,3.3801230438,0.946,3.390275578,0.942,3.373428225,2.9983703506,3.0027847943,3.0204523013,3.0210226005
307,2015,Southwestern AC,91,0,2.6043956044,2.588,2.5900211943,1.1748353927,1.1675673414,0.8838793355,0.9466832827,0.9793061727,0.1931263327,0.1944853627,2.9042376295,3.098326052,2.9062463154,3.1003640893,2.8361888745,3.0334035824,0.938,4.3911391957,0.938,4.3638612003,0.96,4.3530143188,0.96,4.3252870338,3.0012818408,3.0033052024,2.9346056138,2.9347962285
308,2015,Summit League,72,0,4.2361111111,4.2361111111,4.2361111111,1.2033186534,1.1937240915,1,0.5019631969,0.5019631969,0.5790357652,0.5790357652,2.9322229316,3.138225067,2.9322229316,3.138225067,2.8713470827,3.071965751,0.942,4.4618480996,0.938,4.4259467357,0.954,4.4642839821,0.954,4.426924694,3.0352239993,3.0352239993,2.9716564168,2.9716564168
309,2015,Sun Belt,110,0,3.1454545455,3.1454545455,3.1454545455,0.9927439566,0.9877147084,1,0.2657306733,0.2657306733,0.6658227018,0.6658227018,2.9649844312,3.1267564907,2.9649844312,3.1267564907,2.936673364,3.09903924,0.95,3.7132897163,0.95,3.6943715888,0.96,3.7263077811,0.96,3.7071741024,3.0458704609,3.0458704609,3.017856302,3.017856302
310,2015,West Coast,90,0,0.9,0.9,0.9,1.0867634758,1.079950672,1,0.5552003964,0.5552003964,0.5850369238,0.5850369238,2.9366086289,3.1178540498,2.9366086289,3.1178540498,2.8858375964,3.0644810793,0.94,4.0235061727,0.94,3.9982650581,0.952,4.0134918929,0.952,3.9882534797,3.0272313394,3.0272313394,2.9751593378,2.9751593378
311,2015,WAC,56,0,6.125,6.125,6.125,1.4537578389,1.438525618,1,0.4038787128,0.4038787128,0.7016812495,0.7016812495,2.9303135015,3.1727902315,2.9303135015,3.1727902315,2.8565798145,3.0965982768,0.96,5.2835508314,0.956,5.2279334931,0.946,5.3515283384,0.944,5.2885278149,3.0515518665,3.0515518665,2.9765890456,2.9765890456
312,2015,American Athletic,103,0,4.0194174757,3.9939480804,3.9978382088,0.9487257192,0.9435076511,0.9382632578,0.9980249221,0.9297040029,0.2187591619,0.2548419698,2.9203936114,3.0727615431,2.9237785724,3.076029508,2.9682974759,3.1193416573,0.96,3.5145916899,0.96,3.4951272219,0.956,3.521793195,0.952,3.5012388945,2.9965775772,2.9999040402,3.0474537047,3.0438195666
33,2016,American Athletic,99,0,1.303030303,1.303030303,1.303030303,1.0609555748,1.0553329951,1,0.2507311634,0.2507311634,0.4379385796,0.4379385796,2.8636341397,3.0356745327,2.8636341397,3.0356745327,2.8867289329,3.0491108801,0.956,3.9263301534,0.956,3.9054348728,0.954,3.9463156298,0.954,3.9237660947,2.9496543362,2.9496543362,2.9679199065,2.9679199065
34,2016,WAC,56,0,2.4464285714,2.4464285714,2.4464285714,1.3144247771,1.3006615586,1,0.9590615377,0.9590615377,0.4849745598,0.4849745598,2.8886362803,3.1056900392,2.8886362803,3.1056900392,2.9283423155,3.1507764435,0.938,4.7849732232,0.934,4.7348159976,0.942,4.7571486496,0.94,4.7072548912,2.9971631597,2.9971631597,3.0395593795,3.0395593795
35,2016,West Coast,90,0,3.1,3.1,3.1,1.1928643917,1.1853863695,1,0.3085197243,0.3085197243,0.1316987331,0.1316987331,2.9509534747,3.154819835,2.9509534747,3.154819835,2.8161392626,3.0240666561,0.93,4.4320903702,0.93,4.404288891,0.94,4.4346531015,0.94,4.4062440637,3.0528866549,3.0528866549,2.9201029593,2.9201029593
36,2016,Sun Belt,110,0,4.7272727273,4.7272727273,4.7272727273,1.0039683447,0.9988819818,1,0.0800678541,0.0800678541,0.9139287119,0.9139287119,2.8438323672,3.0088556344,2.8438323672,3.0088556344,2.9103663748,3.0802814534,0.944,3.7544686894,0.942,3.735376931,0.942,3.7499634975,0.942,3.7308626536,2.9263440008,2.9263440008,2.9953239141,2.9953239141
37,2016,Summit League,72,0,3.2638888889,3.2638888889,3.2638888889,1.0859479866,1.0772834998,1,0.0001583662,0.0001583662,0.042080256,0.042080256,2.7394720286,2.9168526364,2.7394720286,2.9168526364,2.8109353736,2.9965407581,0.944,4.0633310509,0.94,4.0281052894,0.936,4.0600679068,0.936,4.0204215319,2.8281623325,2.8281623325,2.9037380659,2.9037380659
38,2016,Southwestern AC,90,0,3.2555555556,3.2555555556,3.2555555556,0.9412953207,0.9353911817,1,0.2971967778,0.2971967778,0.0808415421,0.0808415421,2.8888592071,3.0340327218,2.8888592071,3.0340327218,2.8525064456,3.0085522362,0.962,3.4990487755,0.962,3.4770336498,0.942,3.5119120027,0.942,3.4895041694,2.9614459645,2.9614459645,2.9305293409,2.9305293409
39,2016,Southland,117,0,4.0683760684,4.0683760684,4.0683760684,0.8989986052,0.8949932242,1,0.914863616,0.914863616,0.5777517611,0.5777517611,2.9241142197,3.0680499041,2.9241142197,3.0680499041,2.9485677275,3.0921367528,0.95,3.3195933163,0.948,3.30465716,0.958,3.3458267865,0.958,3.3296980943,2.9960820619,2.9960820619,3.0203522402,3.0203522402
40,2016,Southern,90,0,5.7333333333,5.7333333333,5.7333333333,0.9385927761,0.9327087156,1,0.0820708357,0.0820708357,0.8461527059,0.8461527059,2.8578668919,3.0085279952,2.8578668919,3.0085279952,2.9289970493,3.0865726408,0.942,3.4764114052,0.942,3.4545859572,0.958,3.5014151995,0.956,3.4793604914,2.9331974435,2.9331974435,3.0077848451,3.0077848451
41,2016,SEC,126,0,4.8174603175,4.8174603175,4.8174603175,0.9906888751,0.9865670333,1,0.9003593369,0.9003593369,0.9739991873,0.9739991873,2.915844638,3.0740670971,2.915844638,3.0740670971,2.9167323528,3.0860783423,0.968,3.7044172227,0.968,3.6884284276,0.956,3.6787643431,0.954,3.6619193685,2.9949558675,2.9949558675,3.0014053475,3.0014053475
42,2016,Patriot,99,0,1.6868686869,1.1991964264,1.325008185,1.1495612521,1.1405775989,0.136261594,0.1423628169,0.2750957678,0.9777436472,0.9959610304,2.8603075281,3.0398483535,2.9772383661,3.1577956962,2.9038256416,3.0966714741,0.974,4.3240982596,0.968,4.2861004194,0.946,4.3089993888,0.944,4.2683414157,2.9500779408,3.0675170312,2.9986278916,3.0002485578
43,2016,PAC 12,108,0,5.8148148148,5.8148148148,5.8148148148,0.9188994783,0.9141521743,1,0.0137807983,0.0137807983,0.5963552586,0.5963552586,2.8272395395,2.980258743,2.8272395395,2.980258743,2.9480053594,3.0904079888,0.938,3.4103566935,0.938,3.3926573756,0.962,3.4159474333,0.96,3.3980233164,2.9037491412,2.9037491412,3.0192066741,3.0192066741
44,2016,OH Valley,96,0,2.9166666667,2.9166666667,2.9166666667,1.0372339868,1.0322727803,1,0.6423110533,0.6423110533,0.8523994207,0.8523994207,2.935204393,3.1049481787,2.935204393,3.1049481787,2.9095598721,3.0747853366,0.948,3.8557687469,0.946,3.8360383247,0.942,3.8373352999,0.942,3.81410598,3.0200762858,3.0200762858,2.9921726043,2.9921726043
45,2016,Northeast,97,0,-0.350515464,-0.619705423,-0.567073294,1.0809446374,1.0740506106,0.3106025588,0.5813623169,0.5793487639,0.8581538451,0.8866389972,2.8893659009,3.0619177585,2.9378788395,3.1106369376,2.9014254707,3.0852310066,0.954,4.0529286508,0.958,4.025722356,0.954,4.070633144,0.954,4.0393026351,2.9756418297,3.0242578885,2.9916638985,2.9933282387
46,2016,Mountain West,101,0,4.0297029703,3.9716745338,3.9850267074,1.0295867153,1.0240978983,0.678464494,0.3169455695,0.2002101005,0.2005371914,0.2051387505,2.8561199363,3.0302205452,2.8686328784,3.0426439104,2.867727985,3.0284728133,0.936,3.8389784237,0.934,3.8178894547,0.97,3.8475700312,0.968,3.8234734883,2.9431702408,2.9556383944,2.9475690429,2.9481003992
47,2016,Missouri Val,90,0,3,3,3,1.043484911,1.0369428076,1,0.319259474,0.319259474,0.367805522,0.367805522,2.9569251826,3.1318258135,2.9569251826,3.1318258135,2.8732106409,3.0470380757,0.944,3.8700385179,0.942,3.845763023,0.948,3.8579888822,0.946,3.8337675477,3.044375498,3.044375498,2.9601243583,2.9601243583
48,2016,Mid-Eastern AC,104,0,4.3461538462,4.3461538462,4.3461538462,1.0195340023,1.0136989914,1,0.6673838929,0.6673838929,0.2135229608,0.2135229608,2.9314659924,3.1069372691,2.9314659924,3.1069372691,2.970448394,3.1319073484,0.934,3.7929818163,0.932,3.7703833387,0.958,3.7999543516,0.954,3.7769012627,3.0192016307,3.0192016307,3.0511778712,3.0511778712
49,2016,MAC,112,0,4.9375,4.8483878315,4.8986121253,1.1205630766,1.1139095838,0.505214308,0.4067388273,0.751099596,0.8025370419,0.8837270066,2.9185613826,3.1128169123,2.9440012745,3.1379790617,2.896888077,3.0888181394,0.956,4.2811732472,0.954,4.2357219074,0.946,4.2777623567,0.94,4.2318557659,3.0156891475,3.0409901681,2.9877345882,2.9928531082
50,2016,Metro Atlantic,112,0,1.9285714286,1.8700787402,1.8768117998,0.9545574675,0.9497254824,0.6711414628,0.5536807489,0.6556336427,0.8299747142,0.8400785601,2.9395912845,3.0959111477,2.9454306703,3.1017107399,2.9298140165,3.0862628794,0.954,3.5500345233,0.954,3.5319906649,0.948,3.5580602693,0.948,3.5396246647,3.0177512161,3.0235707051,3.008546566,3.0080384479
51,2016,Ivy League,56,0,0.8928571429,0.8928571429,0.8928571429,1.2509277929,1.2378299165,1,0.3516512127,0.3516512127,0.210404187,0.210404187,2.8458716467,3.0549301558,2.8458716467,3.0549301558,2.9619041429,3.1725477067,0.918,4.5455087405,0.918,4.4978676637,0.948,4.5604991175,0.948,4.5124649871,2.9504009012,2.9504009012,3.0672259248,3.0672259248
52,2016,CUSA,126,0,4.4047619048,4.4047619048,4.4047619048,0.8017294656,0.7986933853,1,0.2925507729,0.2925507729,0.3694732455,0.3694732455,2.9675453054,3.1075222372,2.9675453054,3.1075222372,2.9627703582,3.0999464702,0.932,2.9861210851,0.932,2.9743873869,0.95,2.99456483,0.95,2.9810385098,3.0375337713,3.0375337713,3.0313584142,3.0313584142
53,2016,Colonial,90,0,1.9777777778,1.9777777778,1.9777777778,1.0527210443,1.0461168705,1,0.5809567465,0.5809567465,0.9910827664,0.9910827664,2.8788099007,3.0680020804,2.8788099007,3.0680020804,2.9131428414,3.0858740876,0.934,3.9265685848,0.93,3.901809648,0.95,3.8991268477,0.946,3.873936104,2.9734059905,2.9734059905,2.9995084645,2.9995084645
54,2016,Big West,72,0,0.8611111111,0.8611111111,0.8611111111,0.9791547509,0.9713533472,1,0.6369113727,0.6369113727,0.3880273443,0.3880273443,2.9384392499,3.1005254425,2.9384392499,3.1005254425,2.9549689505,3.1157173823,0.948,3.6029716046,0.946,3.5742035087,0.948,3.6023434495,0.948,3.5731369808,3.0194823462,3.0194823462,3.0353431664,3.0353431664
55,2016,Big 12,90,0,3.8,3.8,3.8,1.0388447007,1.0323238425,1,0.5614301925,0.5614301925,0.8811514803,0.8811514803,2.9384778011,3.1131996626,2.9384778011,3.1131996626,2.9112194623,3.076218223,0.946,3.8508147418,0.946,3.8266006008,0.964,3.8213951855,0.962,3.7971904081,3.0258387318,3.0258387318,2.9937188426,2.9937188426
56,2016,Big 10,125,0,3.688,3.6374072543,3.6418898291,0.9927108413,0.9884303797,0.6188992303,0.3753754341,0.3267252497,0.0864251944,0.0865985093,2.86943873,3.0435599185,2.8736592747,3.0477320146,2.8420909694,3.0106247963,0.928,3.667932851,0.926,3.6520068158,0.944,3.684492029,0.942,3.6675689514,2.9564993243,2.9606956447,2.9263256689,2.9263578829
57,2016,Big South,100,0,1.75,1.8056511167,1.7946273632,0.9649824982,0.9594752606,0.4304379254,0.4487323781,0.3084276945,0.9423210277,0.9478775905,2.9626349802,3.1179779977,2.9523450462,3.1075397488,2.9178349218,3.0878239564,0.944,3.5951981269,0.944,3.5741712695,0.928,3.5775400457,0.928,3.5566911877,3.0403064889,3.0299423975,3.0031332706,3.0028294391
58,2016,Big Sky,108,0,3.7222222222,3.7222222222,3.7222222222,1.036455995,1.0304809968,1,0.3660044822,0.3660044822,0.2926032265,0.2926032265,2.9538420686,3.1249636746,2.9538420686,3.1249636746,2.9576218555,3.1403755812,0.95,3.8540459259,0.95,3.8315824615,0.93,3.8545079099,0.928,3.8341541666,3.0394028716,3.0394028716,3.0489987184,3.0489987184
59,2016,Big East,90,0,2.2888888889,2.2888888889,2.2888888889,1.0481843447,1.041613404,1,0.9300724055,0.9300724055,0.0384164762,0.0384164762,2.9150874413,3.0928565441,2.9150874413,3.0928565441,3.0048338001,3.175719706,0.946,3.8822723241,0.944,3.8579173171,0.942,3.8603978642,0.94,3.8359729168,3.0039719927,3.0039719927,3.0902767531,3.0902767531
60,2016,Atlantic 10,125,0,3.08,3.0490418325,3.0528208317,0.931443078,0.9268856609,0.6959624931,0.3076030814,0.3477859712,0.075776126,0.0760049789,2.9584711877,3.1176844015,2.9617835753,3.1209595065,2.9927348601,3.1456581471,0.948,3.4471040034,0.948,3.4303126004,0.944,3.4447892813,0.942,3.428915104,3.0380777946,3.0413715409,3.06923001,3.0691965036
61,2016,Atlantic Sun,63,0,2.2380952381,1.8034715814,2.0575885894,1.6600363968,1.637492923,0.2857884543,0.0015152194,0.1396012345,0.7234767909,0.7896397528,2.9658305456,3.2426178089,3.0861176129,3.3624293936,2.8744071114,3.1650831812,0.936,6.2581417985,0.934,6.1200600046,0.934,6.2621014469,0.932,6.1171780141,3.1042241773,3.2242735033,3.0262357684,3.0197451463
62,2016,Atlantic Coast,135,0,3.7925925926,3.7925925926,3.7925925926,0.7832890281,0.7799262273,1,0.3560995063,0.3560995063,0.4868983113,0.4868983113,2.9646455071,3.0980916139,2.9646455071,3.0980916139,2.9579731322,3.0881132527,0.94,2.90855959,0.936,2.8960012229,0.954,2.899360387,0.952,2.8871531209,3.0313685605,3.0313685605,3.0230431925,3.0230431925
63,2016,America East,78,0,0.3974358974,-0.716926481,-0.620163401,1.2361524006,1.2261669978,0.0207310997,0.0296511052,0.6659207849,0.4229624827,0.4116868025,2.922251099,3.1215772741,3.0109530208,3.2099789914,2.9371998265,3.1530761304,0.952,4.5635462448,0.944,4.5266214256,0.918,4.5783892527,0.92,4.5415662795,3.0219141866,3.1104660061,3.0440927047,3.0451379784
64,2016,Horizon,90,0,2.7555555556,2.7555555556,2.7555555556,1.1142550457,1.1072698658,1,0.3502881173,0.3502881173,0.7280219458,0.7280219458,2.8606368259,3.049495587,2.8606368259,3.049495587,2.9239269203,3.1088171119,0.942,4.1420674749,0.938,4.1160826019,0.944,4.1064085878,0.942,4.0806022801,2.9550662065,2.9550662065,3.0163720161,3.0163720161
1,2017,American Athletic,102,0,4.5294117647,4.5077217171,4.5096292444,0.9662292085,0.9609149046,0.9455729978,0.5648544812,0.5363707381,0.9293840831,0.9339642643,2.8972914294,3.0535113065,2.8989991134,3.0552039056,2.9159680901,3.0772277013,0.956,3.5893838941,0.956,3.5696029953,0.954,3.5961528087,0.952,3.5757798787,2.9754013679,2.9771015095,2.9963613517,2.9965978957
2,2017,WAC,55,0,2.8,2.6236979167,2.6459146559,1.4468175913,1.4310466282,0.4225046522,0.2021164382,0.3433883596,0.7697648118,0.7634935056,2.9399848218,3.1720214079,2.9594189732,3.1913617769,2.8608464969,3.102174201,0.942,5.2285896855,0.942,5.1714519025,0.936,5.2877564803,0.934,5.2293368344,3.0560031149,3.075390375,2.9819918029,2.981510349
3,2017,West Coast,90,0,1.7777777778,1.7777777778,1.7777777778,1.3366338662,1.328253633,1,0.0448924526,0.0448924526,0.8615314558,0.8615314558,3.0025493595,3.2203667348,3.0025493595,3.2203667348,2.9131744292,3.1037535688,0.952,4.9424787222,0.952,4.9114730885,0.976,4.9598514297,0.974,4.928711432,3.1114580472,3.1114580472,3.008463999,3.008463999
4,2017,Sun Belt,108,0,3.8240740741,3.8240740741,3.8240740741,0.9272040886,0.9217492007,1,0.1918163775,0.1918163775,0.2181171616,0.2181171616,2.9732662619,3.1329798537,2.9732662619,3.1329798537,2.8772257819,3.0280892002,0.942,3.4698098432,0.94,3.4490077245,0.964,3.4812313321,0.962,3.4605773829,3.0531230578,3.0531230578,2.952657491,2.952657491
5,2017,Summit League,72,0,3.6666666667,3.6666666667,3.6666666667,1.2942486815,1.2839153252,1,0.1708782754,0.1708782754,0.4318393809,0.4318393809,2.8231068325,3.0314627156,2.8231068325,3.0314627156,2.8369848105,3.0697964621,0.952,4.849207664,0.95,4.7890582918,0.934,4.9083897797,0.93,4.8411057174,2.9272847741,2.9272847741,2.9533906363,2.9533906363
6,2017,Southwestern AC,94,0,4.8617021277,4.6155339806,4.6447746086,0.9286796634,0.9229032223,0.1653982278,0.842048264,0.3572562213,0.4548564964,0.4546192837,2.890974725,3.0394093718,2.9182221659,3.0667095404,2.8925596938,3.0481713633,0.968,3.4620425522,0.968,3.4403804572,0.954,3.4539504734,0.954,3.432021524,2.9651920484,2.9924658531,2.9703672218,2.9703655285
7,2017,Southland,117,0,3.9316239316,3.9316239316,3.9316239316,0.9170953293,0.9121973527,1,0.0072394824,0.0072394824,0.9189605519,0.9189605519,2.8181460277,2.9714435029,2.8181460277,2.9714435029,2.9172895039,3.074562043,0.948,3.4607980309,0.948,3.4418184481,0.946,3.4497850167,0.944,3.4305456008,2.8947947653,2.8947947653,2.9959257735,2.9959257735
8,2017,Southern,90,0,2.4777777778,2.4777777778,2.4777777778,1.1767529974,1.1693754667,1,0.6406785357,0.6406785357,0.021530319,0.021530319,2.8787573932,3.074671843,2.8787573932,3.074671843,2.7870733871,2.9829938756,0.952,4.3861020497,0.952,4.3585481292,0.946,4.3191125036,0.944,4.291891207,2.9767146181,2.9767146181,2.8850336314,2.8850336314
9,2017,SEC,126,0,2.9444444444,2.9444444444,2.9444444444,0.9913419376,0.9877733041,1,0.5613769288,0.5613769288,0.023083209,0.023083209,2.8957201877,3.0566694029,2.8957201877,3.0566694029,3.0125642488,3.1696154053,0.952,3.6936026959,0.952,3.6799066168,0.962,3.6648761015,0.96,3.6482889612,2.9761947953,2.9761947953,3.091089827,3.091089827
10,2017,Patriot,99,0,1,0.4826320559,0.5573468628,1.0252616581,1.0190510401,0.0492749,0.3078603956,0.5060206497,0.6451538378,0.624580006,2.8913039772,3.0536898412,2.9610420377,3.123213105,2.8942865472,3.0635320376,0.974,3.8216539893,0.976,3.7981060587,0.958,3.8314207654,0.956,3.8063420782,2.9724969092,3.0421275713,2.9801202413,2.9789092924
11,2017,PAC 12,107,0,3.8598130841,3.9027903338,3.8997114565,1.0584257802,1.0525690501,0.7164455997,0.7704376841,0.819287573,0.3188219119,0.3196294199,2.8994465693,3.079594536,2.8965478644,3.0766837311,2.8654268661,3.0440185054,0.944,3.9252618095,0.944,3.9035732409,0.934,3.9080869154,0.932,3.8872309936,2.9895205527,2.9866157977,2.954665918,2.9547226857
12,2017,OH Valley,96,0,1.5,1.5,1.5,1.1729883866,1.1661592546,1,0.8704150367,0.8704150367,0.6489425872,0.6489425872,2.897287392,3.0869563107,2.897287392,3.0869563107,2.9275418794,3.1161961311,0.972,4.3859539429,0.968,4.3556072672,0.96,4.3760477637,0.956,4.3436433805,2.9921218514,2.9921218514,3.0218690052,3.0218690052
13,2017,Northeast,97,0,1.0618556701,0.8600244803,0.8846135163,0.8719022651,0.8666847743,0.4419126652,0.8713933098,0.6004600721,0.9885009887,0.9472896199,2.9122132966,3.0508157651,2.9364788569,3.0749355024,2.9255299113,3.0696192159,0.964,3.2627015203,0.96,3.2428307019,0.952,3.2654117964,0.952,3.242896234,2.9815145309,3.0057071797,2.9994720073,2.9975745636
14,2017,Mountain West,100,0,2.88,3.0041473986,2.9844681779,1.0056817115,0.9999331498,0.1371978229,0.5426247291,0.8634320276,0.9067908467,0.9155873422,2.9098682317,3.075613693,2.8914544941,3.0571598865,2.9220291173,3.0868681674,0.946,3.7306539647,0.946,3.7091292781,0.952,3.7312401619,0.952,3.7095048543,2.9927409624,2.9743071903,3.0049135375,3.0044486423
15,2017,Missouri Val,90,0,3.6333333333,3.6333333333,3.6333333333,1.024242027,1.0178209167,1,0.5897434288,0.5897434288,0.6324002356,0.6324002356,2.8960013777,3.059184927,2.8960013777,3.059184927,2.8963295156,3.0630533514,0.948,3.7923139763,0.948,3.7685278347,0.954,3.8023876371,0.954,3.7778471464,2.9775931524,2.9775931524,2.9796914335,2.9796914335
16,2017,Mid-Eastern AC,104,0,2.2019230769,2.2019230769,2.2019230769,0.8807085259,0.8756705174,1,0.6264568143,0.6264568143,0.5335292273,0.5335292273,2.9083900946,3.0552146843,2.9083900946,3.0552146843,2.9510952193,3.0943268041,0.948,3.2482994606,0.942,3.2296134513,0.938,3.2423828383,0.938,3.2241570669,2.9818023894,2.9818023894,3.0227110117,3.0227110117
17,2017,MAC,112,0,1.4553571429,1.2068768294,1.2902122622,1.0758797373,1.069713119,0.0606302977,0.1299127291,0.9590666252,0.744054029,0.7722272819,2.9083750892,3.0965429152,2.978538886,3.166869176,2.9239856343,3.1022995485,0.934,4.0604727068,0.934,4.0346752035,0.946,4.0532585015,0.948,4.0262392198,3.0024590022,3.072704031,3.0148350662,3.0131425914
18,2017,Metro Atlantic,113,0,1.4867256637,1.5194805195,1.5150921519,1.0047466114,0.9996628995,0.8614001254,0.080141659,0.0991949326,0.7333435983,0.6854973814,2.8551803479,3.0125288649,2.8511399666,3.0084594404,2.9061321135,3.0617690516,0.968,3.7374152843,0.966,3.7182680091,0.96,3.7474785307,0.96,3.7275215828,2.9338546064,2.9297997035,2.9864889513,2.9839505826
19,2017,Ivy League,57,0,0.5789473684,0.76953125,0.7463028619,1.2903923804,1.2769310612,0.2688280478,0.0016546323,0.0003721439,0.5959204519,0.6050685891,3.0826162884,3.283148324,3.061134296,3.2615496249,2.9263626353,3.1262934757,0.96,4.7462116387,0.958,4.6965302692,0.946,4.6817771248,0.942,4.631325039,3.1828823062,3.1613419605,3.0269559086,3.0263280555
20,2017,CUSA,126,0,3.4761904762,3.4761904762,3.4761904762,1.0222039189,1.0172762888,1,0.9080662128,0.9080662128,0.4907076168,0.4907076168,2.9127192349,3.0775857252,2.9127192349,3.0775857252,2.9415133655,3.1217599021,0.958,3.7811520664,0.958,3.7629701916,0.936,3.8438288181,0.936,3.8262252461,2.99515248,2.99515248,3.0316366338,3.0316366338
21,2017,Colonial,90,0,4.5333333333,4.5333333333,4.5333333333,0.997183093,0.9909275141,1,0.9513508149,0.9513508149,0.2656596577,0.2656596577,2.9208371063,3.0842395658,2.9208371063,3.0842395658,2.8712263677,3.0355639428,0.956,3.6991805912,0.956,3.6758950662,0.954,3.7131505931,0.952,3.6894712369,3.002538336,3.002538336,2.9533951553,2.9533951553
22,2017,Big West,72,0,1.4583333333,1.4583333333,1.4583333333,1.3158186837,1.3053277898,1,0.7764107635,0.7764107635,0.6757474142,0.6757474142,2.9097356949,3.1207882446,2.9097356949,3.1207882446,2.8708098467,3.0838162973,0.962,4.8738392315,0.96,4.8336675463,0.962,4.8819280992,0.96,4.8372742244,3.0152619697,3.0152619697,2.977313072,2.977313072
23,2017,Big 12,90,0,2.6888888889,2.6888888889,2.6888888889,0.8697841439,0.864326778,1,0.561925242,0.561925242,0.3504632025,0.3504632025,2.9073467161,3.0503968712,2.9073467161,3.0503968712,2.9622998511,3.106103652,0.952,3.2237633188,0.952,3.203395109,0.96,3.2262964032,0.96,3.205585383,2.9788717936,2.9788717936,3.0342017516,3.0342017516
24,2017,Big 10,124,0,3.8951612903,3.7135808445,3.7647390176,0.940095922,0.9359361335,0.0464932301,0.2491047486,0.9154914203,0.0765706015,0.0789369546,2.9226980919,3.0861334921,2.9663018942,3.1296048589,2.8525129408,3.0080860564,0.936,3.5105392176,0.936,3.4939006897,0.948,3.5182028028,0.948,3.4999263953,3.004415792,3.0479533766,2.9295799469,2.9302994986
25,2017,Big South,95,0,0.4421052632,-0.125093737,-0.101434194,0.8733007671,0.8680702137,0.0831387155,0.8838649009,0.6511733447,0.5914576188,0.5993918107,2.9115635731,3.0553318277,2.9335116561,3.077174715,2.910931517,3.0514708973,0.95,3.2351521501,0.948,3.2157631389,0.956,3.2083111679,0.952,3.188901585,2.9834477004,3.0053431855,2.9807699482,2.9812012071
26,2017,Big Sky,108,0,2.5462962963,2.5462962963,2.5462962963,0.9925461667,0.9872077349,1,0.4709447796,0.4709447796,0.7681981588,0.7681981588,2.9476505961,3.1131096027,2.9476505961,3.1131096027,2.9293440064,3.0956116956,0.952,3.7205963935,0.952,3.7002200315,0.942,3.7074122406,0.94,3.6874839692,3.0303800994,3.0303800994,3.012477851,3.012477851
27,2017,Big East,90,0,3.3222222222,3.3222222222,3.3222222222,1.136001795,1.1288754369,1,0.7477260245,0.7477260245,0.4041399183,0.4041399183,2.9196455236,3.1118344826,2.9196455236,3.1118344826,2.8641973264,3.0548009878,0.934,4.2149009804,0.928,4.1883212541,0.94,4.2312949604,0.938,4.2042276989,3.0157400031,3.0157400031,2.9594991571,2.9594991571
28,2017,Atlantic 10,125,0,2.272,2.310714604,2.303377614,0.9601536248,0.9561784639,0.5888580449,0.5076572061,0.6158276053,0.546869541,0.5374484623,2.8982733416,3.060316479,2.8916847457,3.0536593849,2.9467029165,3.1021084843,0.942,3.5721009841,0.942,3.5569655183,0.952,3.5630666567,0.95,3.5463385491,2.9792949103,2.9726720653,3.0238512001,3.0244057004
29,2017,Atlantic Sun,63,0,3.380952381,2.5788554218,2.6902703266,1.1986553565,1.1860906906,0.0833969612,0.0111461169,0.6131613467,0.9917474613,0.9894553062,2.9278346211,3.1222150003,3.0288507108,3.2233560818,2.9029505065,3.095751921,0.948,4.4001801967,0.95,4.3535307564,0.954,4.3945232065,0.946,4.3460342268,3.0250248107,3.1261033963,3.0005088949,2.9993512137
30,2017,Atlantic Coast,134,0,5.7686567164,5.8150741323,5.8042593591,1.0741565143,1.0696078593,0.5294909278,0.3963354979,0.2914782832,0.6676999406,0.6585726614,2.9589116234,3.136583261,2.9495773811,3.1271460278,2.9300680357,3.1105477304,0.946,4.0160276548,0.946,3.9984765364,0.942,4.0071522906,0.94,3.9891860709,3.0477474422,3.0383617045,3.0197079781,3.0203078831
31,2017,America East,79,0,2.9493670886,2.0645786377,2.1154985966,1.0578842704,1.0499157483,0.0624125371,0.2986165811,0.9456262088,0.1605360827,0.1451898707,2.9110540282,3.0953464047,2.9566263943,3.1410316858,2.9773373217,3.1534292846,0.926,3.8809308592,0.926,3.8517312325,0.946,3.8881197362,0.946,3.8586001512,3.0032002164,3.0488290401,3.0630720268,3.0653833031
32,2017,Horizon,90,0,2.5777777778,2.5777777778,2.5777777778,1.0696592748,1.0629495848,1,0.71297804,0.71297804,0.533343106,0.533343106,2.8944476862,3.0722442372,2.8944476862,3.0722442372,2.9375537325,3.1204840728,0.942,3.9873166031,0.942,3.9621356061,0.944,3.9684579843,0.938,3.9432766841,2.9833459617,2.9833459617,3.0290189027,3.0290189027


==> anc/original-supplement/Conference_Results_Phase_I/womens_bball_conference_out.csv <==
"","Year","conference","ngames","number.neutral.site","unconditional.HFE","FE.mov.HFE","RE.mov.HFE","se.FE.mov.HFE","se.RE.mov.HFE","oneprime.z.eta.pvalue","RE.sim.bias.pvalue","FE.sim.bias.pvalue","FE.shuffle.sim.bias.pvalue","RE.shuffle.sim.bias.pvalue","FE.sim.bias.leftCI","FE.sim.bias.rightCI","RE.sim.bias.leftCI","RE.sim.bias.rightCI","RE.shuffle.sim.bias.leftCI","RE.shuffle.sim.bias.rightCI","FE.sim.coverage.prob","FE.sim.95CI.width","RE.sim.coverage.prob","RE.sim.95CI.width","FE.shuffle.sim.coverage.prob","FE.shuffle.sim.95CI.width","RE.shuffle.sim.coverage.prob","RE.shuffle.sim.95CI.width","FE.sim.mean","RE.sim.mean","FE.shuffle.sim.mean","RE.shuffle.sim.mean"
"1",2000,"America East",99,0,3.37373737373737,2.70997946910622,2.79164596981054,1.19949162514849,1.19221182607433,0.04160822829267,0.231703834883942,0.811598780793822,0.233189129947473,0.242678379348595,2.88408930985068,3.09081689629632,2.95969129695569,3.16612092894009,2.83947220630944,3.04071664503538,0.938,4.46924775859967,0.934,4.4417922412332,0.95,4.48076992580546,0.948,4.45220687136218,2.9874531030735,3.06290611294789,2.93882419983508,2.94009442567241
"2",2000,"Atlantic Coast",80,0,4.875,4.01288440673807,4.14041388989431,1.35727595644262,1.34578061045728,0.0606923939002142,0.0744482648411794,0.698687050080044,0.69450536543221,0.690926894739923,2.86932118779784,3.08764048501632,2.99015153987751,3.20862357487037,2.91053456202835,3.13489508572282,0.956,5.06363755653965,0.95,5.01963138491015,0.958,5.03544618278808,0.952,4.99028189687214,2.97848083640708,3.09938755737394,3.02248725407903,3.02271482387559
"3",2000,"Atlantic 10",108,0,4.09259259259259,3.29984358284367,3.32890641468369,1.01760303458623,1.01232397397316,0.175600281324636,0.960688684135437,0.591115514030094,0.60496665285209,0.608165850307832,2.8877502259559,3.06402064065374,2.91410705485277,3.09031573189962,2.93719327922552,3.10719704252267,0.93,3.7588364671197,0.93,3.73926887994284,0.942,3.75960689003289,0.94,3.73910013732035,2.97588543330482,3.0022113933762,3.02238748409592,3.0221951608741
"4",2000,"Big East",114,0,4.01754385964912,2.4629960696854,2.51207300352961,1.01064733393032,1.0053656219903,0.010420060936337,0.899688618897484,0.233623070103232,0.929448593386499,0.947510536631862,2.87063472095981,3.03164039897029,2.91432344603189,3.07534062343505,2.9242866823029,3.08096590000288,0.954,3.72524206064866,0.954,3.70583791535345,0.962,3.73751406403831,0.96,3.71798636532047,2.95113755996505,2.99483203473347,3.00353454999085,3.00262629115289
"5",2000,"Big Sky",75,0,6.62666666666667,6.2119965547991,6.28215158813846,1.41287928837687,1.40147682785831,0.191541512576067,0.379684792082948,0.0489946587422054,0.417098592675397,0.424133775556579,2.75813608786959,2.99946390721816,2.82595878727356,3.06642674928498,2.92995665203181,3.16624774514213,0.94,5.26617198888559,0.94,5.22278073296668,0.944,5.23401055856178,0.94,5.18800058494927,2.87879999754388,2.94619276827927,3.04891675511947,3.04810219858697
"6",2000,"Big South",61,0,2.37704918032787,2.57673885671849,2.53068726780955,1.67816783023961,1.65987644518489,0.616657285010971,0.323271888741057,0.654875136157772,0.751753380245211,0.793497794883919,2.82680613538398,3.10896147889073,2.78811310178804,3.07001958928144,2.84893804046377,3.11552425154272,0.954,6.19844906283303,0.95,6.12839824333617,0.958,6.18516475785193,0.956,6.10313440938445,2.96788380713735,2.92906634553474,2.97844592208216,2.98223114600325
"7",2000,"Big 10",96,0,5.63541666666667,5.10642700657438,5.13556492205135,1.19106784411202,1.18366765985407,0.259064725968199,0.0518247219824911,0.157060287424091,0.305460476854227,0.295982959142101,2.97265017292052,3.16891745749711,2.99922828292349,3.19520691412686,2.95531119781288,3.14648591038937,0.95,4.37670665689968,0.95,4.34948328002941,0.944,4.40543537678006,0.942,4.37790266461877,3.07078381520881,3.09721759852517,3.04987533491343,3.05089855410113
"8",2000,"Big 12",107,0,5.79439252336449,4.91363917212162,4.98031116742602,1.055588907606,1.04943581761771,0.071789374943002,0.000209647207791772,0.0170843455315385,0.453923144447553,0.502931501439452,3.01944944328292,3.19794165334135,3.08034057900742,3.25870617105469,2.88763267794406,3.05519471000607,0.93,3.89491128473365,0.928,3.87223603365267,0.96,3.9136177189649,0.958,3.89038360420966,3.10869554831214,3.16952337503105,2.96816066724996,2.97141369397507
"9",2000,"Big West",91,0,5.72527472527473,4.91267899740362,4.98322007852254,1.23444819487722,1.22552168609616,0.103327958496142,0.495890479593753,0.614907378793986,0.919224244527174,0.954689828890691,2.86737059771512,3.07852744525987,2.93090844344238,3.14247312022762,2.90096632477741,3.09346399469093,0.934,4.55842443998599,0.934,4.52557129234134,0.958,4.56695710459692,0.956,4.53177933163055,2.9729490214875,3.036690781835,2.99501624125534,2.99721515973417
"10",2000,"Colonial",84,0,5.59523809523809,4.52675820958951,4.59444424280772,1.21440340169001,1.20585351744691,0.0444375747084005,0.0240477321464323,0.283161626032685,0.40167293582505,0.390633640568577,2.95391592778814,3.15730800465062,3.01545431169525,3.2188662277935,2.84881515498866,3.0591855508325,0.956,4.48815508384335,0.952,4.45653102370404,0.938,4.5044143405921,0.93,4.47029010713222,3.05561196621938,3.11716026974437,2.95517062887045,2.95400035291058
"11",2000,"CUSA",108,0,3.64814814814815,3.10355855511316,3.22903016884112,1.16954090826301,1.16165030341934,0.148648302271911,0.137243596767987,0.482853253971073,0.545191511101183,0.594133294953979,2.86028671013338,3.06613699106451,2.97504457484319,3.18096826998022,2.93048880417554,3.12129254874352,0.93,4.38473369203854,0.924,4.35205693994289,0.948,4.37002421216374,0.948,4.33397116218912,2.96321185059894,3.0780064224117,3.02943397908064,3.02589067645953
"12",2000,"Ivy League",53,0,2.41509433962264,2.84510869565217,2.78539808414622,1.59139262600312,1.5737315079199,0.293650330211736,0.156592801306815,0.537006123609267,0.575616040578011,0.556446920888187,2.82811720404848,3.08964884568019,2.77515930331909,3.0362808045855,2.82999062460406,3.0916351750308,0.952,5.76148885558507,0.95,5.6968356288271,0.94,5.74763056670527,0.936,5.67808818993883,2.95888302486434,2.9057200539523,2.96276409631636,2.96081289981743
"13",2000,"Metro Atlantic",100,0,2.2,1.67741803534535,1.79556771027411,1.1936031587633,1.18511154700464,0.157847983610161,0.0500577483662761,0.70668821145715,0.519476844818643,0.596918349042097,2.88938289216917,3.07503796254816,2.99997661342894,3.1849126802437,2.88169527284506,3.06809908011159,0.954,4.46027586309227,0.956,4.42574321541396,0.962,4.47351613686247,0.962,4.43544733393519,2.98221042735867,3.09244464683632,2.96953698718488,2.97489717647832
"14",2000,"MAC",120,0,2.75,1.97474658746564,2.09565949404934,1.24742958213986,1.24028061647375,0.0488727827439512,0.0570194113029586,0.761128271643231,0.574491028332111,0.533199971643895,2.88440242550164,3.08460377395124,2.99710096315579,3.19642893034351,2.86777299113106,3.06851565690009,0.952,4.65764808217464,0.95,4.62973096664871,0.96,4.63966099556445,0.96,4.61009829570954,2.98450309972644,3.09676494674965,2.97123802399679,2.96814432401558
"15",2000,"Mid-Continent",80,0,5.55,5.11329731259882,5.15464308087832,1.32830043843484,1.31871850342512,0.380655861694696,0.625201295991123,0.220630553738204,0.915992317367111,0.933725667534315,2.82920257067809,3.03951798035435,2.86883397495832,3.07890378466382,2.88297719380494,3.10751434642244,0.96,4.94192597673309,0.948,4.90597833362141,0.95,4.90740996975658,0.95,4.86827621974941,2.93436027551622,2.97386887981107,2.99395761521588,2.99524577011369
"16",2000,"Mid-Eastern AC",108,0,1.96296296296296,1.21843480718324,1.29171317102098,1.08496116838536,1.07840332764851,0.0852853232723369,3.80208024346398e-05,0.00843914747383167,0.309260148208193,0.309896913173197,3.03012650451309,3.20427728964303,3.09725538810381,3.27161187548535,2.86639496148921,3.04249690695829,0.952,4.03710300643977,0.946,4.01258482156182,0.96,4.05274331174226,0.958,4.02756060438923,3.11720189707806,3.18443363179458,2.95429734272833,2.95444593422375
"17",2000,"Midwestern CC",61,0,3.54098360655738,2.71410537623145,2.81501730615763,1.32584472177242,1.31150125850489,0.0736456395042152,0.382129686070389,0.415607800179034,0.729131933771416,0.733105565602149,2.84798880456588,3.06289348114157,2.94034263622607,3.15541237327015,2.91075680690505,3.12675221123114,0.952,4.89580352216986,0.952,4.8425747545169,0.958,4.87602659819593,0.958,4.81839899645061,2.95544114285372,3.04787750474811,3.01905336413686,3.0187545090681
"18",2000,"Missouri Val",100,0,4.15,3.96953903827206,3.981310120725,1.14044801843543,1.13392991930722,0.640054207325511,0.360824116537398,0.493252103917166,0.887650639462107,0.883356335588781,2.93752492634868,3.12945458614938,2.94872695777194,3.1405912695581,2.89444074066549,3.09088249689551,0.95,4.24701334846344,0.948,4.22267817701056,0.948,4.2490237241927,0.948,4.2243044425646,3.03348975624903,3.04465911366502,2.99293433777881,2.9926616187805
"19",2000,"Northeast",112,0,4.97321428571429,4.77706831854805,4.80519644489964,1.08148798032942,1.07553172832523,0.530843811931748,0.121888573834847,0.323176489278025,0.944000280236426,0.987830897513933,2.95525691872811,3.13543345985682,2.9809964701665,3.1608459714675,2.90983081889805,3.09158082334675,0.93,4.00617267088469,0.926,3.98384520340502,0.932,4.02402777916628,0.926,3.99949918785732,3.04534518929246,3.070921220817,3.00325239473937,3.0007058211224
"20",2000,"OH Valley",96,0,2.38541666666667,1.76001068465501,1.83527681169129,1.265237351933,1.2568209906098,0.162760669472732,0.448120397706648,0.629568135792583,0.5430250977663,0.517612798103986,2.86488386890255,3.08182489599499,2.93352769268452,3.15018742855614,2.85062007258439,3.07532643828582,0.946,4.71556369735712,0.944,4.68380251737794,0.936,4.72061960220339,0.936,4.68659284361897,2.97335438244877,3.04185756062033,2.96523708037742,2.96297325543511
"21",2000,"PAC 10",90,0,4.12222222222222,4.12222222222222,4.12222222222222,1.04250425771967,1.03596884760349,1,0.351208701749154,0.351208701749154,0.241453011937682,0.241453011937682,2.95494262538121,3.12656891560778,2.95494262538121,3.12656891560778,2.86349262771309,3.03445757089244,0.952,3.87926860033934,0.948,3.85492292193732,0.96,3.87107611673394,0.958,3.84673989566984,3.04075577049449,3.04075577049449,2.94897509930276,2.94897509930276
"22",2000,"Patriot",48,0,5.6875,4.61280239900709,4.79320060860427,1.65602992138305,1.63328034821717,0.045405365424815,0.0123423319785545,0.994138280354326,0.836072159208226,0.856217569825722,2.87188964347391,3.12715537218181,3.03569100309038,3.29226718951914,2.88040462143371,3.14390881919838,0.944,6.05446765622588,0.944,5.96962093268694,0.952,6.10370388876346,0.942,6.00611596843859,2.99952250782786,3.16397909630476,3.0139649666977,3.01215672031604
"23",2000,"SEC",95,0,4.02105263157895,3.83113694333808,3.846083653043,1.07100414239543,1.06351620859482,0.742957974349219,0.226175793073808,0.381722603198955,0.241472165075507,0.258233035760559,2.95237087828963,3.12419587562695,2.96714439393045,3.13860637737317,2.96303471938652,3.1374380059334,0.942,3.91030933035274,0.942,3.88276396471676,0.954,3.95248727640581,0.956,3.92307856262344,3.03828337695829,3.05287538565181,3.05203854030562,3.05023636265996
"24",2000,"Southern",100,0,2.21,1.85135237438532,1.87878516852264,1.22748259246133,1.22038680140517,0.434219085300494,0.961839914247766,0.604058771121775,0.556803005539967,0.603451729611013,2.86771448949335,3.07700897509264,2.89287885468369,3.10202547711131,2.86659109941936,3.07758892675345,0.958,4.57971264383042,0.958,4.55316734187491,0.942,4.57945376603451,0.946,4.55137640811183,2.97236173229299,2.9974521658975,2.96835431524302,2.97209001308641
"25",2000,"Southland",102,0,3.98039215686275,3.37163425681995,3.40916923217987,1.05383933150143,1.04715799991462,0.258790332715905,0.954940150559085,0.487282166101442,0.45335475326777,0.445279623941962,2.87929321447587,3.05761391900735,2.91351114496201,3.09161352597353,2.95020288996913,3.11315522223941,0.95,3.91398216127865,0.95,3.88917424368131,0.96,3.90743530588236,0.956,3.88210034244791,2.96845356674161,3.00256233546777,3.03109055329895,3.03167905610427
"26",2000,"Southwestern AC",95,0,5.08421052631579,3.81032638669246,3.88981644980521,1.12644812297292,1.11915553921555,0.0229922125705529,0.0966502030216415,0.0014855655031108,0.317509036448839,0.321265463795164,2.75625525425945,2.94187347308827,2.82841429610654,3.01419703124405,2.85376573155135,3.04805367393079,0.934,4.16774471274871,0.938,4.1407704118028,0.946,4.17437821976973,0.944,4.14692137728227,2.84906436367386,2.92130566367529,2.95052433575983,2.95090970274107
"27",2000,"Sun Belt",80,0,6.025,4.36366702131398,4.40455600365533,1.21939854243309,1.21062337723669,0.041541404512263,0.276010213736638,0.692503541229632,0.761984841144066,0.733138131974042,2.91656620248571,3.1255153685435,2.95352409939176,3.16242742570852,2.91408614193058,3.1220180087623,0.942,4.50212459189511,0.932,4.46974365916085,0.934,4.47574523576552,0.934,4.44322277942941,3.0210407855146,3.05797576255014,3.01605184021622,3.01805207534644
"28",2000,"Trans America",77,0,2.97402597402597,2.36781112002785,2.49586016736769,1.28591194999442,1.27502192485829,0.0294760462680212,0.0741477327275323,0.801385306812785,0.471254821311293,0.448474173518251,2.87234670144722,3.09866157193057,2.98988656315659,3.21661989605075,2.84786775102937,3.06738077474121,0.92,4.78000320949176,0.916,4.73821675804087,0.94,4.75719259396349,0.932,4.71518646796294,2.98550413668889,3.10325322960367,2.95972475213414,2.95762426288529
"29",2000,"West Coast",61,0,1.24590163934426,1.75411222119228,1.6582180592114,1.54247897166645,1.52550890864715,0.254349173119547,0.00452677567891881,0.107180606059485,0.570367418078775,0.535387764696244,2.75932249071222,3.02359449143813,2.67691297068014,2.94049358503962,2.90873112224987,3.17547575885392,0.946,5.67552152428695,0.946,5.61190041593296,0.946,5.69546385906327,0.942,5.63033240764154,2.89145849107518,2.80870327785988,3.03849912796362,3.04210344055189
"30",2000,"WAC",132,0,6.26515151515152,5.21081166219138,5.20425624207133,0.936256640565894,0.931345446299404,0.0773558461613113,0.966776334466683,0.827699780419316,0.0174810246108919,0.0201949187176935,2.91424982441839,3.06863807561676,2.92477359491844,3.07848671741432,3.01408779800195,3.16556861481263,0.952,3.4545935728758,0.952,3.43422952296883,0.946,3.45485237594559,0.944,3.43479144312229,2.99144395001758,3.00163015616638,3.0920206909418,3.08982820640729
"31",2001,"America East",98,0,2.72448979591837,2.24054066156533,2.28905213641304,1.20328418148151,1.19598755056598,0.230486872156556,0.467212116057069,0.884014753885563,0.13284434672568,0.155905457598382,2.89115961734902,3.09378750281467,2.93633298642523,3.13855339416542,2.83208336406034,3.02695937163011,0.942,4.47801006398314,0.944,4.4506763260475,0.944,4.49390857782063,0.944,4.46513853709115,2.99247356008185,3.03744319029533,2.92554446953249,2.92952136784523
"32",2001,"Atlantic Coast",80,0,4.2875,3.70955173948408,3.85587537655614,1.51305488052583,1.50017802809953,0.110295315396344,0.0504291708172898,0.982301245225205,0.61302715332629,0.706845062555967,2.87031225596947,3.12679037681869,2.99975874275621,3.2572697671963,2.84874651901651,3.10262685418656,0.948,5.65919562920407,0.946,5.60738998222945,0.95,5.64219043867297,0.946,5.58572475078037,2.99855131639408,3.12851425497625,2.96730223880489,2.97568668660154
"33",2001,"Atlantic 10",97,0,3.57731958762887,2.78570384923252,2.84779287229786,0.91788075376397,0.912499145088078,0.00824686306038447,0.571282060847988,0.0415391939528474,0.924611420162747,0.89579409692106,2.8459983658342,2.99697792149264,2.90272137727088,3.05373354196581,2.91608845012684,3.07341802287147,0.956,3.39043875710759,0.952,3.37046068741254,0.946,3.39656987125281,0.946,3.37560279569515,2.92148814366342,2.97822745961834,2.99620514490106,2.99475323649916
"34",2001,"Big East",124,0,5.64516129032258,4.52944510075535,4.5749090499649,1.09721943154083,1.09221341114075,0.0150699049948908,0.785318650107366,0.252900087505563,0.998430887450114,0.981873988110311,2.85265625285916,3.03886058528059,2.89404262935507,3.08014220993289,2.90921765004685,3.09290754986864,0.936,4.06538126500779,0.936,4.04679044970244,0.938,4.04576158870578,0.938,4.02659223444584,2.94575841906987,2.98709241964398,3.00009187112274,3.00106259995775
"35",2001,"Big Sky",74,0,3.43243243243243,3.8985366776824,3.86258556518815,1.1938647153445,1.18493441707567,0.178258866828171,0.535556055325731,0.961813244710499,0.475420551671577,0.469630837744655,2.90627530339814,3.09840913772743,2.87350953763165,3.06580955897134,2.86973319031408,3.06013842438706,0.95,4.39204495111665,0.952,4.35902183472199,0.964,4.39689328643667,0.962,4.36195650483937,3.00234222056278,2.96965954830149,2.96539428262297,2.96493580735057
"36",2001,"Big South",60,0,3.21666666666667,2.2563436001312,2.49573560932241,1.37918686655092,1.36213286897657,0.0365332767720916,4.43962007249234e-11,0.00356215715204637,0.927979959131975,0.932625505693632,3.0540017048403,3.27418447872734,3.26785349030997,3.4883547722844,2.88241653002251,3.10787704195016,0.938,5.08948326576098,0.93,5.02132248155446,0.96,5.13482243113842,0.952,5.05602452991405,3.16409309178382,3.37810413129719,3.00517665949127,2.99514678598633
"37",2001,"Big 10",98,0,5.45918367346939,4.3521664768003,4.41863681414891,1.20315420305634,1.19595388136099,0.0318141479655699,0.249095723759259,0.989437408059855,0.187892011092069,0.1773214005003,2.89681818379198,3.10458246383005,2.95707948002282,3.16508044731404,2.83013507830763,3.03144397851747,0.936,4.43368808817442,0.94,4.40712341798754,0.954,4.45501255836549,0.958,4.4276320629897,3.00070032381102,3.06107996366843,2.93232704123296,2.93078952841255
"38",2001,"Big 12",106,0,4.29245283018868,3.40792226112417,3.47526687226272,1.06899661886432,1.0626399666647,0.0708577873032696,0.441993620105032,0.579088564412663,0.291793315455358,0.307188991994412,2.88360120314439,3.06511661733356,2.9446743066006,3.12655563798253,2.86491862559142,3.04262603685653,0.95,3.94964342538764,0.95,3.92611655282948,0.944,3.93954822598877,0.94,3.91557595933326,2.97435891023898,3.03561497229157,2.95217603776043,2.95377233122398
"39",2001,"Big West",63,0,3.96825396825397,2.51112254017597,2.59720944071449,1.53825760131971,1.52335300721501,0.092132222148051,0.0204554753983753,0.267760823881663,0.0524738596190137,0.0526440834241473,2.94462118798829,3.1990578870689,3.02334487442316,3.2777478790113,2.99859307417528,3.24680754988592,0.938,5.64023867923522,0.934,5.58556248830792,0.95,5.65550782570744,0.948,5.5981128573841,3.0718395375286,3.15054637671723,3.12288613890522,3.1227003120306
"40",2001,"Colonial",73,0,4.43835616438356,3.93823611039897,3.97212446183619,1.1784749443013,1.16904712211735,0.256251739085063,0.00609200000982622,0.0342237231518484,0.142336914699549,0.139724896114771,3.00766262483155,3.19759603135827,3.03814820151318,3.2279412513433,2.97655033380143,3.16632153641862,0.948,4.30741426559085,0.944,4.27288485902289,0.942,4.32877392032216,0.942,4.29249530623056,3.10262932809491,3.13304472642824,3.07107510825681,3.07143593511002
"41",2001,"CUSA",105,0,4.46666666666667,3.9228276764601,4.02197367895557,1.07331570013474,1.06665731529223,0.0503937232424238,0.000951566214049932,0.19151937398885,0.106829620943003,0.106468761195677,2.97020968562976,3.1484212348544,3.0614266924808,3.23896215372899,2.83508924102841,3.01600052908784,0.944,3.99596837832004,0.934,3.97042214757891,0.934,3.99606423905529,0.934,3.96837702746089,3.05931546024208,3.1501944231049,2.92560358622913,2.92554488505813
"42",2001,"Ivy League",54,0,3.11111111111111,3.50132978723404,3.43840557333474,1.37530553418451,1.36044376747083,0.147181242148339,0.380080811074026,0.939248202404706,0.90511388270838,0.900323989604829,2.88859397018351,3.12040277433378,2.83250112185987,3.06398922259064,2.87883883583968,3.10663189770973,0.934,5.05277155809343,0.928,4.99739744512974,0.936,5.03081500010582,0.932,4.97186655269253,3.00449837225864,2.94824517222525,2.99310871114393,2.9927353667747
"43",2001,"Metro Atlantic",98,0,3.08163265306122,2.46697259183386,2.5112051231531,1.00608099694131,1.00005111976086,0.107759930257571,0.0233897204980403,0.192171072201855,0.762837898030145,0.766102757223093,2.97175996709996,3.1402050354371,3.01324794623694,3.18156963739166,2.90153810028326,3.07255446438193,0.94,3.76932833601523,0.942,3.74668678727971,0.95,3.76434582070551,0.95,3.74128886697668,3.05598250126853,3.0974087918143,2.98683681315993,2.9870462823326
"44",2001,"MAC",114,0,4.91228070175439,3.8716531223787,3.95525021576908,1.19527844429726,1.18832134865177,0.0439068143043157,0.218120094445172,0.707693037087926,0.351079770745936,0.362964686994182,2.88771783418794,3.07627638491311,2.96490260012203,3.15340411433526,2.85469568782191,3.05327273514196,0.952,4.44238737698576,0.952,4.41653056098822,0.946,4.41529444289939,0.946,4.38997850548263,2.98199710955053,3.05915335722864,2.95273112561558,2.95398421148194
"45",2001,"Mid-Continent",77,0,6.63636363636364,6.07647455495504,6.16383553465219,1.30808134504373,1.29698374395971,0.158619138958201,0.112568365819495,0.883153423761868,0.504759100086613,0.50098128196429,2.89962883936747,3.11661096196764,2.97926996883282,3.19639011444111,2.85809240863042,3.06945894447906,0.948,4.85343559838469,0.946,4.81132159052345,0.95,4.83498108483008,0.95,4.79111303295977,3.00811990066756,3.08783004163696,2.96399434030382,2.96377567655474
"46",2001,"Mid-Eastern AC",109,0,5.56880733944954,4.61485533635582,4.72587661753561,1.1139174752708,1.10687565831618,0.11338126762433,0.655380894971878,0.0732929996730164,0.851384376063031,0.74283691986566,2.82738578160253,3.00780280589771,2.93065615101168,3.1101388853321,2.92324829158988,3.10754537980056,0.958,4.14563121650037,0.964,4.11866255879358,0.954,4.15819799982894,0.946,4.1254488486668,2.91759429375012,3.02039751817189,3.00883219438494,3.01539683569522
"47",2001,"Midwestern CC",62,0,4.54838709677419,3.46053010607582,3.58272678526536,1.57622928214615,1.55979876031613,0.0871795628496143,0.404335016254135,0.442082129756103,0.0846079242326454,0.0678537267065469,2.81252788429793,3.08197095484019,2.92226927580726,3.19254203911541,2.74605655057379,3.00901952254593,0.92,5.77963740172426,0.922,5.71901564856633,0.938,5.76635458984854,0.94,5.70402811431955,2.94724941956906,3.05740565746134,2.88405342796813,2.87753803655986
"48",2001,"Missouri Val",94,0,4.38297872340426,3.87256464423862,3.91363552650777,1.19557533922436,1.18753691814982,0.269149714668091,0.767473202951026,0.653936197203179,0.840989671684258,0.818289176141198,2.87825196542355,3.07648836129558,2.91590408722831,3.11391120513228,2.89143923255678,3.0858189498783,0.95,4.44101246002297,0.946,4.41110891799741,0.952,4.41431631797389,0.952,4.38447531071672,2.97737016335956,3.01490764618029,2.9900790541006,2.98862909121754
"49",2001,"Mountain West",62,0,2.5,1.77917379813909,1.83494379879162,1.4650114577164,1.45103802375859,0.200550678150782,0.947722470185327,0.435180258853784,0.702828811829287,0.675870260644565,2.83324111072164,3.0718936139305,2.88503171311603,3.12291080343739,2.86285042883629,3.08899618440828,0.946,5.39682913798176,0.946,5.34521677951833,0.972,5.37815574173755,0.968,5.32483448395933,2.95256736232607,3.00397125827671,2.97796770708636,2.97592330662228
"50",2001,"Northeast",108,0,2.86111111111111,3.18899842218533,3.1273609278893,1.0280396602769,1.02197069955439,0.241518763718388,0.944282211726515,0.21462619356238,0.597948687410653,0.59649819561672,2.96879644812114,3.13857278020139,2.91213326101895,3.08182739222152,2.88598868997418,3.06558402487429,0.954,3.82901281554461,0.954,3.80532943788077,0.92,3.84435593646108,0.92,3.81696164403549,3.05368461416126,2.99698032662024,2.97586590284962,2.97578635742424
"51",2001,"OH Valley",77,0,2.20779220779221,1.03814561960519,1.22855052219086,1.39692671344478,1.38401870538803,0.0495325409600645,0.00898039432982404,0.640116750022319,0.124651298539039,0.104412843639559,2.85886600241901,3.08684902659392,3.03836081648168,3.26732181886398,2.97920854086603,3.22096589618555,0.956,5.20767686213314,0.954,5.1572938565312,0.942,5.17813644766645,0.94,5.1236278417578,2.97285751450647,3.15284131767283,3.09557670856758,3.10008721852579
"52",2001,"PAC 10",88,0,6.125,6.27604790419162,6.22035055967883,1.27638394077596,1.26839662631876,0.0967173439473899,0.795157206802329,0.528360858219378,0.15593462572909,0.163648225351984,2.93238195059265,3.13159234235246,2.8872838112922,3.08639193892202,2.96918324402958,3.18171371341671,0.964,4.82916479579553,0.966,4.79350330420617,0.936,4.79831110998897,0.93,4.75705523707194,3.03198714647255,2.98683787510711,3.0767749361775,3.07544847872315
"53",2001,"Patriot",48,0,2.16666666666667,1.74516869674881,1.85342310169083,2.07061388918267,2.04327090077976,0.21490909839879,0.0528282137728246,0.38533805022627,0.429898875134349,0.452451365349884,2.90719202918265,3.23997542799865,2.99798470119666,3.33087495858798,2.89763924416965,3.22928546188643,0.96,7.60717736337515,0.956,7.50151545111457,0.96,7.61650030055474,0.954,7.50491735084841,3.07358372859065,3.16442982989232,3.06697153007312,3.06346235302804
"54",2001,"SEC",95,0,5.38947368421053,4.09353425797028,4.20049287407071,1.41507111293538,1.40609254085281,0.0358568729271023,0.00662126854344717,0.286916230723171,0.537290654788674,0.55247226242259,2.94814816100166,3.17486953920254,3.04393322485756,3.27048049402851,2.84497023491079,3.08300751564613,0.95,5.1756350042931,0.942,5.14264701002441,0.946,5.21310036163597,0.94,5.17781151650498,3.0615088501021,3.15720685944304,2.96256478233052,2.96398887527846
"55",2001,"Southern",98,0,3.3265306122449,2.73497148363342,2.77721052449457,1.24042250393832,1.23276091482721,0.269705918725488,0.548422833925305,0.871650979155878,0.110161046236162,0.114498285457811,2.89102132675492,3.09240977490166,2.93010779775845,3.13142690246209,2.97959342615206,3.18859228717897,0.958,4.5899231259797,0.956,4.5615689917011,0.938,4.63219477567126,0.938,4.60315639859254,2.99171555082829,3.03076735011027,3.08513762138563,3.08409285666552
"56",2001,"Southland",116,0,4.43965517241379,3.84673710792506,3.88301501157521,1.01204817298346,1.00697264711547,0.0900201115320419,0.131265533381251,0.469231141408203,0.324902339678558,0.32565089892757,2.94656814650134,3.1158284643855,2.98047747550977,3.14977797837205,2.96140202147862,3.116032587579,0.956,3.80269430949559,0.958,3.78360354443498,0.966,3.77039804736108,0.962,3.75132208454759,3.03119830544342,3.06512772694091,3.03883376465899,3.03871730452881
"57",2001,"Southwestern AC",96,0,4.8125,4.38863818807109,4.4071829513235,0.98044158863069,0.974657526686526,0.263711502882321,0.437591761299182,0.714418064344635,0.302241348466129,0.295073274367569,2.93279068690755,3.09799616304732,2.95002052420211,3.11535625791924,2.88096130448065,3.03621359398279,0.948,3.64240593302677,0.946,3.62089550715896,0.96,3.6350905621233,0.96,3.6129303990139,3.01539342497744,3.03268839106067,2.95914146652646,2.95858744923172
"58",2001,"Sun Belt",103,0,5.47572815533981,4.8261056705869,4.8754275450239,1.14711381462128,1.14033173877576,0.168060717475682,0.570486566908517,0.706675018304915,0.458628601686674,0.462119940843044,2.8866173672176,3.07691253397815,2.93225952136467,3.12279632218001,2.93925374184631,3.13350810610384,0.956,4.25060919525255,0.96,4.22535951469302,0.944,4.2464319704592,0.942,4.22046664374556,2.98176495059788,3.02752792177234,3.0367023430431,3.03638092397508
"59",2001,"Trans America",98,0,4.6734693877551,4.18731653392765,4.25345075035546,1.30104161742736,1.29270018150165,0.201790185983796,0.354836431637743,0.850429829739176,0.870745857991696,0.883999629666789,2.877985058058,3.10063449237032,2.94121183374126,3.16362796124984,2.88063340249225,3.10285589936629,0.954,4.86468546738301,0.952,4.83278199010078,0.946,4.84142460362477,0.946,4.80656832036701,2.98930977521416,3.05241989749555,2.99079820366201,2.99174465092927
"60",2001,"West Coast",62,0,4,3.12238842839246,3.1989280974741,1.26042001416516,1.24785601075815,0.10578021227266,0.0426937765877645,0.47291736395144,0.600451558810321,0.580999885589118,2.93431287663917,3.14139389307053,3.00352036921127,3.20948399735245,2.92236598982219,3.13834603262255,0.954,4.5672224382418,0.948,4.52157925342123,0.928,4.55680931500486,0.926,4.5080891207399,3.03785338485485,3.10650218328186,3.02883443573686,3.03035601122237
"61",2001,"WAC",77,0,4.32467532467532,3.86816634261235,3.90230429214096,0.991137480149248,0.983443801985854,0.290194400746432,0.74043655602893,0.658996018796607,0.729361788985666,0.704993378787033,2.89875395322166,3.06408797663411,2.93138084361089,3.0964706150193,2.89959996404618,3.06794300628182,0.944,3.67749755509748,0.94,3.64874932887338,0.938,3.65580417083878,0.936,3.62579698330838,2.98142096492788,3.01392572931509,2.98515287291719,2.983771485164
"62",2002,"Horizon",80,0,3.4,2.26278045474677,2.35137237238704,1.42083960150733,1.41006650014094,0.0569710348701776,0.063423141680425,0.662930069290619,0.680022677835328,0.69660187146219,2.91367265159811,3.13558825223843,2.99409481739783,3.21641529696359,2.86267881320979,3.09182047162636,0.966,5.23356042046628,0.96,5.19380821741925,0.948,5.23267512361238,0.948,5.19169206509018,3.02463045191827,3.10525505718071,2.97595800368559,2.97724964241808
"63",2002,"America East",79,0,3.62025316455696,3.20052372311083,3.27263902430596,1.2534540852363,1.24369328355047,0.2234187563063,0.885571345229172,0.12604034409252,0.583477063896728,0.581996453262161,2.82942411378364,3.02108347875635,2.89708815353693,3.08885811517387,2.86424227605379,3.07630417158476,0.964,4.64104372959967,0.962,4.60375388976981,0.952,4.65961268844468,0.954,4.61804051116975,2.92525379626999,2.9929731343554,2.97020317188257,2.97027322381928
"64",2002,"Atlantic Coast",79,0,3.72151898734177,2.91779032054054,2.98726802455105,1.2198694731045,1.2102903980091,0.0710776941156229,0.0757854929191658,0.663500970082888,0.957031724019095,0.996407887399563,2.92740007711292,3.11393148431852,2.99119857707537,3.17779463345117,2.90347955193444,3.09696402843569,0.964,4.51413189902128,0.96,4.47866751495838,0.948,4.49805375711089,0.948,4.46115625878237,3.02066578071572,3.08449660526327,3.00265928591704,3.00022179018506
"65",2002,"Atlantic Sun",117,0,2.16239316239316,1.90225919146133,1.93461979155574,0.989106074785901,0.98422387646148,0.309350235291967,0.320122443124768,0.777109933711153,0.668969557456293,0.631911374730463,2.92714302431327,3.0974019467542,2.95792498677427,3.1284527130317,2.93979207667842,3.09906581514975,0.944,3.73064992002411,0.948,3.7118943191839,0.954,3.71546637296676,0.952,3.69440452907783,3.01227248553373,3.04318884990298,3.01732669890867,3.01942894591408
"66",2002,"Atlantic 10",107,0,3.28971962616822,2.64871999091598,2.76892493822064,1.16978083278878,1.16235400733652,0.0672404116931163,0.00132367715193627,0.25667227921994,0.222310733630311,0.226897512908563,2.95694223159759,3.1610022923863,3.06578620221287,3.27024182882569,2.96244879683559,3.15792625732653,0.938,4.32781633114086,0.94,4.29911633654069,0.952,4.37287675261966,0.954,4.34240731991463,3.05897226199195,3.16801401551928,3.06081791366752,3.06018752708106
"67",2002,"Big East",123,0,6.47154471544715,5.25721443499957,5.2986415396676,0.976643921406687,0.971958376645216,0.0240365898077532,0.0974195295518348,0.457014426502171,0.242559058428238,0.247571816731567,2.95057570803446,3.10971548635757,2.98770114906642,3.14661301247713,2.87262056354676,3.03292671189764,0.948,3.59161452669767,0.95,3.57440135849078,0.952,3.62657123010417,0.95,3.60895963383603,3.03014559719601,3.06715708077178,2.95230188475634,2.9527736377222
"68",2002,"Big Sky",61,0,5.65573770491803,5.24055516489999,5.25909304909739,1.37565178298894,1.3626326100129,0.505722742967809,0.826926487664159,0.9280500782195,0.0801998631376803,0.076744973995913,2.88762706494934,3.10249277750327,2.90452354129867,3.11940176349618,2.78359097529309,3.01106646830772,0.96,5.02998286751265,0.96,4.98228149891457,0.934,5.00589359346789,0.934,4.95639671569919,2.9950599212263,3.01196265239743,2.89838587981197,2.8973287218004
"69",2002,"Big South",77,0,3.24675324675325,2.21722907703442,2.30178948111368,1.04663680079027,1.0377813410303,0.0431736765825712,0.0755795681188576,0.937118370876237,0.210944768803695,0.221734575248795,2.91652654122504,3.09046119253525,2.99185465279083,3.16572024911181,2.96758607129192,3.13941114982345,0.954,3.85571204757198,0.946,3.82321230794081,0.94,3.86079205026562,0.942,3.8270786133158,3.00349386688014,3.07878745095132,3.05495986952894,3.05349861055768
"70",2002,"Big 10",99,0,3.2020202020202,2.65282789551247,2.74720917582899,1.21316181454972,1.20512365890782,0.191114724032229,0.0442873551485503,0.870272587560503,0.771067259193627,0.884182531663079,2.91077988160633,3.1054061698452,3.00255965914881,3.19699948371844,2.88513973454186,3.09899636638141,0.952,4.52479463534896,0.946,4.49272132925836,0.942,4.52691957120774,0.94,4.48792539391768,3.00809302572576,3.09977957143362,2.98414917867937,2.99206805046164
"71",2002,"Big 12",107,0,6.27102803738318,5.30515155794543,5.3726893148133,1.08559455798016,1.07974935061965,0.012413156493432,0.0538890301483684,0.576052034691227,0.198317920529668,0.187729811632646,2.93722934092712,3.11275922137547,2.99854984663504,3.17422621221475,2.84646643667828,3.03018421436013,0.956,4.02857147186033,0.954,4.00682145011696,0.938,4.02078209072104,0.94,3.99824264928382,3.02499428115129,3.0863880294249,2.9398258359235,2.9383253255192
"72",2002,"Big West",79,0,4.12658227848101,3.07047914804737,3.1138862747798,1.19078698977048,1.18197548602129,0.0910835734204796,0.0146130856343404,0.0968769112467941,0.255851465372358,0.244944073707553,2.98494657724069,3.18119520771921,3.02423325517848,3.22030972562298,2.9598432715429,3.15692835493504,0.958,4.39456629965073,0.954,4.362062460567,0.93,4.37900502719622,0.928,4.34641280632844,3.08307089247995,3.12227149040073,3.05705979652083,3.05838581323897
"73",2002,"Colonial",99,0,5.51515151515152,4.39172758529569,4.43286486767226,1.14524117797887,1.13847868682985,0.118137968291605,0.0420381188767242,0.209512332114044,0.910689499322686,0.898257856459362,2.96591468785472,3.15503732671789,3.00354748401257,3.19280257450083,2.91313889607305,3.09896031551944,0.94,4.26000408621277,0.944,4.23487113194565,0.95,4.21250116464376,0.95,4.18670780554755,3.06047600728631,3.0981750292567,3.00533620757642,3.00604960579624
"74",2002,"CUSA",107,0,6.26168224299065,5.73311610174579,5.85528146773047,1.2330350184653,1.22564687273392,0.0799685606728555,0.276097263467177,0.320679455337371,0.241328682756819,0.242666234061949,2.84744962884982,3.05004670128734,2.95494597200861,3.15741232613075,2.82995935262994,3.04312745374544,0.942,4.55460733041017,0.946,4.52508861871182,0.914,4.54613511534182,0.914,4.51358205757453,2.94874816506858,3.05617914906968,2.93624088500525,2.93654340318769
"75",2002,"Ivy League",55,0,2.16363636363636,2.12760416666666,2.1383984912271,1.4612095871724,1.44446294864835,0.822652006566415,0.145092013300388,0.194854528410907,0.579244282217665,0.576883546693943,2.96043351634164,3.19365692842595,2.97002379925633,3.20310675942133,2.91214091701712,3.15761427937762,0.95,5.40575592945933,0.946,5.3418926304562,0.942,5.41120118022312,0.934,5.34504800500703,3.07704522238379,3.08656527933883,3.0347398190475,3.03487759819737
"76",2002,"Metro Atlantic",99,0,3.71717171717172,3.16829434062925,3.25741552264941,1.14466395733773,1.13712329613624,0.092567685092901,0.162539720929587,0.734106322496741,0.354603437914433,0.392183384118546,2.88789229604473,3.07904259301549,2.97250762045671,3.16334624882276,2.86065331753116,3.054744221915,0.952,4.27392344252756,0.952,4.24485005316163,0.928,4.27207488299041,0.926,4.24067653393824,2.98346744453011,3.06792693463973,2.95408179199964,2.95769876972308
"77",2002,"MAC",116,0,4.12068965517241,3.18248133592583,3.24075556877782,0.986633003544942,0.981864928005233,0.0130506867921591,0.258386619785857,0.851565177995523,0.947582778578064,0.930412999691455,2.91379197323664,3.07120788520712,2.96658767194624,3.12415886692391,2.9240155133392,3.08305687886601,0.956,3.6448555482778,0.952,3.62715252433792,0.944,3.63897714967804,0.944,3.62022276154111,2.99249992922188,3.04537326943508,3.00265817576405,3.00353619610261
"78",2002,"Mid-Continent",63,0,5.07936507936508,4.37562987734895,4.61184413396765,1.57681928294741,1.55631986053783,0.110031532585408,0.0538033093229356,0.314248477293696,0.146786480522864,0.185766017480351,2.80210099316341,3.06374694087346,2.99789261315509,3.25876571894279,2.95882637722345,3.21174403175443,0.946,5.89232721785616,0.948,5.80341209330316,0.946,5.87833444679074,0.942,5.78044639614589,2.93292396701844,3.12832916604894,3.09358911008965,3.08528520448894
"79",2002,"Mid-Eastern AC",108,0,4.46296296296296,3.85811039530703,3.89859522677973,1.06172677588666,1.0559165849882,0.121423869446949,0.99299142738427,0.394497885431342,0.733405586122916,0.740554872536524,2.877144301455,3.04851958291257,2.9146655977166,3.08610125350031,2.928300820676,3.10078421781716,0.948,3.94422037847495,0.95,3.92254829011844,0.956,3.93331174511715,0.954,3.91121538652686,2.96283194218378,3.00038342560845,3.01495655712645,3.01454251924658
"80",2002,"Missouri Val",97,0,4.32989690721649,3.95066357391897,3.98301669722768,1.17831295522191,1.17131263515586,0.312945624767633,0.800392060896112,0.743212890863692,0.29772204200576,0.279611533495629,2.88020337111661,3.08553958979769,2.91071165437178,3.11567960027177,2.95622987867001,3.15115341547585,0.95,4.35462432856073,0.946,4.3286264361914,0.95,4.34191360222393,0.948,4.31461227969821,2.98287148045715,3.01319562732177,3.05166716755068,3.05369164707293
"81",2002,"Mountain West",60,0,4,2.36757007233567,2.54437195079959,1.36896567419994,1.3546382814563,0.0289304675096115,6.72313561597527e-06,0.0970085515994455,0.478054594475342,0.492461231035725,2.98327094972255,3.20088988161813,3.14413081612765,3.36314178620175,2.92628288564754,3.15297172385876,0.954,4.99747717306666,0.944,4.94450169987414,0.938,4.99915864249678,0.94,4.93879378081224,3.09208041567034,3.2536363011647,3.04109368950842,3.03962730475315
"82",2002,"Northeast",114,0,4.01754385964912,3.75188372183622,3.78241784362665,1.08391816981452,1.07804364415666,0.34893994263771,0.160221520898808,0.421166782271223,0.574829145228025,0.549898135539698,2.94552845327503,3.1301019549295,2.97378840460073,3.15826963949659,2.88968079736774,3.05881324539992,0.936,4.04361047184508,0.934,4.02141798184767,0.96,4.02374625296996,0.966,4.00111388544484,3.03781520410227,3.06602902204866,2.9758500064927,2.97424702138383
"83",2002,"OH Valley",79,0,4.93670886075949,4.26578033963669,4.33106498518519,1.13030527340847,1.12174251255766,0.0890975574516042,0.0956002502435746,0.691197073028511,0.147496162187793,0.143666723934359,2.92596925611082,3.11157936981831,2.98606127035763,3.17172732517619,2.83691374075658,3.02378569215651,0.944,4.1763552878551,0.942,4.14454212537081,0.952,4.16987381650827,0.952,4.13672548909802,3.01877431296457,3.07889429776691,2.93078024011945,2.93034971645655
"84",2002,"PAC 10",102,0,4.11764705882353,3.22069303846792,3.25309950999709,1.0393101698655,1.03350010032487,0.172000600431733,0.988915161989373,0.483658326430753,0.664884067804088,0.651604366202967,2.88558612510678,3.05424252788757,2.91508517721554,3.08372174189447,2.93555187820695,3.10294065741065,0.944,3.86235884520633,0.944,3.84077476625991,0.948,3.85542897876444,0.95,3.83310439686788,2.96991432649717,2.999403459555,3.01847499219725,3.0192462678088
"85",2002,"Patriot",62,0,6.08064516129032,5.07701188909979,5.18393926855411,1.37409309359532,1.35912267430409,0.133654759247169,0.135380638575881,0.80796561185415,0.393711245628984,0.394254719219145,2.87463784933515,3.09774724199921,2.9733641258299,3.19648517794298,2.93569581396301,3.16291325360504,0.952,5.08595027470215,0.95,5.03024178715054,0.95,5.07808966102619,0.95,5.02004214284618,2.98619254566718,3.08492465188644,3.04924724521987,3.04930453378402
"86",2002,"SEC",94,0,5.17021276595745,4.40720671610164,4.57113361637257,1.31940731270504,1.30946321077576,0.0653410325061156,0.0722424603067521,0.322180922898614,0.838647946252487,0.87649016776052,2.84157975780195,3.05219183666233,2.99125438378216,3.20166829369652,2.90477027651226,3.11159934996285,0.954,4.87776394682653,0.946,4.83866248630511,0.964,4.88998080745589,0.964,4.84769780283514,2.94688579723214,3.09646133873934,3.01078610495827,3.00818481323755
"87",2002,"Southern",99,0,4.06060606060606,3.4118012742586,3.48252641530556,1.12813907630898,1.12128836734025,0.0676291635963656,0.0941194773732979,0.809812431640211,0.612558894799243,0.652249320733892,2.92038996775077,3.10184957150762,2.98671535677172,3.16829983207605,2.92658299204625,3.1171535211946,0.97,4.20107330973517,0.97,4.17531064662394,0.94,4.20541356910296,0.944,4.17883935332666,3.01111976962919,3.07750759442389,3.02453894866044,3.02186825662043
"88",2002,"Southland",115,0,4.28695652173913,4.06971101023662,4.08367749351505,1.04929943162064,1.04407806838658,0.493375566760394,0.785820590299544,0.982021008648673,0.941321628518452,0.952005707264412,2.90858386482186,3.08934182167782,2.92216526978199,3.10283687099712,2.91287143730258,3.09263837932907,0.934,3.91241459351277,0.934,3.89287774937127,0.938,3.92050789080434,0.936,3.90032989087289,2.99896284324984,3.01250107038956,3.00336641131713,3.00275490831582
"89",2002,"Southwestern AC",96,0,2.57291666666667,1.83305520777993,1.85804284876268,1.05065907961763,1.04436948481517,0.145528824350345,0.242952844601992,0.502997885497127,0.965297693384257,0.971560796036835,2.94083731529396,3.12043099943141,2.96363071677561,3.14323395664672,2.91203880718198,3.09121403082402,0.95,3.90115959628001,0.946,3.87781010063045,0.94,3.88788339360601,0.934,3.8644757346973,3.03063415736269,3.05343233671116,3.00198379110922,3.001626419003
"90",2002,"Sun Belt",89,0,5.14606741573034,4.13811287021156,4.21936958671927,1.19681504313903,1.18811456299897,0.104987539678313,0.0641972414778786,0.673289508820629,0.603667329236574,0.603808188790137,2.92213968415151,3.12044173879273,2.99445461255335,3.19289307104984,2.92862993610957,3.12264728328362,0.932,4.38386487965269,0.934,4.35194346031249,0.952,4.38598143055974,0.95,4.35350319951019,3.02129071147212,3.09367384180159,3.02558879813223,3.02563860969659
"91",2002,"West Coast",63,0,4.46031746031746,3.96202697015462,4.06440682250446,1.19147896984688,1.1791912655484,0.119273689477469,0.129694677499395,0.59376678890311,0.592886411273932,0.618102053791263,2.88277137492253,3.0671430956468,2.97906138457901,3.16316187229213,2.92227245545476,3.13063067650547,0.956,4.42280583283655,0.956,4.3753162813841,0.938,4.40200166649699,0.934,4.35153068074613,2.97495723528467,3.07111162843557,3.0284477936465,3.02645156598011
"92",2002,"WAC",99,0,3.25252525252525,2.23207491373518,2.26910029200294,1.05535092998333,1.04925394326465,0.0665838262896907,0.348163795249221,0.857726130444379,0.198532037458979,0.193456780311749,2.92052933714217,3.09543828156158,2.9543139886623,3.12933924017314,2.85535771023763,3.02933453495737,0.958,3.92415315673257,0.956,3.90148758679354,0.966,3.91002318008695,0.966,3.88710941617667,3.00798380935187,3.04182661441772,2.94294660905624,2.9423461225975
"93",2003,"Horizon",75,0,4.81333333333333,3.74175824175824,3.78836049346119,1.11839709244044,1.10940016677292,0.0209059460387433,0.506984021324055,0.849958044389537,0.430303986219152,0.458922885395361,2.89315057667091,3.08807188283335,2.9354000598625,3.13055730100627,2.87144947319582,3.05812641571848,0.932,4.13002067232905,0.926,4.09686274714548,0.94,4.10483570300747,0.94,4.07240428061634,2.99061122975213,3.03297868043438,2.96243811964539,2.96478794445715
"94",2003,"America East",73,0,2.54794520547945,2.78395061728395,2.7626592908123,1.21362802071489,1.20389421996636,0.129193674233858,0.517292013403247,0.788180116826363,0.761400848360903,0.779251179170036,2.88378061662521,3.08824419089854,2.86411772327387,3.06848127522373,2.88597744517362,3.08553727789068,0.94,4.46885599327785,0.938,4.43297818412192,0.952,4.47794737132675,0.952,4.44223370581101,2.98601240376188,2.9662994992488,2.98458500016993,2.98575736153215
"95",2003,"Atlantic Coast",73,0,4.41095890410959,4.46159122085048,4.45834561456435,1.23630518660803,1.22661705424736,0.784736359756319,0.964734453196522,0.91835360465415,0.853404866870974,0.831561044389452,2.90282791245598,3.10787566997072,2.89979959832505,3.10481630337266,2.89280241324558,3.08624472042471,0.956,4.55123250574922,0.952,4.51552847924375,0.954,4.54182994668405,0.95,4.5050638624925,3.00535179121335,3.00230795084885,2.99090814302574,2.98952356683515
"96",2003,"Atlantic Sun",74,0,4.35135135135135,5.04959491980637,4.9044228699556,1.09996024666828,1.08870457847601,0.371592234990248,0.00175033145039228,0.542094236594774,0.763595955649558,0.692101583444097,2.88424648610066,3.0609006176143,2.77106183206514,2.94706264349713,2.88819284466533,3.07427855821958,0.95,4.03891148449808,0.946,3.99316575811671,0.934,3.99009050127084,0.928,3.93942882121177,2.97257355185748,2.85906223778113,2.98563238179613,2.98123570144245
"97",2003,"Atlantic 10",101,0,3.83168316831683,3.8609902946233,3.85669369635769,1.07797119653187,1.07159685914918,0.884965809083026,0.697844051838531,0.750422230480059,0.408091268467911,0.410184470961247,2.89819719155082,3.07341931667952,2.89516298004646,3.07022470458041,2.94771158094969,3.12787034889398,0.948,3.98108850084388,0.94,3.95711222961358,0.944,3.96383141007044,0.942,3.93970805513892,2.98580825411517,2.98269384231344,3.03798467500674,3.03779096492183
"98",2003,"Big East",113,0,0.15929203539823,0.0595843703887566,0.0645309751469702,0.930002739780168,0.925357958375174,0.442612017458602,0.584381969009619,0.50747721666799,0.401926962994775,0.397133727950023,2.89948550549155,3.04977879922876,2.90390491340241,3.05421921282128,2.88655673029146,3.04506932151238,0.966,3.4235137916003,0.966,3.40635571664745,0.942,3.40470242778662,0.942,3.38734629206968,2.97463215236016,2.97906206311185,2.96617163248502,2.96581302590192
"99",2003,"Big Sky",58,0,3.32758620689655,3.13503649635037,3.14681831900486,1.49529141289768,1.48019382030692,0.672690515605985,0.954145359048873,0.89853420135804,0.535040663432196,0.58389539359573,2.87272634396726,3.11175266793506,2.88414710010207,3.12284233079398,2.83814210496959,3.09125276546388,0.944,5.4210720284267,0.938,5.3662163391094,0.94,5.45993921291446,0.938,5.40346107117635,2.99223950595116,3.00349471544802,2.96011180809198,2.96469743521673
"100",2003,"Big South",59,0,2.71186440677966,1.60837427548448,1.70280392742585,1.4128480542651,1.39677901396182,0.122823336037074,0.549760992130579,0.363912168661094,0.117695365869061,0.124169679553317,2.83965412086663,3.05892450791708,2.92347302556669,3.14357895058283,2.97587744256125,3.19910444877145,0.954,5.08633691643317,0.954,5.02842273525494,0.958,5.19524521566995,0.956,5.13348570077971,2.94928931439185,3.03352598807476,3.08918002994497,3.08749094566635
"101",2003,"Big 10",88,0,5.38636363636364,5.38636363636364,5.38636363636363,1.15828204254863,1.15101199578625,1,0.172278057264429,0.172278057264427,0.273316910868628,0.273316910868632,2.96937749189193,3.17064909795709,2.96937749189193,3.17064909795709,2.95906752652954,3.14435611603535,0.934,4.26168689159057,0.932,4.2348119885788,0.954,4.24609560341377,0.946,4.21828487331566,3.07001329492451,3.07001329492451,3.05171182128244,3.05171182128244
"102",2003,"Big 12",96,0,3.125,3.125,3.12499999999999,1.20934221757601,1.20199430340503,1,0.377118473721895,0.3771184737219,0.0777778510558563,0.0777778510558563,2.94867952292019,3.13527840290566,2.94867952292019,3.13527840290566,2.81432016446994,3.00981918035234,0.954,4.42391386230282,0.954,4.39702549051487,0.952,4.44971587320209,0.948,4.42317199538432,3.04197896291292,3.04197896291292,2.91206967241114,2.91206967241114
"103",2003,"Big West",72,0,3.73611111111111,3.73611111111111,3.73611111111111,1.41217817125728,1.40092670635748,1,0.530089023366971,0.530089023366971,0.368619981794051,0.368619981794052,2.84888163155838,3.0778845691396,2.84888163155838,3.0778845691396,2.94162528464226,3.15703631515986,0.944,5.16482479052587,0.944,5.12364657131805,0.958,5.19024492326376,0.958,5.14822104144468,2.96338310034899,2.96338310034899,3.04933079990106,3.04933079990106
"104",2003,"Colonial",93,0,4.94623655913978,4.56756756756757,4.58598781519219,0.999759385801931,0.993578531437401,0.26356433795587,0.834798268629274,0.834074100734828,0.655034754533662,0.646437460510233,2.91402200178216,3.06940265834579,2.93055776780368,3.08594484933238,2.90116324264847,3.06140214172969,0.958,3.67347880241759,0.958,3.65077735618669,0.962,3.70279204589955,0.96,3.67980228950444,2.99171233006398,3.00825130856803,2.98179357154523,2.98128269218908
"105",2003,"CUSA",99,0,4.19191919191919,4.2008281573499,4.19840757371885,1.24460810506557,1.23726462646136,0.946344162971669,0.73269695855531,0.710513270726717,0.310556523736494,0.302204698601093,2.91542861488232,3.12399521036854,2.91391347718704,3.12233852136378,2.95373959305268,3.14879244052045,0.938,4.56353933218855,0.938,4.53624335348548,0.962,4.55534828180454,0.958,4.52766384401483,3.01971191262543,3.01812599927541,3.05035812196377,3.05126601678657
"106",2003,"Ivy League",56,0,1.92857142857143,1.92857142857143,1.92857142857143,1.3513915891018,1.33724069969764,1,0.621727880477946,0.621727880477946,0.673306012474201,0.673306012474201,2.91991424362973,3.13384329667489,2.91991424362973,3.13384329667489,2.86243705437056,3.08893057424799,0.958,4.93499583881601,0.954,4.88315549255391,0.938,4.87977457775303,0.93,4.82732485822228,3.02687877015231,3.02687877015231,2.97568381430927,2.97568381430927
"107",2003,"Metro Atlantic",90,0,2.02222222222222,2.02222222222222,2.02222222222222,1.13896315493168,1.13182314537194,1,0.515591606552748,0.515591606552748,0.60029391039162,0.60029391039162,2.86512923404953,3.06776725378543,2.86512923404953,3.06776725378543,2.92982288958961,3.12126614120575,0.924,4.23348079485805,0.92,4.20691439288006,0.932,4.1993428691964,0.93,4.17293430293149,2.96644824391748,2.96644824391748,3.02554451539768,3.02554451539768
"108",2003,"MAC",109,0,4.65137614678899,4.19765204997164,4.26572809392289,1.06260832794578,1.05660439775303,0.0291539607982748,0.585014598532467,0.40720859206228,0.580051653313958,0.603117368056315,2.87334614310531,3.05145539000006,2.93577565669919,3.11371193649091,2.88863237992724,3.06473596860358,0.956,3.94155291246822,0.95,3.91897208434142,0.962,3.94282585713326,0.958,3.91995715438632,2.96240076655268,3.02474379659505,2.97512916570608,2.97668417426541
"109",2003,"Mid-Continent",56,0,7.76785714285714,7.76785714285714,7.76785714285714,1.55643362100253,1.54013703817641,1,0.39076328380257,0.39076328380257,0.263383680429185,0.263383680429185,2.81541972579947,3.07228052510807,2.81541972579947,3.07228052510807,2.94358546603255,3.20591538215531,0.944,5.71486669511927,0.94,5.65480559317953,0.942,5.71133118943587,0.934,5.64994174752947,2.94385012545377,2.94385012545377,3.07475042409393,3.07475042409393
"110",2003,"Mid-Eastern AC",100,0,4.18,4,4.00926915603146,1.06340608875342,1.05740023776503,0.222827748059403,0.194783327181528,0.138894214934353,0.572410933869592,0.573366309566248,2.83912402439979,3.02251591519311,2.84770997559723,3.03110306001558,2.88682192905148,3.06272899181153,0.942,3.94750933173016,0.942,3.92518515768186,0.946,3.93961099805317,0.946,3.91703988223351,2.93081996979645,2.93940651780641,2.97469478846694,2.97477546043151
"111",2003,"Missouri Val",91,0,5.17582417582418,5.2225,5.2174420628244,1.30042021453644,1.29237213984774,0.722467391395609,0.651504759449819,0.593035534012314,0.403354565285153,0.397601983229178,2.92049051686137,3.13898126473307,2.91587633879689,3.13438766812395,2.93986523237315,3.15120519030443,0.944,4.78506221147612,0.944,4.7553735300987,0.958,4.85275192309786,0.954,4.82225409313524,3.02973589079722,3.02513200346042,3.04501987355854,3.04553521133879
"112",2003,"Mountain West",58,0,8.25862068965517,8.27788461538461,8.27694718159429,1.47242114078118,1.45764039865192,0.963362775652479,0.233483300308738,0.23839497931326,0.392037376087545,0.391697887853951,2.79711009668621,3.05059475734302,2.79632149225305,3.04978739892124,2.93238334117732,3.17230268054636,0.916,5.33538667068464,0.906,5.28173411667998,0.942,5.37097383506563,0.94,5.31557267362264,2.92385242701462,2.92305444558714,3.05235245626565,3.05234301086184
"113",2003,"Northeast",91,0,0.923076923076923,0.926733314376632,0.926430745130481,0.915601386362667,0.909849179796096,0.987324753523043,0.830629039492512,0.83535449026514,0.234282253356514,0.232361662295544,2.91544873399496,3.06836638816231,2.91521368279217,3.06812999922484,2.96917928157027,3.12667231359139,0.946,3.32843176065857,0.94,3.30749008403904,0.922,3.37820688387095,0.922,3.35676632247803,2.99190756107863,2.9916718410085,3.04774346705955,3.04792579758083
"114",2003,"OH Valley",81,0,3.07407407407407,2.44962963264783,2.56958694363109,1.09936956798433,1.10548643990191,0.234738360470039,0.184078063134264,0.612502143400617,0.0381935661408032,0.0395259240403974,2.88614993685234,3.06715720098481,2.97084426368057,3.15138178263429,3.00489436644411,3.19846227234782,0.956,4.0617655058314,0.952,4.04511375744842,0.928,4.068369197399,0.93,4.03420125323152,2.97665356891857,3.06111302315743,3.1019607067833,3.10167831939596
"115",2003,"PAC 10",90,0,8.02222222222222,8.02222222222222,8.02222222222221,1.26807913450148,1.26012933946997,1,0.76005168333818,0.76005168333818,0.756190499904198,0.756190499904198,2.87997269342437,3.08771631695455,2.87997269342437,3.08771631695455,2.88247145774136,3.08543628257049,0.948,4.6506010812416,0.948,4.62143135246268,0.954,4.66550185974243,0.954,4.63619316158118,2.98384450518946,2.98384450518946,2.98395387015592,2.98395387015592
"116",2003,"Patriot",57,0,2.10526315789474,1.953125,1.97001084251045,1.17935115238211,1.16713579275287,0.353773027211179,0.21417982744881,0.118345506490413,0.449460854634433,0.45411675727558,2.83116606603223,3.01914905995975,2.84656270813705,3.03447966981594,2.94161875988279,3.13034162877031,0.956,4.30083092415585,0.952,4.25615858649154,0.948,4.31019734213664,0.944,4.26367160181439,2.92515756299599,2.94052118897649,3.03639552836142,3.03598019432655
"117",2003,"SEC",84,0,3.92857142857143,3.92857142857143,3.92857142857144,1.26355922768523,1.25470812813006,1,0.104585688781175,0.104585688781177,0.00380163608346597,0.00380163608346609,2.98188325898254,3.19203432260758,2.98188325898255,3.19203432260758,2.75328810360313,2.95224832935538,0.928,4.58957835222085,0.928,4.55737030126443,0.936,4.56314499870845,0.93,4.53120637657141,3.08695879079506,3.08695879079506,2.85276821647925,2.85276821647925
"118",2003,"Southern",92,0,2.1304347826087,2.03439841798501,2.04167360078473,1.0821718312494,1.072723948767,0.748702137372842,0.402256507508345,0.484949845958978,0.985576112460416,0.959583291668543,2.94289479290417,3.12016181118917,2.94917801143398,3.12646844144451,2.91549657921043,3.08898035802486,0.954,3.9872127962662,0.952,3.95633843424201,0.954,3.97072196581949,0.954,3.94548051137208,3.03152830204667,3.03782322643925,2.99920364828579,3.00223846861765
"119",2003,"Southland",115,0,3.95652173913043,3.91671766374176,3.91921581307436,0.922375330953765,0.917933293783592,0.873304598860975,0.878257845498334,0.833603081848315,0.77431073328489,0.783291182284373,2.91413551770538,3.06926794622661,2.91641081350094,3.0714922247358,2.91423105390475,3.0646949109975,0.954,3.4328570919015,0.954,3.41629521153968,0.948,3.43442492293651,0.948,3.41719315251918,2.99170173196599,2.99395151911837,2.98901028298025,2.98946298245112
"120",2003,"Southwestern AC",94,0,3.15957446808511,2.62669902912622,2.64879459741242,0.99914099716245,0.993084296949521,0.0854692016250818,0.769420471777495,0.847621366311986,0.168754032992601,0.176714439523147,2.9110874341709,3.07306283198561,2.93115047863865,3.09301202894977,2.86220335834625,3.02541432161897,0.944,3.68945081735454,0.944,3.66708899233929,0.95,3.7100781083308,0.948,3.68756792820317,2.99207513307825,3.01208125379421,2.94273216402038,2.94380883998261
"121",2003,"Sun Belt",83,0,4.55421686746988,4.05880965158894,4.11811032954861,1.2168877368611,1.20757795963464,0.229408487648091,0.817159197103419,0.191034882253673,0.647666835575248,0.690409086053769,2.83702850845166,3.032625260696,2.89082148322775,3.08617775441921,2.87432843294139,3.08328601932892,0.96,4.475278101362,0.962,4.4408763261036,0.92,4.46511882663893,0.922,4.42936779773166,2.93482688457383,2.98849961882348,2.97561557487137,2.97880722613515
"122",2003,"West Coast",59,0,4.47457627118644,4.1527221777422,4.21552793825963,1.47982153969491,1.46456744177819,0.157239330518691,0.172994505331781,0.680878246085935,0.4350265937359,0.412058343998235,2.90575532496552,3.14418243211132,2.96354271691476,3.20225271402121,2.81870699513284,3.07443621060203,0.962,5.47971426861864,0.958,5.4220319268095,0.93,5.48860145811784,0.928,5.42884244948212,3.02496887853842,3.08289771546798,2.94910352323056,2.94657160286743
"123",2003,"WAC",91,0,5.74725274725275,5.7635,5.76226642024742,1.18572178835298,1.17838965424053,0.9080168109725,0.729954865533066,0.74736419352589,0.635487413906811,0.621904421826088,2.88336059497064,3.08376498663341,2.88221138733502,3.08256798647168,2.87711549077854,3.07354849879666,0.95,4.39424806200564,0.95,4.36704905836133,0.954,4.37921161158051,0.952,4.35172892546779,2.98356279080202,2.98238968690335,2.97631599516829,2.9753319947876
"124",2004,"Horizon",79,0,3.64556962025316,3.26231175240303,3.3137353757677,1.04349777518326,1.03554997436769,0.210930080054242,0.151574645763591,0.705608411244487,0.151463648224873,0.155441217892798,2.92838267090878,3.10573696001166,2.97612798141496,3.15360626316013,2.97595409027308,3.15028314359628,0.942,3.8558597811683,0.938,3.82612644721929,0.948,3.86377945144847,0.94,3.83206290440609,3.01705981546022,3.06486712228754,3.06359486215766,3.06311861693468
"125",2004,"America East",91,0,2.20879120879121,2.1735,2.17871225596371,1.11780098155933,1.11088062572499,0.721397947887871,0.28625546292649,0.338431461950664,0.0934176582093262,0.0913288494872048,2.95306453030664,3.13629711541249,2.95817344823385,3.14135790945297,2.82071454196026,3.01338779934586,0.946,4.18852172011624,0.942,4.16240800406859,0.948,4.15701120571988,0.944,4.13016446708418,3.04468082285957,3.04976567884341,2.91759575329116,2.91705117065306
"126",2004,"Atlantic Coast",72,0,2.84722222222222,2.84722222222222,2.84722222222222,1.29236140602517,1.2820644683245,1,0.305656830190489,0.305656830190489,0.901638606147634,0.901638606147634,2.95252824108839,3.15112143017042,2.95252824108839,3.15112143017042,2.88788337044731,3.09883963679402,0.964,4.73808407790342,0.964,4.70030752587791,0.954,4.73570755085129,0.95,4.69702317066058,3.05182483562941,3.05182483562941,2.99336150362067,2.99336150362067
"127",2004,"Atlantic Sun",110,0,2,2,2,1.08500644918427,1.079510522716,1,0.0114719142168852,0.0114719142168852,0.862843468728937,0.862843468728937,3.02761429056821,3.2171006288936,3.02761429056821,3.2171006288936,2.90166536877794,3.08243189994795,0.938,4.04177593707176,0.938,4.02123282160558,0.942,4.03142322910102,0.94,4.01068424605112,3.12235745973091,3.12235745973091,2.99204863436294,2.99204863436294
"128",2004,"Atlantic 10",99,0,3.74747474747475,3.73044657097289,3.7295026858392,0.918888340979253,0.913444666016079,0.943708179700733,0.854060633352181,0.857412067117591,0.0743728303068741,0.0748241706163923,2.91700684064455,3.06907932630596,2.91685930598461,3.06889919790895,2.99320827450655,3.14192368849091,0.954,3.37995633570161,0.954,3.35986627872459,0.938,3.3687628995281,0.94,3.34853324365539,2.99304308347526,2.99287925194678,3.06767611699412,3.06756598149873
"129",2004,"Big East",114,0,4.33333333333333,4.10000652040287,4.11212811387484,0.96789727688939,0.962924203076968,0.328275487736609,0.942399379235899,0.844565184226063,0.437184982793892,0.436432299180288,2.9131399247484,3.07109024179476,2.92392291275698,3.08188935583084,2.95186682982943,3.1113591479776,0.956,3.54820677502986,0.956,3.52998062763507,0.958,3.54906468770351,0.956,3.5310159319255,2.99211508327158,3.00290613429391,3.03156881077685,3.03161298890351
"130",2004,"Big Sky",58,0,3.74137931034483,3.31021897810219,3.33509312984481,1.42015339908835,1.40569142570755,0.332526307449617,0.984469491314204,0.709423607638793,0.191763031724617,0.184752946884345,2.86731961432292,3.09035531876401,2.88966458765559,3.1125447360721,2.80634594188309,3.03744086559385,0.962,5.17512403817872,0.96,5.12237743278801,0.936,5.16138640762624,0.93,5.107958358706,2.97883746654347,3.00110466186385,2.92315779535892,2.92189340373847
"131",2004,"Big South",63,0,4.71428571428571,3.46571950419495,3.53624710151259,1.27626181309966,1.26357242872704,0.107248150342981,0.561318527800755,0.068204111075583,0.223276235605601,0.237469451415236,2.80285984800463,3.00712762765801,2.86753819136301,3.07197754927107,2.96176447182295,3.15389985578331,0.954,4.68819136841318,0.95,4.64163066843532,0.966,4.69813628646437,0.968,4.65040658421861,2.90499373783132,2.96975787031704,3.05952165370904,3.05783216380313
"132",2004,"Big 10",88,0,2.96590909090909,2.96590909090909,2.96590909090909,1.1874544499359,1.17993509475673,1,0.384090831912138,0.384090831912138,0.279645135374836,0.279645135374836,2.94567354187259,3.14087994454344,2.94567354187259,3.14087994454344,2.9563579256053,3.15069454730586,0.946,4.3781037651453,0.944,4.35028150919191,0.938,4.37403245694958,0.938,4.34541289306442,3.04327674320802,3.04327674320802,3.05352623645558,3.05352623645558
"133",2004,"Big 12",96,0,5.38541666666667,5.38541666666667,5.38541666666666,1.18562816561418,1.17827660314335,1,0.248554270148354,0.24855427014835,0.212872287530989,0.212872287530989,2.85103171960906,3.03865181494419,2.85103171960906,3.03865181494419,2.96513825258047,3.15608102424346,0.954,4.32842641722966,0.952,4.30167017616073,0.944,4.37952716058129,0.944,4.35331121485287,2.94484176727663,2.94484176727663,3.06060963841196,3.06060963841196
"134",2004,"Big West",90,0,2.17777777777778,2.17777777777778,2.17777777777777,1.13784505009456,1.13071194412665,1,0.973926843611173,0.973926843611173,0.351548028580026,0.351548028580021,2.90391324939053,3.09294066359969,2.90391324939053,3.09294066359969,2.95200836784303,3.13469494679577,0.934,4.21121199932006,0.934,4.18479756293745,0.956,4.21815073336752,0.956,4.19137582978217,2.99842695649511,2.99842695649511,3.0433516573194,3.0433516573194
"135",2004,"Colonial",93,0,6.51612903225806,5.99684684684684,6.04672530439817,1.15026587520539,1.14268301504143,0.0678883803726611,0.00852830857217426,0.0950021330980652,0.814360179607013,0.805383339021787,2.98626351850403,3.17113286642269,3.03181565913089,3.21671269234916,2.92218336964867,3.10014580457129,0.956,4.26937045852127,0.958,4.2412391528204,0.964,4.26864262289436,0.96,4.24099376100357,3.07869819246336,3.12426417574002,3.01067350364746,3.01116458710998
"136",2004,"CUSA",102,0,5.79411764705882,5.61304091541525,5.63090140756851,0.944257932665987,0.939020809200952,0.487885123425555,0.588279798067135,0.919054217317059,0.736657586144781,0.749395043366185,2.92850633666055,3.07929723476167,2.9454015027662,3.09616419059859,2.9338316419347,3.0918787740858,0.946,3.47313062973992,0.952,3.45362609219,0.93,3.46711432201839,0.928,3.44603586538197,3.00390178571111,3.0207828466824,3.01354740248197,3.01285520801025
"137",2004,"Ivy League",56,0,3.875,3.875,3.875,1.53454088556913,1.51845876772068,1,0.660868136830284,0.660868136830284,0.816908265776653,0.816908265776648,2.90264949452704,3.15336830546584,2.90264949452704,3.15336830546584,2.88788682058857,3.14208348054594,0.948,5.66457577472722,0.944,5.60320555560589,0.948,5.58894692618116,0.948,5.52529753655834,3.02800889999644,3.02800889999644,3.01498515056725,3.01498515056725
"138",2004,"Metro Atlantic",90,0,3.64444444444444,3.64444444444444,3.64444444444444,1.19149719795967,1.18401900424413,1,0.398445278286822,0.398445278286822,0.358017500139003,0.358017500139007,2.94167127713488,3.1463869858436,2.94167127713488,3.1463869858436,2.94768127147957,3.14446352637461,0.944,4.45047451072253,0.942,4.42182673158884,0.948,4.43435205447962,0.948,4.40353995468402,3.04402913148924,3.04402913148924,3.04607239892709,3.04607239892709
"139",2004,"MAC",109,0,2.77981651376147,2.24861469058168,2.29129492194706,1.01766166385358,1.01207769376537,0.040966012541512,0.539311350282462,0.780800702944918,0.64039021898835,0.637822287850816,2.90228221121875,3.07345984144914,2.94107251338732,3.11253606670795,2.89867638855595,3.06213518455343,0.942,3.77106387296665,0.942,3.75034064895646,0.96,3.7511444035083,0.958,3.73067438148593,2.98787102633394,3.02680429004764,2.98051846676762,2.98040578655469
"140",2004,"Mid-Continent",72,0,4.40277777777778,4.40277777777778,4.40277777777778,1.17932283310525,1.16992629543591,1,0.795971228190292,0.795971228190285,0.680263717229289,0.680263717229289,2.89010499432568,3.08432179801941,2.89010499432568,3.08432179801941,2.92622523714661,3.11296692072039,0.95,4.31278722529483,0.948,4.27839927019102,0.958,4.30251905120251,0.958,4.26816719939778,2.98721339617254,2.98721339617254,3.0195960789335,3.0195960789335
"141",2004,"Mid-Eastern AC",99,0,1.96969696969697,1.96969696969697,1.96969696969697,1.28284319805598,1.27569979493001,1,0.817226146997394,0.8172261469974,0.582953477611864,0.582953477611864,2.8792580608423,3.09531358120816,2.8792580608423,3.09531358120816,2.86141606353113,3.0780129162907,0.94,4.7720298511587,0.938,4.74538010837249,0.95,4.78746593006978,0.95,4.76010562498229,2.98728582102523,2.98728582102523,2.96971448991091,2.96971448991091
"142",2004,"Missouri Val",93,0,5.6989247311828,4.99402823018459,5.04484921278298,1.11390266006878,1.10670757435015,0.0915138275724217,0.0113834523258791,0.111933591652294,0.813670498295559,0.82284095535392,2.981869991447,3.17319636453416,3.02799434544513,3.2191724080241,2.92055046000334,3.09989800589366,0.93,4.10845591588676,0.932,4.08189739192151,0.948,4.13230537449786,0.946,4.10505100909733,3.07753317799058,3.12358337673462,3.01079300512391,3.0102242329485
"143",2004,"Mountain West",56,0,3.89285714285714,3.89285714285714,3.89285714285715,1.30487194151775,1.29120571991098,1,0.0335325251456336,0.0335325251456336,0.354802916161757,0.354802916161757,3.00895898644155,3.21999890216467,3.00895898644155,3.21999890216467,2.84155711715094,3.05692046412949,0.944,4.70353302627166,0.944,4.65419769964265,0.934,4.72899401797274,0.932,4.67922204008995,3.11447894430311,3.11447894430311,2.94923879064022,2.94923879064022
"144",2004,"Northeast",101,0,2.47524752475248,2.37102447411726,2.38224402094041,1.19188186235074,1.18473080921268,0.613204299904312,0.164721564940472,0.108991015256138,0.273436451952845,0.278625399701249,2.82677326316714,3.01742355687611,2.8371250062377,3.02782353862223,2.95547697135745,3.15425472414146,0.946,4.43642815474429,0.948,4.40986495942724,0.956,4.44480869195734,0.956,4.41894899179732,2.92209841002162,2.93247427242997,3.0554867828427,3.05486584774946
"145",2004,"OH Valley",93,0,3.56989247311828,3.17824411810588,3.20535632878964,1.04676069041775,1.04036161254307,0.208506606857624,0.74401256170411,0.362207000195899,0.298301923270469,0.319870754790515,2.87856873897463,3.04443712964151,2.90331492304654,3.06911353323368,2.87754576135216,3.04008173961518,0.952,3.87110454142852,0.95,3.84736175108325,0.962,3.84246202658893,0.96,3.81768708209377,2.96150293430807,2.98621422814011,2.95686459860608,2.95881375048367
"146",2004,"PAC 10",90,0,5.96666666666667,5.96666666666667,5.96666666666665,1.1373779899326,1.13024792161495,1,0.793144410399022,0.793144410399022,0.478065801368387,0.478065801368387,2.89889954773764,3.07727957243772,2.89889954773764,3.07727957243772,2.94305903443679,3.12137520466886,0.952,4.22426726382051,0.95,4.19775375095116,0.964,4.21867107939637,0.962,4.19202576877106,2.98808956008768,2.98808956008768,3.03221711955282,3.03221711955282
"147",2004,"Patriot",57,0,3.01754385964912,2.92578125,2.94486869829364,1.52840143055493,1.51264768817417,0.577118223599287,0.677120307351868,0.49258716929867,0.556580816685283,0.575571986582282,2.82948849513792,3.08218859901883,2.84697827198042,3.09947684227589,2.83366884863604,3.09252079153442,0.928,5.59250769411964,0.928,5.53377443027876,0.936,5.59807713920766,0.934,5.53263196524902,2.95583854707837,2.97322755712815,2.96126825200639,2.96309482008523
"148",2004,"SEC",84,0,2.47619047619048,2.47619047619048,2.47619047619048,1.30800143526954,1.29939113046674,1,0.073317700683755,0.0733177006837549,0.526133114432374,0.526133114432374,2.78991944657148,3.00950546119844,2.78991944657148,3.00950546119844,2.92463898628629,3.14723069206118,0.938,4.77899267988115,0.936,4.74689644087371,0.942,4.78250046375969,0.942,4.74895899289408,2.89971245388496,2.89971245388496,3.03593483917374,3.03593483917374
"149",2004,"Southern",110,0,4.15454545454545,4.15454545454546,4.15454545454546,1.04428465639518,1.03899725119113,1,0.889478841364369,0.889478841364369,0.52881476395942,0.528814763959414,2.91011458912358,3.07800462147357,2.91011458912358,3.07800462147357,2.94161226906136,3.11353956733692,0.95,3.8886870292853,0.948,3.8689907753232,0.956,3.88797850229365,0.956,3.86825199223419,2.99405960529858,2.99405960529858,3.02757591819914,3.02757591819914
"150",2004,"Southland",97,0,4.87628865979381,4.5374689593344,4.56142223396268,1.11135980209839,1.10455100578969,0.451341949887399,0.292995852957313,0.560746996771001,0.800408194951399,0.789616164072073,2.93360530227909,3.12230337131947,2.95626158138471,3.14470405927425,2.89455361829183,3.08021952665816,0.954,4.11381303855249,0.95,4.08848713074741,0.934,4.07592274698294,0.934,4.0497244247184,3.02795433679928,3.05048282032948,2.98803193204418,2.987386572475
"151",2004,"Southwestern AC",88,0,4.06818181818182,4.03987341772152,4.04299621342566,0.901216769200749,0.89524390174978,0.843749233275816,0.474301784058597,0.426402558045816,0.0791656188123517,0.0910477006107393,2.89576662562613,3.04412550141982,2.89880273575532,3.04713721235993,2.85867538752552,3.01049192185816,0.956,3.358445067695,0.954,3.33615377423369,0.942,3.34186951132749,0.94,3.31954827684795,2.96994606352298,2.97296997405762,2.93205607573766,2.93458365469184
"152",2004,"Sun Belt",83,0,4.55421686746988,4.45483667643758,4.49394973860805,1.17742901791677,1.16858810587889,0.729711050263811,0.653247427882988,0.87567891761416,0.652226407047596,0.670367606409852,2.89175503789151,3.09226997924125,2.92286705971559,3.12290008263993,2.8779219917058,3.07858103142464,0.934,4.42040033905597,0.932,4.37473840111034,0.946,4.39786500580225,0.94,4.34891354025193,2.99201250856638,3.02288357117776,2.97681166896596,2.97825151156522
"153",2004,"West Coast",58,0,4.44827586206897,4.5036496350365,4.49419844179247,1.49767898347614,1.48214930547062,0.848988443127253,0.96091486867581,0.933119052270422,0.428967583620961,0.420859590606095,2.88338232024016,3.12703007583945,2.87535664483043,3.11857382699643,2.92856737357504,3.17072374970433,0.95,5.51841313359004,0.944,5.46025691654981,0.952,5.53384402635851,0.948,5.4709429748819,3.0052061980398,2.99696523591343,3.04887653681344,3.04964556163968
"154",2004,"WAC",91,0,5.08791208791209,5.1695,5.16415989670477,1.26513435427823,1.25729635195398,0.611628713090138,0.392265674810733,0.446716468514605,0.677504322136773,0.691304161015652,2.85912741039103,3.06217431590846,2.85425353486446,3.0572691821871,2.87258686781881,3.08454917873998,0.952,4.69905103389303,0.95,4.66991552337103,0.942,4.66926319276554,0.94,4.64007044637961,2.96065086314974,2.95576135852578,2.97757464359904,2.97856802327939
"155",2005,"Horizon",80,0,2.3,1.30065852421012,1.40674590942009,1.30838774112757,1.29804914166291,0.036936102165852,0.150306560499773,0.735005945291212,0.777514521144635,0.762997278274857,2.87429160154609,3.08874309323999,2.97130927129716,3.1864335746068,2.86971212942001,3.09559964095477,0.95,4.84396442921112,0.952,4.80545422230168,0.926,4.8996985503918,0.924,4.85873564399027,2.98151734739304,3.07887142295198,2.98378794111899,2.98265588518739
"156",2005,"America East",99,0,4.74747474747475,4.4103414806071,4.49593969031383,1.09937847352107,1.09249618623141,0.184191405297563,0.131996036327844,0.92272554051577,0.486383845422711,0.50354574727862,2.90177610173316,3.08897689273551,2.9782738052591,3.1655012027496,2.87981968287876,3.0590980514452,0.946,4.11970613762034,0.938,4.09151219303362,0.948,4.11547976771288,0.944,4.08390741626753,2.99537649723434,3.07188750400435,2.96821765561327,2.96945886716198
"157",2005,"Atlantic Coast",87,0,4.85057471264368,3.88662786968323,3.99123864309434,1.29936047372355,1.29008291572379,0.0756749325281646,0.0107784515954293,0.41414167385365,0.652751790779571,0.653981324472552,2.93644258463633,3.15410155075118,3.03310131571135,3.25182141504778,2.86747360080767,3.08326547927373,0.94,4.7879093409432,0.942,4.75304466671154,0.942,4.77498406119012,0.936,4.73731540011457,3.04527206769376,3.14246136537956,2.97529079782406,2.9753695400407
"158",2005,"Atlantic Sun",117,0,2.94017094017094,2.82425972386386,2.84978334226541,0.975507600771926,0.97056655684426,0.563723083056182,0.87875179056582,0.443683399762188,0.246597921289505,0.255043948434263,2.88551434080586,3.05022061898857,2.91156024830261,3.07568938323634,2.96474019106255,3.13263401947025,0.946,3.67397808804064,0.946,3.65380016935898,0.93,3.68547071660411,0.93,3.66224713091634,2.96786747989721,2.99362481576947,3.04954932578043,3.0486871052664
"159",2005,"Atlantic 10",107,0,3.08411214953271,2.48785974093496,2.53300148734949,0.983812743595738,0.978416804223632,0.103857241955927,0.127895427816982,0.584002457170392,0.786367985178724,0.786316414182804,2.94048846833181,3.10553929245809,2.98151777018142,3.14667229219063,2.91002305333002,3.06814697536411,0.95,3.63886162819503,0.948,3.61883571878521,0.954,3.64732308491564,0.956,3.62657159508865,3.02301388039495,3.06409503118602,2.98907042344589,2.98908501434706
"160",2005,"Big East",108,0,2.36111111111111,1.41196572056726,1.46491948232912,1.20445037274206,1.19812861936116,0.130718462439091,0.251143261251562,0.0339406652164537,0.00950977094905165,0.0098020561105402,2.79729532703269,2.99197856329159,2.84601744335327,3.04034566158729,2.76431846603894,2.96752547829086,0.956,4.47401055644391,0.954,4.4504208036075,0.95,4.46290086079057,0.95,4.43791811180817,2.89463694516214,2.94318155247028,2.865531032869,2.8659219721649
"161",2005,"Big Sky",61,0,2.37704918032787,2.03117335550147,2.07580044197581,1.5519092884188,1.53719758110348,0.434160092634375,0.019311068822039,0.0860288896864884,0.359718040010032,0.368755494696484,2.98394701683575,3.24183574308715,3.02505104528592,3.28250226170244,2.93003849247345,3.188144671078,0.936,5.6456974960533,0.934,5.59158037066687,0.944,5.70528832276466,0.936,5.64602796268715,3.11289137996145,3.15377665349418,3.06003608891953,3.05909158177572
"162",2005,"Big South",63,0,3.98412698412698,2.32598699773611,2.42317504339252,1.56351329126612,1.54827231422707,0.0385146674788998,0.0153547231999359,0.274971453462412,0.614729158344107,0.62488688915773,2.94373194645412,3.19733579711979,3.03010169723664,3.28308729876693,2.83722238720535,3.09787273057741,0.946,5.72022170809371,0.952,5.66460507784818,0.932,5.72243072937365,0.932,5.66520743762522,3.07053387178695,3.15659449800178,2.9665578331896,2.96754755889138
"163",2005,"Big 10",98,0,5.13265306122449,4.19231074360239,4.2474062628744,1.08544844959709,1.07892196789733,0.0374481371280986,0.23006016573048,0.893602083756589,0.577733242728825,0.564733952615833,2.91564261499949,3.09668823714415,2.96478954340313,3.14611044574307,2.89003121424867,3.06009353142074,0.948,3.99742982123299,0.952,3.97340578778065,0.968,3.99921281737939,0.968,3.97484934424038,3.00616542607182,3.0554499945731,2.97578190526042,2.9750623728347
"164",2005,"Big 12",107,0,4.97196261682243,4.13653770440261,4.19870464956487,1.12061651407019,1.11450250220284,0.064742571022636,0.028553995671598,0.316615177931709,0.00713278176695157,0.00627186492759524,2.95480258579224,3.1393645975941,3.01086089686492,3.19542429663788,2.78456954321248,2.96431438423649,0.964,4.15830391831929,0.962,4.13547773033315,0.952,4.15994057534484,0.954,4.13635691164232,3.04708359169317,3.1031425967514,2.876461272189,2.87444196372448
"165",2005,"Big West",97,0,1.4639175257732,0.969959525520609,1.0191331789339,1.14757208919731,1.14083904257942,0.0847673514540555,0.669621496131441,0.606106838479034,0.824911561489286,0.799921692842444,2.87741759843159,3.07158998068184,2.92409682614629,3.11804703722085,2.89217594865307,3.08317251323997,0.946,4.2920978037087,0.946,4.26676441803934,0.948,4.27444309515739,0.942,4.2480774831612,2.97450378955672,3.02107193168357,2.98924805660017,2.98767423094652
"166",2005,"Colonial",99,0,1.41414141414141,0.995231049953824,1.02459720072112,0.852017214990514,0.847138190727417,0.0676918943065573,0.752521788035898,0.309100808742312,0.0650711782529619,0.070569126194024,2.88633256464464,3.03607101552842,2.91314472469807,3.06282079280819,2.99426971220991,3.14181250573091,0.936,3.16231864381085,0.932,3.14419799775156,0.938,3.15634756472423,0.944,3.13784443756687,2.96120179008653,2.98798275875313,3.06937330864148,3.06804110897041
"167",2005,"CUSA",109,0,7.02752293577982,6.41797622240214,6.46250772126457,0.999627574347536,0.994332249272647,0.159054183872016,0.278312425754202,0.917070290384893,0.966376350370554,0.958440396252586,2.92369786054085,3.08484688568034,2.96395720127153,3.12500349473533,2.919733113748,3.07611700839276,0.948,3.67343485611357,0.942,3.65386641172885,0.948,3.66750895066354,0.948,3.64657884814544,3.0042723731106,3.04448034800343,2.99831907904119,2.99792506107038
"168",2005,"Ivy League",57,0,1.31578947368421,1.3291015625,1.32797572890466,1.47287489585873,1.45780334776648,0.954112664647986,0.372900848250489,0.367043875265775,0.736081196111297,0.732160625839579,2.93483586140959,3.17597298682798,2.9341697289015,3.17527640942504,2.85027084730139,3.10528177043395,0.944,5.3872251190885,0.944,5.33200731009595,0.932,5.37068218905206,0.924,5.31495786766614,3.05540442411879,3.05472306916327,2.97813966924843,2.97777630886767
"169",2005,"Metro Atlantic",99,0,3.23232323232323,2.80974731903279,2.89140631683438,1.0064205290406,1.00026645945984,0.0519354546546185,0.000171871690611396,0.05511344690129,0.933813077640138,0.904316006064032,2.9982885550609,3.15748996351172,3.07374938277454,3.23288570233841,2.91969146312069,3.09078194528438,0.954,3.74749595440666,0.948,3.72381321064885,0.946,3.76104377045952,0.944,3.73486718946887,3.07788925928631,3.15331754255647,3.00361034816736,3.00523670420254
"170",2005,"MAC",116,0,5.41379310344828,4.61487207327792,4.68509970769574,0.990781561795375,0.985670813952133,0.00677723774807155,0.0154273304286615,0.34971708131023,0.119005065671185,0.129119488331593,2.95636608597896,3.12303823398986,3.01980851252598,3.1869046568199,2.85050048617081,3.01907469948313,0.944,3.65091985316544,0.938,3.63200178526194,0.936,3.66980529841763,0.938,3.65048299759057,3.03970215998441,3.10335658467294,2.93291463124855,2.93478759282697
"171",2005,"Mid-Continent",79,0,3.9873417721519,3.21015908003807,3.27420176134995,1.2053134525695,1.19618515341516,0.11908586313814,0.00450115513281965,0.0854426363174218,0.244134736695607,0.268923686104297,2.9873150983705,3.19382471722022,3.046757504509,3.25344025587506,2.95732234124066,3.15278781029092,0.934,4.4587223966461,0.934,4.42480358209114,0.952,4.41189688275149,0.952,4.37696893289417,3.09056990779536,3.15009888019203,3.05803555675378,3.05505507576579
"172",2005,"Mid-Eastern AC",109,0,2.02752293577982,1.2584911305601,1.33922007322175,1.07632031079964,1.0699461779349,0.097143787021134,0.784721177491017,0.167982450351111,0.19720539490507,0.191535311964317,2.8490745671985,3.02634667166781,2.9236918227324,3.10096980323542,2.84607056262233,3.03089854655824,0.964,4.00392821042046,0.954,3.9799257130915,0.942,4.00848702864913,0.94,3.98307944797502,2.93771061943316,3.01233081298391,2.93898060622575,2.93848455459029
"173",2005,"Missouri Val",97,0,3.17525773195876,2.67434845845069,2.7066573791844,1.13197777582316,1.12520131567303,0.332212229313656,0.225736666502055,0.551652307485007,0.911358792781757,0.900720210288752,2.93440848489286,3.12267128264104,2.96400095571621,3.15215448233444,2.89650230191158,3.0911332099638,0.944,4.20402072153905,0.942,4.17878041309406,0.942,4.22212202176202,0.934,4.19521918736261,3.02853988376695,3.05807771902533,2.99449893856537,2.99381775593769
"174",2005,"Mountain West",63,0,5.53968253968254,4.57390232630843,4.65606390085159,1.33822317039084,1.32513117711895,0.0999393854829375,0.604060623241972,0.0586235931464813,0.731512869216446,0.712056666808947,2.78784712596471,3.00381310651837,2.86387539803339,3.07924410262225,2.90958086028741,3.13227922278217,0.952,4.92981363316692,0.95,4.88142502526438,0.938,4.93898533379439,0.936,4.88860558148133,2.89583011624154,2.97155975032782,3.01946504416714,3.02093004153479
"175",2005,"Northeast",106,0,2.88679245283019,2.41969035623214,2.45101292280385,0.925276598032439,0.920395699683549,0.184482855440024,0.442852666367561,0.98766345793442,0.295115499518235,0.305215624879757,2.92488238189408,3.07630993164292,2.95381380275714,3.10546562614089,2.88657881612771,3.0355822994713,0.944,3.43883190195097,0.942,3.42061737430093,0.956,3.4375051343204,0.956,3.41819127809679,3.0005961567685,3.02963971444901,2.96026918681724,2.96108055779951
"176",2005,"OH Valley",95,0,4.72631578947368,4.20303847055365,4.24925748659356,0.953883051853079,0.947745839898793,0.0656320503376644,0.0995811446190752,0.525770828185015,0.960156157787614,0.949646709665516,2.94493149452718,3.10765377367395,2.98694326850078,3.14993652409314,2.92379033103341,3.08127406654541,0.942,3.51024046883562,0.94,3.48763037521657,0.946,3.51605713794809,0.946,3.49338601955784,3.02629263410057,3.06843989629696,3.00200804615719,3.00253219878941
"177",2005,"PAC 10",99,0,5.56565656565657,4.72424838586446,4.76330883882089,1.03252035199709,1.02653829352742,0.054983167760094,0.521910943258288,0.157914867254398,0.411998519175675,0.400250101725294,2.8439770276271,3.02541865849102,2.87952611446863,3.06121170021368,2.95147448351024,3.12129382201672,0.92,3.8171612444729,0.918,3.79503336648891,0.954,3.83750089400628,0.952,3.81485392989116,2.93469784305906,2.97036890734115,3.03546408227976,3.03638415276348
"178",2005,"Patriot",63,0,3.6031746031746,3.02113294498872,3.14027139208899,1.23160895917787,1.21694478501205,0.206892711765591,0.177409037902149,0.425585363342869,0.744693919706685,0.695890298370861,2.85643969809111,3.06066975078571,2.96818875529532,3.17175817013322,2.88385442036603,3.07758206518823,0.942,4.55296375015887,0.94,4.49491788112517,0.952,4.55238183194376,0.956,4.49068470676244,2.95855472443841,3.06997346271427,2.98396631640851,2.98071824277713
"179",2005,"SEC",95,0,4.91578947368421,3.87156389803148,3.94496846356514,1.01653167937125,1.01006566119495,0.0216339962658844,0.158675992266047,0.844167465496027,0.525343224813354,0.537482839504348,2.91156635298405,3.07234029511216,2.97738231907646,3.13807425680056,2.88681261741914,3.05908336427247,0.94,3.73075729947556,0.94,3.70696787615261,0.938,3.744971717825,0.936,3.72032100311013,2.99195332404811,3.05772828793851,2.97218506153395,2.97294799084581
"180",2005,"Southern",120,0,4.21666666666667,4.06409577413843,4.0764820133833,0.981233461275469,0.97669843872719,0.506287330453899,0.647277121334408,0.468419416048981,0.0799772388364599,0.08152145270561,2.88381495559155,3.05351277268562,2.89542772902692,3.06504718119222,2.9906837664409,3.15763219382526,0.936,3.69460323575271,0.934,3.6774779713887,0.928,3.68572628942012,0.93,3.66790059543884,2.96866386413859,2.98023745510957,3.07454304483553,3.07415798013308
"181",2005,"Southland",97,0,2.80412371134021,2.32447585662158,2.37205184130766,1.1459609898769,1.1388819722459,0.282454372821753,0.116241592536622,0.511551405138984,0.355532545969444,0.353110636882523,2.9354041960907,3.12948573304818,2.98073895904429,3.17418435589594,2.85433683325624,3.05210599824087,0.944,4.27375642571582,0.944,4.24685559488549,0.938,4.24797773312107,0.938,4.21861888114694,3.03244496456944,3.07746165747012,2.95341716385525,2.95322141574856
"182",2005,"Southwestern AC",97,0,4.96907216494845,4.66229903240292,4.71780213008955,1.08728865277686,1.08043656003311,0.219367770739825,0.48306041795305,0.702644027039261,0.966353376219392,0.916274660532121,2.88923065137461,3.07470947348617,2.94037250061452,3.12591323184687,2.90554208180093,3.08485831932575,0.94,4.03781196342778,0.942,4.01154796845054,0.948,4.06381690151165,0.946,4.03487275515301,2.98197006243039,3.03314286623069,2.99806754448993,2.99520020056334
"183",2005,"Sun Belt",90,0,4.7,4.4220484428404,4.43470824690433,1.03410633298486,1.02780567680608,0.537773520842972,0.191586246633751,0.294365956572991,0.660526067734685,0.657763571031752,2.96035790299973,3.13059432094232,2.97154573980644,3.14171364899966,2.93380361676549,3.10476823371873,0.952,3.78237358556568,0.95,3.75917826641673,0.948,3.80257313122039,0.95,3.77730436376512,3.04547611197103,3.05662969440305,3.01916902783873,3.01928592524211
"184",2005,"West Coast",63,0,4.95238095238095,3.83374763545321,3.95362466661932,1.71773764010466,1.7004977835324,0.0961508845865538,0.0200601371257121,0.392950192500183,0.152267963917686,0.151481945405916,2.91860470124407,3.20682392518008,3.02702276611305,3.3155856968996,2.751107724914,3.03865289043033,0.946,6.26341502431493,0.934,6.20019687505325,0.934,6.32295735258434,0.928,6.25683231069621,3.06271431321207,3.17130423150633,2.89484776801465,2.89488030767216
"185",2005,"WAC",99,0,4.44444444444444,3.83739849442011,3.91794853615429,1.0558815388773,1.04915770749755,0.064406490400187,0.195630069624366,0.732690191122704,0.890201400369524,0.891918082776629,2.89324733414567,3.07511844109308,2.96913430640378,3.15045765529394,2.9182394902348,3.0939162341406,0.93,3.93406122349493,0.926,3.90850789411238,0.948,3.95845266325358,0.948,3.93177925245631,2.98418288761937,3.05979598084886,3.0061648605328,3.0060778621877
"186",2006,"Horizon",80,0,1.975,1.28035235625796,1.34200782976463,1.21183829733573,1.20285231182954,0.115672403145032,0.216815175251324,0.981840660030014,0.350788590190104,0.376177144770103,2.90812604494082,3.09402871090345,2.96554067852655,3.15150701750958,2.94137787109373,3.15487030198214,0.964,4.48905172848453,0.962,4.45560183517698,0.932,4.48766823425064,0.932,4.45302345793576,3.00107737792213,3.05852384801806,3.05078650008853,3.04812408653794
"187",2006,"America East",80,0,3.7125,2.94780223298524,3.05208614636857,1.24930743009335,1.23975184642203,0.0434161244828,0.0154527362211845,0.611047228614034,0.855282987209687,0.810121368029112,2.9251729402482,3.12714018766585,3.02381943173038,3.22501066323377,2.88304211858795,3.09145702509105,0.95,4.63515079443297,0.956,4.5990001512091,0.95,4.64347898858103,0.948,4.60454966041226,3.02615656395703,3.12441504748207,2.99032863955644,2.9872495718395
"188",2006,"Atlantic Coast",96,0,3.17708333333333,2.48013934214139,2.52539310297561,1.03518389007682,1.02923307401131,0.0591859192023707,0.601583513764175,0.695382968719723,0.782477379505261,0.77316025543788,2.89513264351104,3.06999753391473,2.9358806520935,3.11057335867931,2.90128310168923,3.07344541480948,0.938,3.79122840140518,0.936,3.76930663347976,0.944,3.78981646516324,0.944,3.76603440805797,2.98256508871289,3.02322700538641,2.98787500463635,2.98736425824936
"189",2006,"Atlantic Sun",117,0,4.72649572649573,4.3047230113151,4.35649341856987,0.949820084008731,0.944930121166793,0.089937776789093,0.315394566773262,0.806910424129355,0.0939698563261003,0.0923317291376793,2.91211938071738,3.06842567940686,2.96186062570014,3.11801260912664,2.85554870573801,3.01100899655114,0.954,3.55272193982705,0.954,3.53417713497206,0.954,3.56830215577254,0.956,3.54913942656483,2.99027253006212,3.03993661741339,2.93347499385398,2.93327885114457
"190",2006,"Atlantic 10",123,0,3.69105691056911,3.58102354493446,3.59079027815974,0.957584990959135,0.953615150922788,0.695300627282069,0.997964840427322,0.797690886918988,0.153144470830641,0.148291111670745,2.90468617491482,3.07330279974244,2.91591825669131,3.0843004539382,2.8569633423897,3.02166546780365,0.94,3.55069506634203,0.94,3.5355645515154,0.946,3.54979118604054,0.948,3.53128353038664,2.98899448732863,3.00010935531476,2.94007081559997,2.93931440509667
"191",2006,"Big East",140,0,3.18571428571429,2.62413551071864,2.66496169906793,0.849058620204421,0.845590064455698,0.134929309219135,0.0128038378568193,0.145753315156848,0.794350342365159,0.763768828215301,2.98179570440185,3.12267579226702,3.01909413400394,3.15974266821869,2.91780807609804,3.06037258839236,0.954,3.13891728641891,0.954,3.12596991707527,0.946,3.14475571392052,0.948,3.13037459063822,3.05223574833443,3.08941840111131,2.99054224961033,2.9890903322452
"192",2006,"Big Sky",61,0,4.55737704918033,4.16331850845249,4.22458797796781,1.59187435396271,1.57630091645906,0.418861062997543,0.62107974242556,0.701578844718259,0.719313149321393,0.826560705015445,2.84848830244708,3.10203325460288,2.90506343145978,3.15882115310123,2.85517822838051,3.11574682829146,0.958,5.85942195467829,0.96,5.80080075007169,0.946,5.88195508267513,0.942,5.81652709248331,2.97526077852498,3.03194229228051,2.97621863328075,2.98546252833598
"193",2006,"Big South",63,0,3.0952380952381,2.30187332038152,2.3666099404306,1.11912895051339,1.10835064538273,0.070794724233242,0.837630677744232,0.14278665917656,0.275993585036303,0.27703542885355,2.83966275172159,3.02321174535019,2.89865645546631,3.08219058517037,2.9592675946931,3.14186836172767,0.946,4.09466133681969,0.94,4.05514573497723,0.944,4.1020707338206,0.942,4.06034575473973,2.93143724853589,2.99042352031834,3.05071875850623,3.05056797821038
"194",2006,"Big 10",97,0,3.94845360824742,3.18422831549857,3.24344450698295,1.13548788095993,1.12868330065188,0.0807308972469944,0.00110713552035501,0.0298806238718291,0.0376367932272844,0.04252329725821,3.01053246366761,3.20467638233455,3.06482203989897,3.25834898914759,2.80189950719394,2.9965890934708,0.93,4.18420511457994,0.924,4.15899194162676,0.934,4.21505813787288,0.932,4.18834765273799,3.10760442300108,3.16158551452328,2.89688409797813,2.89924430033237
"195",2006,"Big 12",108,0,4.7037037037037,3.8059205334139,3.86408189525797,0.934562878638852,0.929684904569114,0.0212165911359572,0.0425168618563394,0.478143985956452,0.293401642733367,0.267437492579649,2.94986113583492,3.10686007633021,3.00275837362016,3.16005717484494,2.87756306702216,3.0340242941544,0.956,3.4493778984432,0.95,3.43128172866719,0.948,3.44515906469934,0.946,3.42577179106582,3.02836060608257,3.08140777423255,2.95823135064779,2.95579368058828
"196",2006,"Big West",63,0,2.50793650793651,1.98519452244919,2.24613234566672,1.98610336783461,1.96242893983481,0.279739329645362,0.209259769367475,0.466349120616108,0.764262671284899,0.698900281037059,2.77924430450963,3.10127118703374,2.94211641134917,3.26360081950237,2.80157017308976,3.13311871588038,0.95,7.48307505023175,0.946,7.34161087441198,0.96,7.48254227593097,0.954,7.32459807260641,2.94025774577168,3.10285861542577,2.97472119995339,2.96734444448507
"197",2006,"Colonial",119,0,2.87394957983193,2.28991624390339,2.33716883962181,1.05799679742749,1.05280255203653,0.0797457297653209,0.229365408760414,0.83465923985711,0.990594928147522,0.985422420472705,2.92403392182006,3.09403630588389,2.96708814000804,3.13697198041194,2.91397935810933,3.08763640183696,0.95,3.9272607395579,0.948,3.90791515362816,0.96,3.93804455095153,0.96,3.91811418729878,3.00903511385198,3.05203006020999,3.00052128151577,3.00080787997315
"198",2006,"CUSA",107,0,4.28971962616822,4.0353930005453,4.06897597057426,1.05978033427993,1.05477810848596,0.388132139858861,0.591920650080811,0.877308294098546,0.523718407022081,0.51698032736673,2.9068801353304,3.07954540413582,2.9372273508221,3.10992047741261,2.8898392459913,3.05548768694645,0.948,3.94146207700239,0.95,3.92219932085508,0.968,3.94021369526557,0.968,3.91736461371318,2.99321276973311,3.02357391411736,2.97309083576896,2.97266346646888
"199",2006,"Ivy League",58,0,2.20689655172414,2.4206204379562,2.41071193973945,1.04719233664539,1.03662048697049,0.55691230558405,0.510515604798089,0.640101790006445,0.625856693018792,0.606248347879361,2.88991569381434,3.06774058011945,2.88129529811481,3.05910813080021,2.89201690459007,3.06307774521214,0.93,3.79118171233351,0.93,3.75285984637538,0.95,3.82170404797647,0.948,3.78261425274516,2.9788281369669,2.97020171445751,2.97874412209903,2.97754732490111
"200",2006,"Metro Atlantic",99,0,2.82828282828283,2.2156657975485,2.25466327492402,1.03291755922534,1.02691597756885,0.1321156869918,0.545403273604494,0.835083270388354,0.828634739033277,0.840712547309385,2.90271684904534,3.07863298386125,2.93916924873765,3.1149728815354,2.90915311796424,3.07397738148766,0.938,3.85014833025528,0.94,3.82773102553417,0.952,3.84620749734044,0.952,3.82304004797787,2.9906749164533,3.02707106513652,2.99090225945773,2.99156524972595
"201",2006,"MAC",107,0,2.25233644859813,1.57315676726802,1.62618550741641,0.947203976607448,0.941880228417437,0.0834728196866442,0.0146049300802342,0.234678431366881,0.0586936141020505,0.0622474050030848,2.97040324904182,3.12048651816609,3.01855796412349,3.16865155488147,2.99614650936898,3.15386205880737,0.954,3.48804954230015,0.946,3.46833982974401,0.936,3.47010601785353,0.94,3.44997354239408,3.04544488360395,3.09360475950248,3.07632990091255,3.07500428408818
"202",2006,"Mid-Continent",79,0,5.0253164556962,4.69758095632659,4.73556767730313,1.29893043160761,1.28959422486918,0.303815293479351,0.113317147653873,0.336297727710704,0.946426012356588,0.926259412485244,2.94388087993067,3.16389365852281,2.97880866614516,3.19881911417211,2.90560414700803,3.1037338220503,0.946,4.76956643358366,0.94,4.73495719355755,0.952,4.80952747520815,0.95,4.77207289181359,3.05388726922674,3.08881389015863,3.0033955135033,3.00466898452916
"203",2006,"Mid-Eastern AC",110,0,4.67272727272727,4.13358800034669,4.19190296059252,1.06499650061961,1.05911027474508,0.0202736520461541,0.210632419440862,0.959050780773177,0.586961862156173,0.601495838996495,2.91312197576291,3.09154309267624,2.96766314233252,3.14630552180631,2.93152885023649,3.11809431518124,0.952,3.98828836683826,0.948,3.96611942601427,0.936,3.97142557315865,0.936,3.94976651296174,3.00233253421958,3.05698433206942,3.02586570223481,3.02481158270886
"204",2006,"Missouri Val",99,0,5.72727272727273,5.51509418651672,5.56355700245925,1.05230369914814,1.04491661302507,0.440786902718979,0.919880601455943,0.268425313401284,0.739734487056352,0.713243480073673,2.8622732835329,3.03840450808316,2.90779142296207,3.08322283724875,2.89602742455943,3.07118974650924,0.952,3.92427426212929,0.942,3.89522375394321,0.942,3.95729640144359,0.942,3.92508593118076,2.95033889580803,2.99550713010541,2.98511927184591,2.98360858553434
"205",2006,"Mountain West",80,0,5.3375,4.59050712210273,4.61950379438858,1.06671876207236,1.05906152540321,0.194990141408343,0.12152775618548,0.334183798994045,0.338269824978979,0.337169898198322,2.95519778601804,3.13158624250584,2.98144830881606,3.15765989666944,2.95519036052938,3.13056079932549,0.958,3.92716880174558,0.956,3.89896440029985,0.948,3.92939997622038,0.946,3.90038104730051,3.04339201426194,3.06955410274275,3.04281825355005,3.04287557992743
"206",2006,"Northeast",106,0,4.0377358490566,3.64427657963567,3.67157376230291,0.984482263743989,0.978883188416802,0.236291948077139,0.216909378167426,0.524208723015816,0.732425412829233,0.712386698518224,2.94481540858576,3.10817539270721,2.96972799941422,3.13303973294548,2.93587910641915,3.09376220002299,0.948,3.65904029691593,0.95,3.63824655879839,0.96,3.6831683353261,0.958,3.66242030857513,3.02649540064649,3.05138386617985,3.0137400776803,3.01482065322107
"207",2006,"OH Valley",117,0,2.64102564102564,2.39560327945849,2.41635946313622,1.00782775484337,1.00301792941223,0.329527663415812,0.745622982463708,0.925272677467642,0.8454397942564,0.858029384405294,2.90352802919762,3.08767647020456,2.92314247571173,3.10727899249578,2.92371824982953,3.09157230694603,0.926,3.7726676521231,0.924,3.75457250055229,0.952,3.75937094284607,0.952,3.74041707646469,2.99560224970109,3.01521073410375,3.0083300324841,3.00764527838778
"208",2006,"PAC 10",99,0,4.90909090909091,4.42223366045019,4.46219818715032,1.07836120149424,1.07211467170288,0.0639455500957405,0.0426319906276358,0.243584508577567,0.132258251662339,0.133636441082681,2.96581373438041,3.13430453348621,3.00290871409103,3.17155946201796,2.97807676351849,3.164392393138,0.958,4.0129590084387,0.958,3.98969385588181,0.938,3.99533470721838,0.938,3.97178884500313,3.05005913393331,3.08723408805449,3.07154757164947,3.07123457832824
"209",2006,"Patriot",63,0,2.9047619047619,2.22977313445948,2.31501802336976,1.37369024959938,1.36002182986363,0.177005918721113,0.0604005650100585,0.630649702467217,0.122604024780598,0.107358068523607,2.91503349770124,3.14007248972424,2.99527652825892,3.21997355008073,2.98022711644247,3.20118017694347,0.956,5.09498302937827,0.958,5.04359643655007,0.952,5.06696022141193,0.948,5.01397202300123,3.02755299371274,3.10762503916982,3.08714106947377,3.09070364669297
"210",2006,"SEC",95,0,2.91578947368421,2.20099900413687,2.25832864513472,1.21171907368387,1.2043200026236,0.15241077272239,0.32205028288234,0.962181749908478,0.211744953542299,0.211549511874469,2.89974643992555,3.09552632203931,2.95150540863453,3.14725166733576,2.83314667666092,3.03703801711577,0.952,4.45257896655654,0.948,4.425221532446,0.944,4.44436788673828,0.942,4.41530167015399,2.99763638098243,3.04937853798515,2.93512741650353,2.93509234688834
"211",2006,"Southern",99,0,2.77777777777778,2.69401563753007,2.69998798345311,1.00550220948559,0.999643689436781,0.797305661808673,0.553954991775334,0.643475270351586,0.994696250791187,0.976630908023969,2.93565783167486,3.10403122768427,2.94120531706804,3.10953599873248,2.91742737897781,3.08507338158796,0.95,3.72912500758566,0.95,3.70738807284445,0.948,3.74614986703036,0.946,3.72344672385385,3.01984452967957,3.02537065790026,3.00028319246234,3.00125038028289
"212",2006,"Southland",95,0,5.07368421052632,4.52015190314131,4.56594287758614,1.07051076109289,1.06342528550076,0.156814820007529,0.28754654220336,0.0434331950849795,0.217803546722049,0.227476714965904,2.82410933408986,2.99735719685628,2.8665671208817,3.03964480432407,2.85873897270358,3.03367175993196,0.954,3.95694210160399,0.95,3.93069629832915,0.942,3.95625891826646,0.942,3.93004266633957,2.91073326547307,2.95310596260289,2.94509217052615,2.94620536631777
"213",2006,"Southwestern AC",98,0,0.989795918367347,0.584653385785101,0.672972072308418,0.9929480013773,0.98637997470261,0.0956577694373064,0.0678654388890998,0.892516352247621,0.222154236294325,0.208637680359311,2.91039221416635,3.0780701458302,2.99422940067877,3.16237292267628,2.97057444414582,3.13440213603807,0.946,3.72905100353333,0.936,3.70261741267962,0.964,3.72589441748797,0.962,3.69808927343751,2.99423117999827,3.07830116167753,3.05111616392958,3.05248829009195
"214",2006,"Sun Belt",90,0,5.17777777777778,4.30543037110148,4.38869707254243,1.28692696464039,1.27932814581881,0.0705953716134792,0.188190079490345,0.92912617310386,0.854475328832476,0.820923981714779,2.88882873463378,3.10153699005719,2.96498714601932,3.17764120012217,2.91130203039119,3.11181077849176,0.948,4.73180811411423,0.948,4.70346653663188,0.958,4.74537878635051,0.956,4.71205861472404,2.99518286234548,3.07131417307074,3.00936524411776,3.01155640444147
"215",2006,"West Coast",63,0,3.66666666666667,3.36508188274443,3.46251260968748,1.2598945738374,1.24576531995962,0.322301849039818,0.0384950841266159,0.612905442265244,0.058360351840288,0.0553376881111948,2.92461149360713,3.12772428938077,3.00570896169936,3.20908029335604,2.99769582166644,3.20338594207852,0.958,4.66870018106271,0.956,4.60886811084499,0.954,4.71896214792062,0.946,4.65633916157162,3.02616789149395,3.1073946275277,3.09882367086991,3.10054088187248
"216",2006,"WAC",80,0,4.225,3.62338355333037,3.67026023506255,1.15894894792702,1.15010463140071,0.171935455207522,0.244630871739836,0.773439130558091,0.950880006635289,0.93319888831911,2.91751543513421,3.11082424750437,2.96067620815191,3.15386008213319,2.89569516795112,3.09576498882773,0.95,4.29782629548082,0.946,4.26498568424522,0.922,4.27707238092706,0.922,4.24270838674252,3.01416984131929,3.05726814514255,2.99685571149374,2.99573007838942
"217",2007,"Horizon",79,0,1.86075949367089,0.840859327360855,0.915875507424714,1.0792551665987,1.07092257034053,0.0168439372713727,0.0290659535475068,0.467483339458884,0.315807931988845,0.30378554308161,2.94187734031105,3.1264215431761,3.01052642352641,3.19503374334593,2.95631091723057,3.13985734349285,0.938,3.99370936587607,0.936,3.96287120878852,0.938,3.98636332203362,0.94,3.95489094157558,3.03414944174358,3.10278008343617,3.04677720276676,3.04808413036171
"218",2007,"America East",76,0,2.32894736842105,2.33963929877664,2.33848036154912,1.00259320849485,0.994594824450959,0.955974535596789,0.0920059722508268,0.0984743808714514,0.55202777780065,0.548003816470696,2.85103051068592,3.01272950359834,2.84938426440678,3.01140364131782,2.94129727143689,3.11046402683059,0.956,3.73196192941156,0.95,3.70145827217333,0.938,3.7162767928745,0.932,3.68317420634989,2.93188000714213,2.9303939528623,3.02555554966499,3.02588064913374
"219",2007,"Atlantic Coast",90,0,3.43333333333333,2.96771398195201,2.9855556958565,1.111525880045,1.1043903947356,0.407140287156588,0.233046608197497,0.395959709077712,0.556021340101545,0.549678641267321,2.94749567840851,3.13250737334616,2.96374030223724,3.14860459970647,2.93832305200311,3.1157335621576,0.948,4.05014462568834,0.948,4.02406556823027,0.958,4.06761813653223,0.954,4.0405863883952,3.04000152587733,3.05617245097185,3.02659440045147,3.02702830708035
"220",2007,"Atlantic Sun",90,0,4.17777777777778,4.17777777777778,4.17777777777777,1.06295871577518,1.05629516932098,1,0.269320087861753,0.269320087861753,0.290472101895522,0.290472101895522,2.86534699025775,3.03766357966911,2.86534699025775,3.03766357966911,2.86890156375503,3.03931386287988,0.946,3.91832473194371,0.944,3.89374103696786,0.952,3.95450330874637,0.952,3.92949402106352,2.95150528496343,2.95150528496343,2.95410771331745,2.95410771331745
"221",2007,"Atlantic 10",101,0,1.88118811881188,1.65487690659784,1.66649928424014,0.907321340962488,0.90205860389493,0.469467993175916,0.545366505919674,0.745209158848115,0.00729490733891228,0.007287411317509,2.93676864421238,3.08830991130569,2.94756749826901,3.09910598138246,3.02780365336687,3.1775159876315,0.938,3.30775999443486,0.936,3.28846113102011,0.946,3.33581372212697,0.946,3.31580637589929,3.01253927775904,3.02333673982573,3.10264803388863,3.10265982049918
"222",2007,"Big East",131,0,4.83206106870229,4.47224879404327,4.49405976245937,1.00391335847016,0.999515474800626,0.203646663173063,0.045975615693939,0.133187056995499,0.279197368081798,0.270299426847415,2.98159411594747,3.13860948817141,3.00143347288637,3.15841627112219,2.96253937070123,3.13347729847447,0.956,3.69789132744446,0.954,3.68162953947709,0.932,3.68584217676365,0.934,3.669214660263,3.06010180205944,3.07992487200428,3.04716567585544,3.04800833458785
"223",2007,"Big Sky",73,0,3.3013698630137,3.21947873799725,3.22441744577376,1.36575565710239,1.35504666258669,0.697506055730919,0.354781652772048,0.313582476099565,0.00684337442583095,0.0065013231471052,2.83438486600389,3.05324543953604,2.83897024497312,3.05784669419371,3.04375082599559,3.26756042016847,0.952,5.01683596155114,0.95,4.97745589492619,0.938,5.01360511728702,0.936,4.97399478106667,2.94381515276996,2.94840846958342,3.15459301814173,3.15565562308203
"224",2007,"Big South",60,0,3.78333333333333,3.34931950565879,3.38713846637257,1.49789182201094,1.48289505369375,0.47272165086644,0.600857466098443,0.97575044985031,0.788103521083395,0.829252351760704,2.87456485986685,3.12161108830156,2.90941416960577,3.15639341207906,2.8829630830669,3.14591527361085,0.948,5.48082537333015,0.948,5.42567339211201,0.926,5.49804632107372,0.918,5.43977878085879,2.99808797408421,3.03290379084241,3.01798592302001,3.01443917833888
"225",2007,"Big 10",91,0,6.01098901098901,5.76542197847845,5.77932794367619,0.996025817348342,0.989559684727729,0.461841005706589,0.556657483389926,0.785052792596268,0.831647542374154,0.818425024519036,2.9327054907688,3.08900316868236,2.94528408863583,3.10147797562531,2.92592287867214,3.09369046762863,0.96,3.65707318200763,0.96,3.6333216362191,0.95,3.68060420255044,0.948,3.65655534616148,3.01085432972558,3.02338103213057,3.00909629089478,3.00980667315039
"226",2007,"Big 12",100,0,3.41,3.0937678165603,3.17329506782397,1.00552991220591,1.00052839655427,0.113086960058238,0.602231636046113,0.198052316501412,0.977144589481041,0.975635424590516,2.86818518033837,3.02738312221465,2.94164615097207,3.10052817695872,2.91107666534428,3.08619972615884,0.964,3.76682844230234,0.958,3.74486606764573,0.93,3.7684977002852,0.932,3.74068153541231,2.94778415127651,3.0210871639654,2.9987184354803,2.99863819575156
"227",2007,"Big West",63,0,2.87301587301587,2.2852817594565,2.35589198114787,1.11301789524797,1.10271013371279,0.0712019777300828,0.735656125782932,0.0897578683205241,0.777114790091812,0.778067531839949,2.82352743290609,3.01274890665213,2.88922178455626,3.07827408181993,2.92078405536338,3.10576571433399,0.94,4.08980287171643,0.94,4.05166240011233,0.948,4.06391390365856,0.946,4.02345516484984,2.91813816977911,2.9837479331881,3.01335993788853,3.01327488484869
"228",2007,"Colonial",110,0,2.94545454545455,2.81255808154183,2.81776620206514,0.931655245944077,0.926827874012873,0.541635480870074,0.561888261783538,0.645323999179576,0.301334340332836,0.305485690773866,2.93938129994287,3.09773892089673,2.94418914680689,3.10261302527549,2.9643800143299,3.11345019295927,0.944,3.43710062937695,0.94,3.41928388665961,0.954,3.44088710036554,0.952,3.4230272009787,3.0185601104198,3.02340108604119,3.03924525741053,3.03891510364459
"229",2007,"CUSA",98,0,4.86734693877551,4.93698016634677,4.93477687852478,1.1741405189858,1.16762584492858,0.696805585269968,0.332403441371378,0.29637828284872,0.740828358686878,0.746042178128741,2.95534753071299,3.14618878567142,2.95171298243545,3.14250370153821,2.88593816190031,3.08176433125855,0.948,4.30810785394895,0.948,4.28354825417382,0.946,4.31389983898651,0.946,4.2872724401765,3.0507681581922,3.04710834198683,2.98351632214743,2.98385124657943
"230",2007,"Ivy League",56,0,4.28571428571429,4.28571428571429,4.28571428571429,1.28154402200237,1.26812613695386,1,0.568584577022178,0.568584577022184,0.641118040370964,0.641118040370964,2.92885220317921,3.12937554962249,2.92885220317921,3.12937554962249,2.92454944794892,3.12242576718724,0.958,4.6518385901413,0.954,4.60307313223,0.956,4.68667249640982,0.956,4.63702960180631,3.02911387640085,3.02911387640085,3.02348760756808,3.02348760756808
"231",2007,"Metro Atlantic",91,0,2.57142857142857,2.5625,2.5631953921465,1.10582558949185,1.09898825301956,0.945084185402599,0.0661813696192642,0.0680995081668194,0.952723778307615,0.966171701115174,2.99384440321966,3.17115484186171,2.99442736421708,3.17173433107811,2.90274892761255,3.09313928683661,0.956,4.10731740474006,0.954,4.08189748430776,0.93,4.0982121515603,0.93,4.07253041002921,3.08249962254069,3.08308084764759,2.99712679225822,2.99794410722458
"232",2007,"MAC",102,0,3.26470588235294,2.85903092446272,2.89281387003181,1.07744074812059,1.07090792379369,0.155323737374189,0.0430382593773282,0.16610681509965,0.969942300161493,0.971605492141144,2.97249820417559,3.15950453185087,3.00303214116162,3.18982437930007,2.91043915257997,3.09286753766318,0.928,3.97276918727061,0.924,3.94866145090534,0.942,3.97602555850739,0.946,3.95189206654406,3.06600136801323,3.09642826023085,3.00175353010465,3.00165334512158
"233",2007,"Mid-Continent",58,0,3.27586206896552,3.16514598540146,3.17334403724007,1.33045256986882,1.31698918861847,0.765503210861809,0.274424063807466,0.220154705857306,0.333872032656336,0.336812436395064,2.82826666053206,3.03965058479528,2.83547879445141,3.0468250386081,2.94380423835649,3.16389228078491,0.948,4.82699913851518,0.946,4.77806137569377,0.96,4.87291234910792,0.96,4.82233456843251,2.93395862266367,2.94115191652975,3.05414823579522,3.0538482595707
"234",2007,"Mid-Eastern AC",99,0,3.58585858585859,3.66891704568576,3.66348512651031,1.09353295958968,1.08723588384677,0.74179915426601,0.772244713292582,0.855370226058283,0.815030703117078,0.851817636761595,2.89639933285088,3.08600185908725,2.89128828862188,3.0807808824011,2.90085447060969,3.08192137807452,0.946,4.05564966120287,0.94,4.03222027432034,0.952,4.04068777925182,0.952,4.01665990200053,2.99120059596907,2.98603458551149,2.9892248430692,2.99138792434211
"235",2007,"Missouri Val",94,0,2.59574468085106,2.64034334763948,2.63548141768261,1.02083057667837,1.01439324093543,0.881979283737892,0.0937445371629873,0.116946246555886,0.782297191000975,0.728813615350767,2.85097398617783,3.01662129823064,2.84653378427808,3.01202651282582,2.92516153982376,3.10693251189046,0.956,3.78020628566347,0.956,3.75615579761158,0.93,3.80598373427382,0.93,3.78072977931311,2.93379764220423,2.92928014855195,3.01280892381086,3.01604702585711
"236",2007,"Mountain West",73,0,6.26027397260274,6.10150891632373,6.11010557085446,1.1682132787763,1.15902143152668,0.402290447747144,0.086921889724073,0.118727133542652,0.349894229104959,0.349514041609675,2.97986849383453,3.17669739588928,2.98750254012486,3.18433818800062,2.94937074249667,3.1428378482053,0.928,4.26947274127322,0.924,4.2358532840037,0.942,4.28912357344445,0.942,4.25526287720312,3.0782829448619,3.08592036406274,3.04605373567677,3.04610429535099
"237",2007,"Northeast",106,0,2.94339622641509,2.48245994755946,2.51462897865511,0.96977621247476,0.964304258636178,0.208302815196112,0.250813419108959,0.69645570159531,0.185237592906393,0.168034639519145,2.93882200884211,3.09151331474309,2.96834034087979,3.12098157085889,2.86765572909473,3.02311089312396,0.962,3.58642983757884,0.962,3.56616322623951,0.968,3.61539291104684,0.968,3.59465784687157,3.0151676617926,3.04466095586934,2.94757329544265,2.94538331110934
"238",2007,"OH Valley",114,0,4.28070175438596,4.1008064516129,4.1270356500257,1.09771856279087,1.092301386348,0.282530174438623,0.691119218068427,0.348059184839236,0.521412688139882,0.507695947535942,2.86483813513681,3.04772986751625,2.89008102396597,3.07292092594998,2.87129411663349,3.06376533831814,0.966,4.0901988909251,0.96,4.0697295919826,0.95,4.11427649637911,0.95,4.09271257598096,2.95628400132653,2.98150097495797,2.9685225149194,2.96752972747581
"239",2007,"PAC 10",95,0,2.08421052631579,1.93168743530536,1.94218515197831,1.02765907619921,1.02142529714905,0.592465716238128,0.374584508113998,0.264896796045913,0.861138100527826,0.843634338503135,2.87373648138309,3.03477749040484,2.88306929965588,3.04409377295705,2.92432339799075,3.09257703959744,0.964,3.77157850113502,0.964,3.74869721068049,0.942,3.80556312759182,0.942,3.78232978358547,2.95425698589396,2.96358153630646,3.0074869794125,3.00845021879409
"240",2007,"Patriot",58,0,3.98275862068966,3.99726277372263,3.99546867146466,1.36911259481554,1.35529901819859,0.961928941832815,0.818423365397354,0.846094529694597,0.822391180157637,0.801206402790841,2.87618262658514,3.10154162962442,2.87430298855048,3.09938313336828,2.87540488897996,3.09627486170524,0.942,5.02864419998788,0.938,4.97745802063679,0.942,5.03082526651282,0.94,4.9760282342618,2.98886212810478,2.98684306095938,2.98737584489576,2.9858398753426
"241",2007,"SEC",86,0,4.90697674418605,4.76611957917626,4.77378975916646,1.16217303869005,1.15419454798495,0.677597700387003,0.90070628884352,0.78973562221038,0.872424043110068,0.873439035731124,2.89586170086627,3.07923714356339,2.90249375095149,3.08585599336633,2.91285665193825,3.1025290660529,0.966,4.22784885985547,0.966,4.1987459543769,0.928,4.23207993878049,0.928,4.20284462409322,2.98754942221483,2.99417487215891,3.00775506685984,3.00769285899557
"242",2007,"Southern",91,0,2.96703296703297,2.947,2.94918835530662,1.13855440691256,1.13151609582546,0.861300260174741,0.502278377570855,0.531350366719206,0.583946453931066,0.583599404086897,2.93485979564254,3.12611498736415,2.93703742302341,3.12833305615665,2.9306490278603,3.12306859986067,0.95,4.262609688461,0.948,4.23617903893313,0.938,4.23603869276879,0.938,4.2092740643957,3.03048739150335,3.03268523959003,3.02682111534715,3.02685881386048
"243",2007,"Southland",102,0,2.85294117647059,2.14046283109436,2.20062956924361,1.07154561405486,1.06551463902548,0.0518605740550086,0.101859529189289,0.62357970741127,0.437047661388292,0.437693638746996,2.92890308682933,3.11848279120993,2.9842742126625,3.17393865569022,2.87263904895306,3.05519215915215,0.934,3.9633411998873,0.93,3.94066204828125,0.95,3.94937521737608,0.952,3.92541340777409,3.02369293901963,3.07910643417636,2.96386219154976,2.9639156040526
"244",2007,"Southwestern AC",91,0,2.64835164835165,2.594,2.60085205623837,0.991694660669301,0.985531508193286,0.56249455709281,0.179192658260444,0.231710108144292,0.564024861570399,0.562897736707912,2.96716519080651,3.13531585528087,2.97348425223749,3.1416467209571,2.89324070592509,3.0581630508344,0.94,3.68041424250648,0.94,3.65746923768749,0.956,3.68543725472708,0.954,3.66195481686286,3.05124052304369,3.0575654865973,2.97577159700251,2.97570187837974
"245",2007,"Sun Belt",125,0,4.184,3.89530468309919,3.90997305639431,0.874863051928301,0.870773639317776,0.293867351261598,0.623039345456562,0.402407151337478,0.896594464911731,0.91838392028825,2.8910402906392,3.04380064924302,2.90453027087578,3.0572401171863,2.92238476587564,3.06991686379168,0.932,3.2498236275458,0.934,3.23464093486003,0.956,3.23975789857526,0.954,3.22463302727435,2.96742046994111,2.98088519403104,2.99511714466991,2.99615081483366
"246",2007,"West Coast",57,0,-1.82456140350877,-1.458984375,-1.50739104237102,1.40968386697608,1.39419937615419,0.0441512546127825,0.396559467017756,0.941894563051813,0.429792604888187,0.40641750439889,2.88370393118481,3.10797183543211,2.8394165225582,3.06371510194849,2.83865023554741,3.06543753134928,0.94,5.15951498736624,0.938,5.10274992809243,0.954,5.21223008605033,0.954,5.15565672695951,2.99583788330846,2.95156581225334,2.95428423244057,2.95204388344834
"247",2007,"WAC",75,0,3.25333333333333,3.57570207570208,3.53330737267404,1.31790065745889,1.30734637424003,0.328707544601065,0.933791489407406,0.499050854939846,0.00405962696096218,0.00427324176864437,2.93067117003493,3.14213976304512,2.8899012852067,3.10116140243188,3.05004394550815,3.26716439624252,0.962,4.89995420572259,0.96,4.86005939322905,0.95,4.91397375476992,0.948,4.87254676800451,3.03640546654002,2.99553134381929,3.15929622416904,3.15860417087534
"248",2008,"Horizon",78,0,2.32051282051282,1.83978985819431,1.91643511872524,1.19061393444371,1.18133503097746,0.0859816074694243,0.318662505359813,0.67208949509949,0.13504424048467,0.117267993860457,2.88010456334866,3.07737113436872,2.95159779689964,3.14838017885553,2.82630628198525,3.01944808232792,0.948,4.39593052260897,0.944,4.36110679697791,0.954,4.40418013741082,0.952,4.36680384288331,2.97873784885869,3.04998898787759,2.92618545463023,2.92287718215658
"249",2008,"America East",75,0,5.88,5.36202686202686,5.39831557841606,1.22902105355075,1.21925925286364,0.203666932999473,0.705684404203467,0.77127438250411,0.0114810866542366,0.0116669189762111,2.88789984231884,3.08318880256487,2.92096882119595,3.11667026093461,3.02856613805207,3.22665374597714,0.944,4.51440149935403,0.942,4.47851212375006,0.952,4.56712069900101,0.952,4.53084831334826,2.98554432244185,3.01881954106528,3.12778385851947,3.12760994201461
"250",2008,"Atlantic Coast",89,0,3.66292134831461,2.84009697687779,2.88806536646423,1.18865585570242,1.18094340157144,0.109581459207349,0.222439410920899,0.753366346466003,0.894833240650237,0.860212383414904,2.91973701804332,3.11084167164662,2.96382517278123,3.15510495694545,2.8936756306537,3.08882370151437,0.944,4.36555139966025,0.944,4.33705282229144,0.944,4.35700152680164,0.942,4.3270874957383,3.01528934484497,3.05946506486334,2.99342934301653,2.99124966608403
"251",2008,"Atlantic Sun",69,0,2.11594202898551,1.5344288382791,1.61741355029588,1.27124544535114,1.25737584049912,0.258048049576306,0.80224768229182,0.090967761032335,0.812178746932005,0.798822879243047,2.81524484961114,3.01369341756598,2.888318489526,3.08641693763317,2.90867461216201,3.11856793523918,0.952,4.62292624513091,0.95,4.57247186487566,0.936,4.60907955243431,0.934,4.55866174342402,2.91446913358856,2.98736771357959,3.01277057172482,3.0136212737006
"252",2008,"Atlantic 10",103,0,2.74757281553398,2.67515457380358,2.68210105040675,0.987977201489127,0.982422828362352,0.831595727565124,0.523019568854482,0.421779730792869,0.0484973277429939,0.051178763158645,2.88576012355861,3.04789256667574,2.89271188053941,3.05461817983026,2.83241149735682,3.00042967123427,0.944,3.62003381198362,0.942,3.59935373293473,0.944,3.62454003107564,0.942,3.60165334855061,2.96682634511717,2.97366503018483,2.91531939291156,2.91642058429554
"253",2008,"Big East",131,0,4.19083969465649,3.75771019986216,3.78127993016243,1.01957867420374,1.01508952991113,0.148789771179508,0.033597609759788,0.109815747480993,0.304653848608693,0.306979702237272,2.98508469111451,3.14660767430899,3.00682204983135,3.16828473280809,2.96080673726166,3.12427975856701,0.942,3.75372948904749,0.938,3.73712817665615,0.962,3.75073269063433,0.962,3.73382840351016,3.06584618271175,3.08755339131972,3.04271043136812,3.04254324791434
"254",2008,"Big Sky",75,0,3.74666666666667,3.48042203118483,3.51174796675396,1.36545788840086,1.35498277385901,0.320565121654815,0.0819922472245993,0.0249078155590735,0.12623466401863,0.134778990665936,2.76220054258376,2.9839244506406,2.79085235206185,3.01252201920501,2.97269558999638,3.20254967189735,0.952,5.04568845586158,0.95,5.00677866881722,0.942,5.03259006989651,0.942,4.99248179854103,2.87306249661218,2.90168718563343,3.08941380102027,3.08762263094687
"255",2008,"Big South",44,0,1.75,1.90714285714286,1.89314104356419,1.79821379313056,1.77359152206961,0.737790720412204,0.359896137390414,0.463249777723437,0.284280789000357,0.301836607798447,2.80605155568614,3.08844080010835,2.79310839324707,3.07527901457972,2.93684289593052,3.20336435757369,0.944,6.46229761569699,0.942,6.37356086277711,0.962,6.47762121997143,0.958,6.383776332741,2.94724617789725,2.93419370391339,3.07272552277188,3.0701036267521
"256",2008,"Big 10",103,0,5.50485436893204,5.39012675396241,5.40330213076336,0.962071519991835,0.956770656248417,0.544844078551772,0.607918821542097,0.419116700591067,0.593435144047307,0.616721770412844,2.88446757662069,3.0481610557457,2.89678139627764,3.06045240756992,2.90143757032283,3.05852130424607,0.952,3.5923404390254,0.95,3.57242254480583,0.956,3.57253486034702,0.956,3.55133697358747,2.9663143161832,2.97861690192378,2.97861258326456,2.97997943728445
"257",2008,"Big 12",96,0,5.36458333333333,5.36458333333333,5.36458333333333,0.993895025653897,0.988390946111725,1,0.592587997251675,0.592587997251675,0.0933354340522031,0.0933354340522033,2.89449673678949,3.06031415753409,2.89449673678949,3.06031415753409,2.8475886061998,3.01184909339564,0.944,3.67348880902469,0.942,3.65259852154824,0.95,3.67815387626438,0.948,3.65604409585452,2.97740544716179,2.97740544716179,2.92971884979772,2.92971884979772
"258",2008,"Big West",61,0,1.11475409836066,0.727356477889836,0.787071452457671,1.47169986112217,1.45786870618526,0.208384590126488,0.037797930664464,0.218211970333642,0.209463088690236,0.215252830790456,2.95229476487341,3.20842430254794,3.00768859150646,3.26403938005679,2.80945167521387,3.04303105270272,0.934,5.41610872760384,0.932,5.36466216659585,0.95,5.42463293416127,0.95,5.36714010130373,3.08035953371068,3.13586398578163,2.92520128154051,2.9262413639583
"259",2008,"Colonial",109,0,1.58715596330275,1.59059913886356,1.58938232685865,1.01743394815868,1.01217778344145,0.984807439473917,0.375823372237132,0.362799410340718,0.567055088556024,0.562522830202517,2.95384484846894,3.12594195896008,2.95277546753791,3.12486449187611,2.89542418118097,3.05693816951656,0.926,3.77276006907337,0.926,3.75321389911399,0.958,3.76883217293194,0.958,3.74916208109513,3.03989340371451,3.03881997970701,2.9764463258772,2.97618117534877
"260",2008,"CUSA",97,0,2.28865979381443,2.39576883384933,2.37600625381915,1.19023458519028,1.18321704289428,0.274154275968225,0.9509446985208,0.740432707343317,0.112878118397136,0.111182432199432,2.92050594387426,3.1117600661494,2.901416104182,3.09259461724709,2.81989309003823,3.01866600786915,0.952,4.43723312037134,0.952,4.41021023502378,0.948,4.41257048220273,0.948,4.38443543599085,3.01613300501183,2.99700536071454,2.91965009868533,2.91927954895369
"261",2008,"Ivy League",57,0,2.3859649122807,2.28125,2.29140432879993,1.33009963501329,1.31644420360613,0.593979416570326,0.632353996396707,0.760030616488034,0.894752094148718,0.903045208609692,2.9117410621394,3.12077329369264,2.92094168654622,3.12999452523669,2.8850844018785,3.10149130528129,0.966,4.83633668812891,0.962,4.78657796747982,0.944,4.85434913305383,0.94,4.80314163564135,3.01625717791602,3.02546810589146,2.99272026136847,2.9932878535799
"262",2008,"Metro Atlantic",97,0,2.58762886597938,1.9785103718746,2.02301839217391,0.925557263005698,0.919886279509057,0.0550100427098532,0.0547373538767422,0.369870115985057,0.0567595730797405,0.0543578433475238,2.95807323784552,3.11244847612373,2.99846101093737,3.15253487312938,2.84936707808773,3.00140110491842,0.946,3.43146689140005,0.948,3.41044065446748,0.956,3.42972294248984,0.954,3.40821670344508,3.03526085698462,3.07549794203338,2.9261171342263,2.92538409150307
"263",2008,"MAC",100,0,2.03,1.44714676879478,1.55501977001199,1.17392152279006,1.16457488694088,0.103880680280617,0.44730041785621,0.207168952722955,0.93296709423476,0.937702517890792,2.84856147460208,3.03292212133191,2.94353633367133,3.12778373538997,2.90741775372074,3.10025735997323,0.952,4.33993516785562,0.952,4.304825250957,0.954,4.35495406121426,0.95,4.32028688024099,2.940741797967,3.03566003453065,3.00414243374754,3.00383755684699
"264",2008,"Mid-Eastern AC",92,0,1.78260869565217,1.32906128409825,1.34653063055661,1.07849967328228,1.07154450721142,0.32895469426746,0.354512817396966,0.565594261647615,0.054624409845176,0.0522806892517444,2.93685988947778,3.115380176367,2.95284293081942,3.13136174336729,2.82930219447754,3.00084114730135,0.946,3.9529547631918,0.944,3.92749690627945,0.948,3.97960348188034,0.95,3.95416028817345,3.02612003292239,3.04210233709336,2.91586588589596,2.91507167088945
"265",2008,"Missouri Val",90,0,3.78888888888889,3.78888888888889,3.78888888888888,1.26409848959838,1.25617048351247,1,0.45850755097444,0.45850755097444,0.555427525335908,0.555427525335908,2.8550015802986,3.06551026508716,2.8550015802986,3.06551026508716,2.92732114768241,3.13506960993499,0.944,4.70322041871659,0.944,4.6736257057422,0.96,4.70218386005237,0.958,4.67230563853916,2.96025592269288,2.96025592269288,3.0311953788087,3.0311953788087
"266",2008,"Mountain West",73,0,4.57534246575342,4.55349794238683,4.55433790443785,1.27296950067914,1.26299231582851,0.928403752452241,0.629956038294717,0.640004777267111,0.458110522832014,0.460368288702995,2.9209350263904,3.12850624979809,2.9216840956597,3.12924525074403,2.93673488259958,3.13951995709982,0.942,4.64450921244452,0.94,4.60806386274473,0.952,4.66247334535121,0.952,4.62570508871919,3.02472063809425,3.02546467320186,3.03833902821347,3.0381274198497
"267",2008,"Northeast",102,0,2.82352941176471,2.66872173737034,2.68095718077586,1.07209898941412,1.06620326691685,0.39271107405691,0.610329630815329,0.454088522004991,0.470593035178038,0.471672469965117,2.87608521671995,3.05549949544807,2.88701578519313,3.06642138599175,2.94365094867651,3.12158209650308,0.952,3.95560116022917,0.948,3.93381115317661,0.942,3.9735299512677,0.942,3.95121774471436,2.96579235608401,2.97671858559244,3.03270388814423,3.0326165225898
"268",2008,"OH Valley",114,0,2.69298245614035,2.38269794721408,2.41965713496067,1.05377007339106,1.04846298638664,0.0763109725791251,0.197119891047282,0.636264541383465,0.634007892271049,0.620352678805286,2.93571627003622,3.10507486935626,2.97097712836451,3.14038189937928,2.93209924287061,3.11371979085543,0.952,3.95989935538878,0.954,3.93981794924228,0.934,3.92548284545258,0.934,3.9054033736359,3.02039556969624,3.05567951387189,3.02200626264133,3.02290951686302
"269",2008,"PAC 10",96,0,5.03125,4.3308475878948,4.36086526125294,1.01663392735775,1.01053413725781,0.116200827527312,0.0585522713568111,0.201577311106676,0.032338599752637,0.0326341493317114,2.96949261008302,3.14424802649791,2.9969365548765,3.17179861862373,2.81299476648704,2.99190472758778,0.95,3.75207486696329,0.95,3.72955732455792,0.942,3.76185395160525,0.938,3.73895543587743,3.05687031829047,3.08436758675012,2.90233869445248,2.90244974703741
"270",2008,"Patriot",58,0,-1.55172413793103,-1.42700729927007,-1.43571694836988,1.25181543972955,1.2391928406229,0.728168178021997,0.586965053192885,0.691684541105816,0.982098054743384,0.973405931307914,2.87133354851042,3.08542764531644,2.86333039183239,3.07743277983721,2.89882210346249,3.09780000967215,0.93,4.55868311207322,0.928,4.51262460388051,0.936,4.56073456742579,0.934,4.51338173337839,2.97838059691343,2.9703815858348,2.99886521562133,2.99831105656732
"271",2008,"SEC",87,0,4.09195402298851,3.57326580606999,3.59400779786228,1.0531453452719,1.04600013937426,0.13731383596403,0.827580495281245,0.850483606675491,0.225846477894738,0.228489406530398,2.90398475805627,3.07919625646399,2.92212859201294,3.09730082142321,2.96617118343869,3.14131043256422,0.948,3.81727892821407,0.948,3.79133354509985,0.944,3.82357823354187,0.944,3.79761334358415,2.99159050726013,3.00971470671807,3.0540346291016,3.05374080800146
"272",2008,"Southern",91,0,1.7032967032967,1.653,1.65630274883156,1.04712159632967,1.04063935931879,0.704870361275146,0.54023073000812,0.583145484501287,0.0345928805454173,0.0329765371230859,2.93313358575135,3.11874630724978,2.93614116359015,3.12176231308043,2.81698972532166,2.99225764703978,0.94,3.87662889767821,0.94,3.85261245039707,0.944,3.86321759440345,0.944,3.83909443300162,3.02593994650056,3.02895173833529,2.90551155269626,2.90462368618072
"273",2008,"Southland",103,0,3.40776699029126,2.90646829629283,2.94523906845783,1.1547276370246,1.14832601902301,0.167824545548113,3.69691533570484e-06,7.80141712864711e-05,0.0854027439554952,0.0756870544423206,3.10258535322855,3.30226079546395,3.13794487237982,3.33755854122081,2.82570700645404,3.0085987541639,0.946,4.26581972829514,0.944,4.24205427869626,0.96,4.27095155853234,0.96,4.24591825455235,3.20242307434625,3.23775170680031,2.91975643364563,2.91715288030897
"274",2008,"Southwestern AC",91,0,3.24175824175824,3.194,3.19875318341388,1.03841504226393,1.03198394936333,0.661170691649989,0.486566590322204,0.556396298006596,0.610523562870627,0.588656126492703,2.94039387611203,3.11059569179349,2.94505569112094,3.11526698720521,2.93797241025118,3.10918327878772,0.95,3.86121271276736,0.95,3.83724054791607,0.952,3.86346293037935,0.952,3.83885286507168,3.02549478395276,3.03016133916308,3.02219232614378,3.02357784451945
"275",2008,"Summit League",42,0,5.21428571428571,5.21428571428571,5.21428571428572,1.75002143701499,1.72483979970486,1,0.00139529666526697,0.00139529666526697,0.396346192147475,0.396346192147475,2.64715039746747,2.91489901541059,2.64715039746747,2.91489901541059,2.92089243404567,3.19947338789324,0.948,6.27534406738588,0.942,6.18483288560033,0.95,6.26696863551091,0.948,6.17647409638248,2.78102470643903,2.78102470643903,3.06018291096945,3.06018291096945
"276",2008,"Sun Belt",123,0,4.59349593495935,4.38748597777261,4.40658669209717,0.959755827504872,0.955081548441932,0.355845339647408,0.066943918431259,0.0238362581630831,0.609912642774466,0.599829385855451,2.82977778910627,2.98785260289405,2.84715348003577,3.00517446353292,2.89616798867578,3.06004390343685,0.948,3.53979703651563,0.944,3.52254690452505,0.936,3.56918302413843,0.936,3.55189614362043,2.90881519600016,2.92616397178434,2.97872535527096,2.97810594605632
"277",2008,"West Coast",61,0,4.67213114754098,4.64959153605167,4.65541232649424,1.41574560982804,1.4012125049535,0.957803131850485,0.47386961592934,0.543981015746533,0.178266564825994,0.161971668588609,2.91885559541586,3.15373693960413,2.92565254271858,3.15974536862483,2.7903486598407,3.03514780392683,0.944,5.20313034636754,0.942,5.1477441547281,0.934,5.17678244929009,0.932,5.1059021187027,3.03629626750999,3.04269895567171,2.91596434857774,2.91274823188377
"278",2008,"WAC",75,0,4.81333333333333,4.85531135531135,4.85263170204779,1.16057674904584,1.15161539827132,0.916801627689923,0.47937751893337,0.52011718231627,0.823350664533762,0.83273996644352,2.87655015268298,3.06252637955158,2.87354681496702,3.05947025812972,2.88675290158288,3.09125378878916,0.944,4.29306304417399,0.944,4.25984364004504,0.924,4.27646040659468,0.924,4.2426728514511,2.96953826611728,2.96650853654837,2.98838293701014,2.98900334518602
"279",2009,"Horizon",98,0,4.24489795918367,3.29596860774667,3.3447890586272,1.0725330394498,1.06620824005389,0.0391722215904744,0.7801311856119,0.216138673104931,0.185406769452627,0.193214951109695,2.85139663863296,3.03369498171852,2.89591876029204,3.07817267669917,2.85661779525144,3.02904158923797,0.94,3.95871368387448,0.942,3.93537022233817,0.964,3.98459984169144,0.964,3.96066549670568,2.94254581017574,2.9870457184956,2.94179191795918,2.94282969224471
"280",2009,"America East",74,0,3.77027027027027,3.46511627906977,3.47543209263794,1.126371323022,1.11760193436246,0.427135621521484,0.300429332729423,0.214588799994712,0.687538416552224,0.674535289499433,2.85608130669722,3.0324017538216,2.86535894763562,3.041636947581,2.9250564513349,3.11571883334419,0.962,4.12634904345956,0.962,4.09420502736039,0.948,4.13894604945815,0.944,4.10657702703852,2.94424153025941,2.95349794760831,3.01952397480958,3.02038764233955
"281",2009,"Atlantic Coast",87,0,3.85057471264368,3.46587624534518,3.50645280699113,1.07493197706258,1.06763266709025,0.0921373738403597,0.10831415242646,0.444184902966586,0.305945654774159,0.293856265828109,2.94767871242912,3.1191537045483,2.98446863128403,3.1558872707406,2.95837488472143,3.1373441463747,0.962,3.92542168415024,0.962,3.89851720032206,0.952,3.92578278240729,0.95,3.89845014441238,3.03341620848871,3.07017795101231,3.04672987873576,3.04785951554807
"282",2009,"Atlantic Sun",114,0,2.43859649122807,2.43067040435017,2.43184338915625,1.08188573481562,1.07638087615649,0.972864725463906,0.46269126132948,0.447080126870528,0.113168675531392,0.108454842249689,2.87696037895868,3.05434336704848,2.87819365396429,3.05548361047545,2.98325204397362,3.16776503841439,0.956,4.03519102202511,0.956,4.01454357960572,0.932,4.0545711469407,0.93,4.03358963320662,2.96565187300358,2.96683863221987,3.07448913554241,3.07550854119401
"283",2009,"Atlantic 10",96,0,4.48958333333333,3.97945337092522,4.03661216876829,0.980534954206825,0.972391934749216,0.429861903038064,0.524748880442728,0.564988281280079,0.872019766609432,0.830420264940826,2.89775781826174,3.05589468808121,2.9466913247932,3.10439953566531,2.92775008137046,3.08993828433959,0.946,3.58762532472739,0.946,3.5577401421956,0.942,3.55642401858739,0.94,3.52381291461208,2.97682625317147,3.02554543022926,3.00663141332131,3.00884418285502
"284",2009,"Big East",131,0,3.21374045801527,2.61123793935217,2.6521351833225,1.01795905811553,1.01318057541159,0.0256985298995437,0.54974111611903,0.803070051658766,0.223247128717944,0.245722453469236,2.90405588568155,3.0743214314406,2.94079511582594,3.11108317890987,2.96220003056032,3.14727442728398,0.95,3.74954917212048,0.95,3.73196855709649,0.922,3.76087271340299,0.92,3.74362751367136,2.98918865856107,3.02593914736791,3.05745429736203,3.05473722892215
"285",2009,"Big Sky",75,0,3.17333333333333,2.76539664305317,2.79718398106396,1.16766317496126,1.1585073810494,0.187133827380807,0.448306987210045,0.850812452187854,0.893691573541323,0.921882502147421,2.90980248753062,3.10930569697496,2.93879506773446,3.13823468166061,2.9115868835384,3.09770738047611,0.934,4.2930291799605,0.934,4.25931624226775,0.956,4.32836719779676,0.954,4.29262600188351,3.00955409225279,3.03851487469753,3.00634189769004,3.00464713200725
"286",2009,"Big South",74,0,4.32432432432432,4.18604651162791,4.1946588369225,1.18832628323167,1.17911381371633,0.648356455501779,0.0511769015637803,0.0722141240935234,0.418742988418929,0.42100775671066,2.99156641693963,3.19469646828403,2.99948152627522,3.20254250767418,2.85743129105873,3.05967102759621,0.936,4.34043946393517,0.934,4.30674439282788,0.926,4.38577788476379,0.924,4.35001898561661,3.09313144261183,3.1010120169747,2.95836268982295,2.95855115932747
"287",2009,"Big 10",102,0,3.56862745098039,3.36289693000694,3.38442424719781,0.937445312097547,0.932006544174235,0.186774077330989,0.316625201257682,0.129630175853644,0.331270848048011,0.350848371462424,2.8661815715008,3.01716186858662,2.88605026848155,3.03695616111801,2.95651661446385,3.12225977080193,0.946,3.45965767957101,0.948,3.4395398610149,0.944,3.48091663946797,0.942,3.46089398580063,2.94167172004371,2.96150321479978,3.0409905615751,3.03938819263289
"288",2009,"Big 12",98,0,4.71428571428571,4.55800327304487,4.5773530857395,1.0917151736031,1.08593533176157,0.430603006095129,0.0808550497016358,0.171078850283099,0.701093582220131,0.700701633575506,2.97224263973976,3.15586126625023,2.98992900943695,3.17361967529177,2.92821710602551,3.1067258813074,0.942,4.04165176056081,0.942,4.0196595111286,0.96,4.0264106341401,0.958,4.00185658531444,3.06405195299499,3.08177434236436,3.01744098963155,3.01747149366645
"289",2009,"Big West",79,0,2.07594936708861,1.55234700389483,1.60797190604651,1.02297997090951,1.01541388809316,0.0924882907690265,0.0345911901224791,0.319414474375455,0.332342581853917,0.342686436494679,2.95607820881009,3.13435900952463,3.00698513997859,3.1850052039601,2.95879629431622,3.11831896751865,0.938,3.78845145426031,0.934,3.76026131570563,0.964,3.78396815172587,0.964,3.7543144324774,3.04521860916736,3.09599517196935,3.03932775170832,3.03855763091743
"290",2009,"Colonial",113,0,3.46902654867257,3.35357844747567,3.36487260535752,0.895693242747072,0.891017546695865,0.630307540719087,0.252565605595965,0.376199050728338,0.0596689163335633,0.0548764352053345,2.95760245627122,3.11200171765065,2.96782528452475,3.12214571293672,2.99847499582263,3.14695493547685,0.936,3.33450429112361,0.936,3.3170193838873,0.942,3.32525623636221,0.942,3.3075441729776,3.03480208696094,3.04498549873073,3.07140692448517,3.07271496564974
"291",2009,"CUSA",98,0,3.23469387755102,3.13557274045433,3.14649856039858,0.997517988225062,0.991216731434745,0.560468403407993,0.353091703058639,0.240752164135039,0.879339056672964,0.865586052076762,2.87381474555381,3.03176390304839,2.88365742200889,3.04161556717695,2.92362419505697,3.09078463693977,0.95,3.67394351788625,0.948,3.65082873084803,0.94,3.66352531066335,0.94,3.64122413311868,2.9527893243011,2.96263649459292,3.00646077589758,3.00720441599837
"292",2009,"Ivy League",56,0,1.89285714285714,1.89285714285714,1.89285714285714,1.28297792230025,1.26954246849056,1,0.306129368030321,0.306129368030321,0.693935332545694,0.693935332545687,2.9485160880443,3.16366410315144,2.9485160880443,3.16366410315144,2.9161172144907,3.12593124425198,0.928,4.64063242048256,0.924,4.59197417440898,0.954,4.66174786054523,0.954,4.61262233286467,3.05609009559787,3.05609009559787,3.02102422937134,3.02102422937134
"293",2009,"Metro Atlantic",96,0,2.96875,2.08155151290584,2.14456345674661,1.17305884261131,1.16568850483731,0.0288775547174661,0.425412558728969,0.728616156705359,0.518394259668724,0.492394491883144,2.88288541304008,3.08194190417432,2.94082450217004,3.14007537245573,2.86608226690609,3.06452705854479,0.956,4.35348405321272,0.954,4.32614223025413,0.948,4.35331262327222,0.948,4.32575077708412,2.9824136586072,3.04044993731288,2.96734670831295,2.96530466272544
"294",2009,"MAC",103,0,4.19417475728155,3.87666663377129,3.91790074888688,0.896129302519409,0.890691767447825,0.153223306025236,0.921672503566375,0.322513899349129,0.789454657719959,0.808104083258524,2.89189098432584,3.03564989951401,2.93190906863499,3.07526918559331,2.93393531842224,3.08471317704895,0.962,3.32054293363844,0.958,3.29993411057657,0.94,3.31035949276222,0.942,3.28925087673313,2.96377044191992,3.00358912711415,3.01025207908855,3.0093242477356
"295",2009,"Mid-Eastern AC",110,0,4.4,3.98612017974211,4.00810701988746,1.03438730455361,1.02888107484248,0.200478442884757,0.454035888200744,0.789080352266442,0.941550843371428,0.951122745163188,2.92922380388046,3.09310059690102,2.94928446759945,3.11324532978383,2.91611126769646,3.08929453546969,0.962,3.83104714398976,0.958,3.81064528510352,0.942,3.82124092632846,0.942,3.80065315517032,3.01116220039074,3.03126489869164,3.00322904011302,3.00270290158307
"296",2009,"Missouri Val",91,0,6.02197802197802,5.9675,5.97380789956216,0.997299909442992,0.99111282407825,0.577928251206391,0.0487529150256834,0.0667450547622534,0.344621737271332,0.337349173839192,2.99469808722742,3.15832023483292,3.00045166080422,3.1640192700283,2.87243476460198,3.04380243248816,0.952,3.70383716818245,0.952,3.68078735816698,0.946,3.71095353173499,0.946,3.68763490651224,3.07650916103017,3.08223546541626,2.95871930288974,2.95811859854507
"297",2009,"Mountain West",72,0,4.375,4.375,4.375,1.20784014365497,1.19821575330764,1,0.828980242545541,0.828980242545548,0.198762891955434,0.198762891955431,2.91597177278295,3.10479954123277,2.91597177278295,3.10479954123277,2.96581176491533,3.16397395702402,0.956,4.40372784385229,0.956,4.36860908638349,0.936,4.42514812828257,0.934,4.38981810561705,3.01038565700786,3.01038565700786,3.06489286096967,3.06489286096967
"298",2009,"Northeast",118,0,3.1864406779661,2.4653073183045,2.54369750803047,0.924285897658477,0.918509333919263,0.111672367984953,0.0819033238077712,0.895764197907931,0.48413563601192,0.537531034247783,2.919480251648,3.07044765777793,2.99150510908126,3.1422302901681,2.90000936333647,3.05219902599147,0.954,3.4461038381254,0.954,3.42424030806172,0.956,3.44434349082901,0.948,3.42057201136659,2.99496395471296,3.06686769962468,2.97280096244546,2.97610419466397
"299",2009,"OH Valley",99,0,4.33333333333333,3.6617402888741,3.7701655637595,1.03624293915639,1.02747980575576,0.101938390023446,0.00381058039727721,0.352104682702892,0.37366668420843,0.409456347206348,2.95585464101454,3.12372453963293,3.04010791587346,3.20735256078769,2.87997319051051,3.04900326298619,0.958,3.85167209062913,0.952,3.81768444938212,0.956,3.86199444297227,0.954,3.82768657003754,3.03978959032374,3.12373023833058,2.96176433834561,2.96448822674835
"300",2009,"PAC 10",97,0,3.98969072164948,3.61202265308833,3.63574910053466,1.29527416946254,1.2875568880547,0.397643771831395,0.624272015117073,0.912236189137819,0.383009987970707,0.395206047777457,2.89445642577161,3.11809576997856,2.91609031379411,3.13968664303958,2.93753229033008,3.15792062389481,0.916,4.80833305935015,0.916,4.77965590029473,0.944,4.7970789180944,0.942,4.76831788529713,3.00627609787509,3.02788847841685,3.04894878195705,3.04772645711244
"301",2009,"Patriot",60,0,1.48333333333333,0.610007496251872,0.66146107810339,1.10807389622587,1.09671814665155,0.0835772299516275,0.0215730027558983,0.166730783636354,0.985460015141085,0.972971954519375,2.97149716692698,3.16462717555744,3.01677548913024,3.21046859492274,2.91154147565078,3.0915645200866,0.94,4.02678616754036,0.928,3.98557806820986,0.944,4.03546911827109,0.942,3.9931179971218,3.06806217124221,3.11362204202649,3.00083648300582,3.00155299786869
"302",2009,"SEC",85,0,3.85882352941176,3.87542741001105,3.87619851240164,1.07034060675266,1.06235212378644,0.856107023626138,0.0250287108603164,0.0247509995186675,0.326060271121813,0.332691966530319,2.81007989185147,2.98705796461541,2.81015160360642,2.98724522552511,2.95707987251418,3.12656630026351,0.936,3.91709949163696,0.934,3.88769036452824,0.952,3.92771980925805,0.952,3.89981804407402,2.89856892823344,2.89869841456577,3.04244289587539,3.04182308638885
"303",2009,"Southern",112,0,1.14285714285714,0.884395132426628,0.905615222099312,1.06909218579012,1.06360542313847,0.149597765704507,0.927952243084292,0.725639422392873,0.88832155658874,0.869482955598727,2.89545014476189,3.07284625229207,2.91541013429904,3.09275586309599,2.91472854348892,3.10084484344013,0.952,3.98942859288029,0.952,3.96893167034224,0.936,3.97593716788819,0.934,3.95572581963853,2.98414819852698,3.00408299869751,3.00665272093819,3.00778669346452
"304",2009,"Southland",102,0,3.19607843137255,2.67912768887484,2.72664967915427,1.1082556233899,1.10204468950279,0.127643181682491,0.743367819242152,0.213741738125997,0.369919396133732,0.378753066804977,2.84990460394653,3.03366043655587,2.89287878304569,3.07650525887111,2.95122983494335,3.12806061884272,0.954,4.09135825758542,0.956,4.06819314811722,0.958,4.08295408159731,0.958,4.05844173690343,2.9417825202512,2.9846920209584,3.04042699513533,3.03964522689303
"305",2009,"Southwestern AC",91,0,2.74725274725275,2.761,2.75996433836292,1.00477782992062,0.998564517038144,0.908480622669898,0.182620627182416,0.189238442000196,0.217804474753179,0.215492885466415,2.8622162087085,3.02731426542071,2.86139173330853,3.02647310982318,2.86790093619225,3.0298644425961,0.954,3.72362549110197,0.954,3.7005760381101,0.956,3.72319960149163,0.956,3.6993454484364,2.94476523706461,2.94393242156585,2.94916646614598,2.94888268939418
"306",2009,"Summit League",93,0,4.94623655913978,4.3527027027027,4.39057224587634,1.28223556573012,1.27415362999024,0.120563320770404,0.783615495296296,0.714869497244384,0.44344769790962,0.430884336650408,2.87398718427652,3.08647933075103,2.90842709840687,3.12134907596124,2.93309323977135,3.15657597106235,0.952,4.74235638208302,0.946,4.71246952789937,0.94,4.74667639540453,0.938,4.7165370573474,2.98023325751378,3.01488808718406,3.04365293230232,3.04483460541685
"307",2009,"Sun Belt",125,0,4.248,3.80396289191453,3.8348425263855,0.930056885372026,0.925763517334568,0.131225417765973,0.535828912464578,0.920658665818949,0.552252261926839,0.561355301386715,2.91921776144515,3.07298299949664,2.94737753488872,3.10109656125212,2.94752681489745,3.0965616307972,0.958,3.44558645604614,0.958,3.42966142317833,0.96,3.4460671734615,0.958,3.42943162054997,2.99610038047089,3.02423704807042,3.02252993107289,3.02204422284732
"308",2009,"West Coast",56,0,3.10714285714286,3.10714285714286,3.10714285714285,1.63361140559492,1.61650761830192,1,0.706255158146028,0.706255158146028,0.808500982072938,0.808500982072938,2.89391333935641,3.15648389635691,2.89391333935641,3.15648389635691,2.88258890376256,3.15047371328675,0.95,5.91958034973174,0.95,5.85750164975057,0.944,5.96314010631332,0.938,5.89894533044343,3.02519861785666,3.02519861785666,3.01653130852466,3.01653130852466
"309",2009,"WAC",75,0,2.06666666666667,2.06105006105006,2.06149324175904,1.14092992919184,1.13211511732196,0.987490784790904,0.450557904177238,0.454813488492387,0.143276037408507,0.152685834736302,2.94023038094968,3.13325764606347,2.94062503475187,3.13350014237124,2.97485666817871,3.16041846720689,0.94,4.21078072179905,0.938,4.178131310882,0.946,4.19691924376851,0.944,4.16331170063979,3.03674401350657,3.03706258856155,3.06919300503376,3.0676375676928
"310",2010,"Horizon",98,0,3.30612244897959,2.59545732606043,2.63309671007479,1.07684122304842,1.07057968143064,0.102833722869303,0.203902292780457,0.6022722166996,0.870289869933046,0.866261589597267,2.93350209055826,3.11455091400059,2.96809297311746,3.14912993537664,2.91801767809413,3.09736302643934,0.946,4.00851659462506,0.938,3.98518659007382,0.96,3.98800404671127,0.96,3.96373193859112,3.02402650227942,3.05861145424705,3.00744777620568,3.00769035226674
"311",2010,"America East",75,0,4.89333333333333,4.28388278388278,4.31580697196972,1.21432657655237,1.20474185277367,0.186385837063041,0.531737739537728,0.991901875344104,0.0800736803548694,0.0822487444790088,2.90749836762068,3.09346279437642,2.93660604573004,3.12265198187968,2.8002995616204,3.012040030649,0.958,4.47362623204475,0.954,4.4383130705918,0.932,4.46293988264179,0.928,4.42747977286407,3.00048058099855,3.02962901380486,2.90543787744934,2.9061697961347
"312",2010,"Atlantic Coast",91,0,5.30769230769231,4.84012104881137,4.91144518187281,1.15455260574277,1.1455291590751,0.156821324103807,0.20687818048865,0.00837202872699879,0.987785601676991,0.932715250797003,2.77824607026843,2.96718375466215,2.84492649496946,3.03366497559143,2.91231584983281,3.09556267948608,0.946,4.25928329108558,0.942,4.22513832056916,0.954,4.21617134259063,0.954,4.18099657268775,2.87271491246529,2.93929573528045,2.99928474185332,3.00393926465944
"313",2010,"Atlantic Sun",111,0,4.00900900900901,3.99060856498873,3.99229721053892,1.03675636747496,1.03156544426585,0.850924238119246,0.55447319420244,0.527529230347904,0.321858401927883,0.322095529830316,2.88887916821501,3.05701638307435,2.89064573077825,3.05874804904446,2.95679251211484,3.131180993935,0.948,3.85087840501729,0.946,3.83156573625593,0.944,3.86088658814352,0.942,3.84125653859553,2.97294777564468,2.97469688991135,3.04401769551309,3.04398675302492
"314",2010,"Atlantic 10",98,0,2.62244897959184,2.62244897959184,2.62244897959184,1.03989612411866,1.03401981612569,1,0.164089474315681,0.164089474315685,0.926377324309697,0.926377324309697,2.97628574472357,3.13941447204724,2.97628574472357,3.13941447204724,2.91834592412394,3.08971799105895,0.958,3.78562005573211,0.958,3.76405535415597,0.932,3.76957084945243,0.93,3.74694112451576,3.0578501083854,3.0578501083854,3.00403195759145,3.00403195759145
"315",2010,"Big East",131,0,1.85496183206107,1.26404828825717,1.28642306063472,0.8724202849853,0.868515875149608,0.0506293722418907,0.00274987681227853,0.014512368960613,0.140810384751091,0.146984285140377,3.01758777585182,3.15915972491606,3.03763851437131,3.17921086585541,2.9818963426452,3.12078137358472,0.946,3.19846611535952,0.944,3.18413626961418,0.962,3.22125861536659,0.962,3.20680523540399,3.08837375038394,3.10842469011336,3.05207959007246,3.05133885811496
"316",2010,"Big Sky",73,0,2.10958904109589,2.12277091906721,2.11967563442056,1.03467036527843,1.02658639722192,0.883100700344149,0.294733452873866,0.262980774590413,0.565407898395308,0.571002669815818,2.9630304552608,3.13513314909299,2.9599119445612,3.13191316908765,2.93810217166037,3.11211036882631,0.944,3.85163561076391,0.944,3.8208011191023,0.952,3.84843037217966,0.948,3.81320452356776,3.0490818021769,3.04591255682443,3.02543077993382,3.02510627024334
"317",2010,"Big South",77,0,3.68831168831169,3.44763057165445,3.4651958710498,1.30686600802908,1.29662289818478,0.663728781044045,0.124945514519714,0.0684161056179355,0.131906981213031,0.131830583264186,2.78823748788782,3.00773775579485,2.80454208220374,3.02387950627126,2.97547933870768,3.18708884552407,0.95,4.82593414757466,0.948,4.78806595973308,0.948,4.81876219494122,0.944,4.77991747541118,2.89798762184133,2.9142107942375,3.08139970401233,3.08128409211588
"318",2010,"Big 10",101,0,3.6039603960396,3.51013952090245,3.53164117424088,1.10686201615399,1.10050566540491,0.42542296103503,0.945553639265425,0.755693519651798,0.0347385969865107,0.0308258402803723,2.89151622861833,3.07880742857824,2.90964509865136,3.09686572311284,3.00950328219705,3.19554072227409,0.958,4.14728725779582,0.952,4.12294454097678,0.946,4.12850583145664,0.944,4.10289682989722,2.98516182859829,3.0032554108821,3.10026190912548,3.10252200223557
"319",2010,"Big 12",96,0,3.29166666666667,3.29166666666667,3.29166666666667,1.15314011418222,1.14638675885045,1,0.826997930506676,0.826997930506683,0.71895008011863,0.718950080118637,2.91510756099073,3.1061554695709,2.91510756099073,3.10615546957091,2.88076282584361,3.08230208866369,0.952,4.2710780489067,0.952,4.24562794446503,0.928,4.2237561687546,0.928,4.19829560751517,3.01063151528082,3.01063151528082,2.98153245725365,2.98153245725365
"320",2010,"Big West",79,0,3.06329113924051,2.82015457566349,2.87130493271725,1.36230767649657,1.3524866559759,0.383342778311519,0.0811724591965579,0.364089413435841,0.0749216349405955,0.0788213561412555,2.94019778916366,3.16266350671687,2.98771583081357,3.20988446227128,2.79721547483291,3.01107861789078,0.958,5.09784522293038,0.958,5.05973605735429,0.97,5.08048956038292,0.976,5.03872179833953,3.05143064794026,3.09880014654243,2.90281636297614,2.90414704636185
"321",2010,"Colonial",115,0,3.03478260869565,2.71236608936604,2.75928328057816,0.919601790662682,0.914622491733272,0.153256992601457,0.993071284096387,0.274326970770481,0.874894394997654,0.877891197500008,2.87755880238127,3.03483708221132,2.92126363214966,3.07804306641219,2.93032720745879,3.08150071790285,0.936,3.43006568757162,0.938,3.41125669149152,0.95,3.44566245650807,0.95,3.42624881472086,2.9561979422963,2.99965334928093,3.00606568345692,3.00591396268082
"322",2010,"CUSA",97,0,5.42268041237113,5.43074036165132,5.42955189496506,1.0130801878718,1.00709770889114,0.857668314544497,0.0706410720680822,0.0765324701697268,0.925364828459827,0.907184740333186,2.83635651133972,3.00830916820643,2.83505803951894,3.00668601181097,2.91573529412733,3.07481958657229,0.944,3.80937863464695,0.942,3.77517779864264,0.952,3.80553844188211,0.952,3.76995641244338,2.92233283977307,2.92087202566495,2.99620597212014,2.99527744034981
"323",2010,"Ivy League",56,0,0.517857142857143,0.517857142857143,0.517857142857143,1.32278333576031,1.30893000339294,1,0.316491314915837,0.316491314915837,0.262798135713834,0.262798135713834,2.83659757632092,3.05297440425405,2.83659757632092,3.05297440425405,2.95028487568374,3.18183930418136,0.96,4.7921628204834,0.956,4.7419027319305,0.924,4.75669471068846,0.922,4.70680575194486,2.94478599028749,2.94478599028749,3.06606208993255,3.06606208993255
"324",2010,"Metro Atlantic",97,0,4.48453608247423,3.82105391285231,3.90465803856473,1.08019818802926,1.07317852650285,0.0459138199775863,0.392339567145943,0.386084396231986,0.174624406744972,0.182477662374018,2.87073502687087,3.05007825351885,2.94936926486315,3.12883038260575,2.85961719453531,3.02678989063514,0.954,4.03546897655291,0.954,4.00882947990563,0.98,4.03712533212946,0.98,4.00936700654865,2.96040664019486,3.03909982373445,2.94206578760591,2.94320354258523
"325",2010,"MAC",107,0,4.78504672897196,4.0393039186961,4.11815060443893,0.965919927409478,0.960730529175539,0.00396517870992472,0.0304581509856719,0.690664976366214,0.536156347933427,0.544842901339335,2.93572349599625,3.09695205013966,3.00844142501584,3.16983000793219,2.94215000959101,3.10944299166699,0.952,3.57855782917489,0.954,3.5590783386648,0.94,3.5713459169781,0.94,3.55087291780466,3.01633777306795,3.08913571647402,3.02636313042872,3.025796500629
"326",2010,"Mid-Eastern AC",107,0,2.31775700934579,2.33051399758047,2.32856425795995,0.923350256472885,0.918385175847333,0.957279196306785,0.0565556077880819,0.0513728853968565,0.678477687285112,0.688758433167727,2.99950803005195,3.16494966710294,2.99774549748294,3.16314429891989,2.94054641398032,3.08992429392295,0.944,3.40537705659125,0.94,3.38706158297433,0.958,3.40734011248391,0.958,3.38896577162914,3.08222884857745,3.08044489820141,3.01577733829881,3.01523535395163
"327",2010,"Missouri Val",99,0,4.05050505050505,3.48668510158139,3.53642351539969,1.1314021786257,1.12462341190858,0.222566449038341,0.338510905218056,0.93980490745253,0.946825457493405,0.944910587260188,2.90842254240784,3.08479509937148,2.95486832964554,3.13103141232822,2.90786318289387,3.09885744382332,0.962,4.20080439179961,0.962,4.17547626737996,0.95,4.22785354351985,0.942,4.2007062192073,2.99660882088966,3.04294987098688,3.00324661365512,3.00336031335859
"328",2010,"Mountain West",73,0,6.02739726027397,6.02949245541838,6.02935931427328,1.32453544875149,1.31416150132099,0.991616364033706,0.738211925431791,0.7410229560027,0.457805558715354,0.453447436731143,2.87163970024754,3.09137649786746,2.87144564332837,3.09115802994383,2.85728023714574,3.06384087891523,0.95,4.88307268979498,0.948,4.844787635384,0.952,4.84548690155501,0.948,4.80656008518149,2.9815080990575,2.9813018366361,2.9609494141509,2.96056055803048
"329",2010,"Northeast",112,0,1.92857142857143,1.81204453961297,1.82173381789031,1.01855955456396,1.01328549065004,0.42284647078484,0.778952800177807,0.93867916835356,0.365212083448039,0.380244326520593,2.91851641233058,3.08812817921796,2.9273125136411,3.09693277408175,2.95500537213693,3.11773322309679,0.944,3.78389053177378,0.944,3.76428987208076,0.95,3.78651666143591,0.95,3.76705868369911,3.00332229577427,3.01212264386143,3.03760530549144,3.03636929761686
"330",2010,"OH Valley",100,0,4.85,4.95701285895493,4.94324331634761,1.09517990296961,1.08761903100091,0.47412799513588,0.347806306436633,0.233635289169821,0.435552388046412,0.434096947889095,2.96346024611409,3.14938932015787,2.9515356709071,3.13733108601286,2.9463384205625,3.12474732407549,0.938,4.06671102712099,0.936,4.03981150042197,0.95,4.07114850387533,0.95,4.04703876869203,3.05642478313598,3.04443337845998,3.03540923954318,3.035542872319
"331",2010,"PAC 10",98,0,4.04081632653061,3.37593802002414,3.40127324760547,0.876554332358398,0.871398050246846,0.103024772800453,0.612562610029142,0.264504279126129,0.950595629449462,0.939913239174609,2.88419205904603,3.03185362778983,2.90706477891017,3.05482523304864,2.93112472936986,3.07437394736223,0.938,3.23718718514381,0.942,3.21816411058681,0.956,3.26148352747182,0.952,3.24191168564918,2.95802284341793,2.9809450059794,3.00226118296225,3.00274933836605
"332",2010,"Patriot",59,0,3.01694915254237,3.22686317869577,3.21267381291955,1.19653142850048,1.184654931935,0.557629305001852,0.555984659151716,0.38752344398545,0.683463031688534,0.683478310438245,2.94787723489548,3.13409652076962,2.93484208813368,3.12097977310991,2.88479073066896,3.07559115808992,0.956,4.36480274092396,0.954,4.32139222390358,0.958,4.37974459838661,0.956,4.33523959304616,3.04098687783255,3.0279109306218,2.98015597009071,2.98019094437944
"333",2010,"SEC",97,0,3.09278350515464,2.98407015556012,3.00001860276764,1.22215692362845,1.21517818154685,0.337461594075968,0.268401316551358,0.16384151552138,0.689057984161819,0.692726139844763,2.83051043009488,3.02878149756947,2.84506839206176,3.04319843253903,2.91523587805325,3.12747583514918,0.948,4.53293884792305,0.948,4.50661708362867,0.928,4.51573628932619,0.926,4.48825855107745,2.92964596383217,2.9441334123004,3.02163530751102,3.02135585660122
"334",2010,"Southern",113,0,1.6283185840708,1.46142354228915,1.49291886071455,1.03900310897789,1.03364546010355,0.236869815593801,0.0529582987976779,0.197814603853295,0.072921357402598,0.0678234830258074,2.96981646998596,3.14547309502339,2.99889086379632,3.17422630434032,2.99402442558622,3.16850289438102,0.944,3.89377725030597,0.942,3.87331697413833,0.948,3.87703492358785,0.944,3.85615941786064,3.05764478250467,3.08655858406832,3.07969663165598,3.08126365998362
"335",2010,"Southland",103,0,4.28155339805825,3.85265409491976,3.91357269803215,1.00202431298923,0.996077847252173,0.149210753435581,0.620331671821143,0.397705121324665,0.940471357179929,0.922915088468769,2.88103950652926,3.04732190356461,2.93766654918413,3.10439907995872,2.91917238200019,3.08920596195852,0.95,3.71781075981436,0.948,3.69503818447418,0.928,3.70977263713308,0.93,3.68594966311263,2.96418070504693,3.02103281457143,3.00324369961764,3.00418917197935
"336",2010,"Southwestern AC",94,0,5.75531914893617,5.54663671485423,5.58076719703651,1.08614708651941,1.0791707340405,0.39147945477786,0.794255614097667,0.617201398863654,0.718848223313716,0.715036821695374,2.8906068693049,3.06500024416211,2.92458919847162,3.09850832585688,2.92907659143455,3.10332115862084,0.95,4.06575585696734,0.948,4.03878223931239,0.954,4.05299407933822,0.95,4.0242665978785,2.97780355673351,3.01154876216425,3.01603313496424,3.0161988750277
"337",2010,"Summit League",92,0,6.35869565217391,5.93601895734597,5.94594602585923,1.06926336450977,1.06268546080202,0.257996071758477,0.008868845131221,0.0158867381588602,0.136271981611379,0.135758185736458,3.0194349550057,3.18726430010386,3.02830692902895,3.19615985005968,2.85160260663301,3.02018749640708,0.948,3.94397313790292,0.948,3.91970011379814,0.968,3.93308823544826,0.968,3.90884770536273,3.10334962755478,3.11223338954431,2.93600817892711,2.93589505152004
"338",2010,"Sun Belt",121,0,3.77685950413223,3.5048465111077,3.51521262354327,1.04003230242319,1.03515788164413,0.37430698508969,0.598636269832377,0.460140404621752,0.104881328438558,0.105853799883198,2.873705027026,3.05724276768819,2.88357063603466,3.06720195438834,2.98512934429556,3.15465855145223,0.922,3.85613989416994,0.922,3.83799998488987,0.956,3.85578613218144,0.956,3.83723121144245,2.96547389735709,2.9753862952115,3.06997303731768,3.0698939478739
"339",2010,"West Coast",56,0,1.375,1.375,1.375,1.18467208472567,1.17226370223217,1,0.658757063120872,0.658757063120872,0.194087963551169,0.194087963551166,2.92922781561677,3.11184535671041,2.92922781561677,3.11184535671041,2.96801239127625,3.15719692039755,0.958,4.28564200572716,0.95,4.24067760543042,0.948,4.23147527716027,0.944,4.18706598001857,3.02053658616359,3.02053658616359,3.0626046558369,3.0626046558369
"340",2010,"WAC",74,0,3.77027027027027,3.79586563307493,3.79460880619786,1.10919802588879,1.1006147469195,0.93555010174321,0.836887774614427,0.816579999463408,0.266368774301655,0.257018960493216,2.92568026631431,3.09422814624829,2.92455784848149,3.09311365523656,2.86115000392185,3.03718048635559,0.966,4.09043489577281,0.966,4.05874207816248,0.962,4.0962856365982,0.96,4.06403502623695,3.0099542062813,3.00883575185902,2.95012090916707,2.94916524513872
"341",2011,"Horizon",98,0,3.8469387755102,2.97017386691379,3.03635266983765,1.13588354303061,1.12904079220986,0.0103056841953845,0.309231839985464,0.758713957851261,0.131536745202717,0.13414723458195,2.89647460920048,3.07551800741158,2.95682812089265,3.13599152580431,2.82632714156948,3.02327314015421,0.952,4.21577304494415,0.952,4.19038156045424,0.938,4.21742043950494,0.932,4.19135874479705,2.98599630830603,3.04640982334848,2.92446714760576,2.92480014086185
"342",2011,"America East",75,0,2.24,2.12598349644982,2.13909035883711,1.18161560978901,1.17272623676243,0.549662588843339,0.665484590822353,0.846545759445203,0.0219631528384039,0.023183464067514,2.90841496526022,3.11161037457981,2.92075988152921,3.12398875718519,3.01521647093341,3.20643625132263,0.926,4.36142656207576,0.92,4.3284515409611,0.946,4.36424604116221,0.946,4.33001096627653,3.01001266992002,3.0223743193572,3.11183203182842,3.11082636112802
"343",2011,"Atlantic Coast",89,0,5.0561797752809,4.27945089693032,4.34476291390719,1.26019114767996,1.25161978124356,0.0662057849848521,0.825555500511441,0.324757468640104,0.769830027759739,0.739642469271704,2.85524797458895,3.04803241955781,2.91447350868215,3.10715280784646,2.87364461227421,3.08977702800335,0.958,4.61850317928088,0.956,4.58692671834549,0.944,4.60123546455593,0.94,4.56883519625556,2.95164019707338,3.0108131582643,2.98385372097364,2.98171082013878
"344",2011,"Atlantic Sun",110,0,4.20909090909091,4.20909090909091,4.20909090909091,1.05221296968851,1.04688331985754,1,0.0342232499739499,0.0342232499739499,0.122401899793208,0.122401899793207,3.00702928508079,3.18125792779545,3.00702928508079,3.18125792779545,2.98212094903227,3.15046328582784,0.942,3.90652999934511,0.942,3.88672179885124,0.964,3.92734063580985,0.962,3.90738676617996,3.09414360643812,3.09414360643812,3.06629211743006,3.06629211743006
"345",2011,"Atlantic 10",98,0,2.06122448979592,2.06122448979592,2.06122448979592,1.09238171735977,1.08598515872266,1,0.544021477797751,0.544021477797745,0.10831859159001,0.108318591590008,2.88125162439418,3.0626812793059,2.88125162439418,3.0626812793059,2.98337514403179,3.16685207205699,0.948,3.95599602501503,0.948,3.93269088518805,0.928,3.9820210551171,0.926,3.95814622928768,2.97196645185004,2.97196645185004,3.07511360804439,3.07511360804439
"346",2011,"Big East",123,0,3.58536585365854,3.56897655529499,3.55797094048204,0.890443716234857,0.8832310117494,0.972223070777402,0.8679451886246,0.938048004419806,0.91927598248327,0.866691887471839,2.93132118590473,3.0743393788495,2.92290355659973,3.06505998067086,2.91955071461481,3.06777851836919,0.956,3.26798844006347,0.956,3.242157909036,0.94,3.25017937282397,0.934,3.22270074296214,3.00283028237712,2.99398176863529,2.99618072737487,2.993664616492
"347",2011,"Big Sky",74,0,4.75675675675676,4.70348837209302,4.70665800051233,1.03439418405556,1.02638782625037,0.843388438128922,0.0351641881221748,0.0412283670848698,0.570759465015134,0.570767910098846,3.00352902397031,3.17306723412932,3.00636372832103,3.17591147098213,2.93621272682794,3.11557693938535,0.948,3.80594165789466,0.948,3.7764399816022,0.94,3.79622708956239,0.938,3.76600669004948,3.08829812904981,3.09113759965158,3.02589657337712,3.02589483310664
"348",2011,"Big South",76,0,1.65789473684211,1.25568181818182,1.31136554909265,1.40119740854904,1.38999144890424,0.249353911149717,0.999709289086637,0.347805776183436,0.0705753146732874,0.0757065222987843,2.84115221586242,3.05605752490226,2.89242259103827,3.10761733606343,2.78474523100028,3.01062677041793,0.972,5.18815231969662,0.968,5.14614436929767,0.946,5.18625260212686,0.944,5.14299251233246,2.94860487038234,3.00001996355085,2.89579704356551,2.89768600070911
"349",2011,"Big 10",88,0,3.77272727272727,3.70428440509782,3.71266238792533,1.04186317237913,1.03497169811251,0.644253306668821,0.717695643616119,0.866650136135765,0.823712974118473,0.838136734093701,2.91986258947312,3.09512377395016,2.92847761338547,3.10380326881898,2.90705354045826,3.07543075692486,0.948,3.83733949460062,0.944,3.81135208200074,0.954,3.8402412603897,0.95,3.81304074818818,3.00749318171164,3.01614044110222,2.99044428025462,2.99124214869156
"350",2011,"Big 12",97,0,5.83505154639175,5.82404540763674,5.82475469388925,1.12935711314783,1.12342841057499,0.940279764232719,0.856577776616761,0.845502982039389,0.578928282882583,0.578182497849,2.89096991230493,3.08934523285512,2.89169982232802,3.09004526597134,2.93424646771131,3.11770991611676,0.926,4.12861513510828,0.926,4.10648716676628,0.962,4.13263385695904,0.96,4.10804574039802,2.99015757258002,2.99087254414968,3.02593272965494,3.02597819191404
"351",2011,"Big West",79,0,2.46835443037975,1.90204937965271,1.99015766476339,1.30044624524927,1.29002749186588,0.170153729131013,0.0159222365256655,0.34986044053275,0.891255733787578,0.898804773000409,2.94282089329148,3.16117360559959,3.02525856794601,3.24377188729817,2.88344109559023,3.10238036970591,0.94,4.80595891315572,0.936,4.76648990227531,0.936,4.82590007135197,0.94,4.78456453002037,3.05199724944553,3.13451522762209,2.99239265297222,2.99291073264807
"352",2011,"Colonial",108,0,3.35185185185185,3.35185185185185,3.35185185185184,0.970653395529441,0.965235330044807,1,0.827848248391829,0.827848248391829,0.777652876341657,0.777652876341656,2.92806565906696,3.08985057475163,2.92806565906696,3.08985057475163,2.92954760514962,3.09411792211579,0.938,3.56935821360455,0.938,3.54949814889837,0.94,3.57944186520591,0.94,3.56069349262154,3.00895811690929,3.00895811690929,3.01183276363271,3.01183276363271
"353",2011,"CUSA",97,0,3.08247422680412,3.03147574819401,3.03760638782024,1.08224684079492,1.07580413652928,0.631138567266564,0.084490675745569,0.0648699995402685,0.0209152727226802,0.0205315154012372,2.83007577749878,3.00509955722697,2.83553525883184,3.01051262049923,2.8015287733176,2.98337808148016,0.952,3.99575557156048,0.952,3.97168999476916,0.954,3.98100299907962,0.952,3.95687428223954,2.91758766736288,2.92302393966553,2.89278883920646,2.89245342739888
"354",2011,"Ivy League",56,0,3.01785714285714,3.01785714285714,3.01785714285714,1.54603954547144,1.52985147167232,1,0.506260112808115,0.506260112808115,0.850407613442842,0.850407613442842,2.82606079915044,3.0859534061871,2.82606079915044,3.0859534061871,2.85836592442435,3.11681239836814,0.936,5.6152748254218,0.936,5.55641662449355,0.948,5.61113839885924,0.948,5.55181440081435,2.95600710266877,2.95600710266877,2.98758916139624,2.98758916139624
"355",2011,"Metro Atlantic",91,0,1.14285714285714,1.1505,1.1501698826109,1.09722476474741,1.09043567148668,0.964043837873045,0.882867529516983,0.888267610397409,0.263495290601952,0.267755767160813,2.89729860809543,3.08898687262426,2.8969697785649,3.08864884441388,2.86244761008774,3.03826703079717,0.932,4.04685738183605,0.926,4.02179572967612,0.954,4.04989249528505,0.952,4.0246656790456,2.99314274035985,2.99280931148939,2.9499265493306,2.95035732044246
"356",2011,"MAC",106,0,3.92452830188679,3.40828702729791,3.48392946956989,1.05061274453443,1.04391051252572,0.124220444401452,0.091553984840809,0.897520287786043,0.816768230222001,0.776382016101965,2.91881586794845,3.09258079667379,2.98785883447605,3.16184018863933,2.90213014791401,3.07313467850337,0.948,3.88601361004014,0.942,3.86088768777138,0.944,3.9176053285149,0.944,3.89167768573784,3.00569833231112,3.07484951155769,2.98992969371577,2.98763241320869
"357",2011,"Mid-Eastern AC",109,0,4.1743119266055,4.20982212775075,4.20578501175085,1.09537121209433,1.08871031684127,0.903916301812016,0.248627582845167,0.278943725471252,0.105826206035622,0.0981647180626313,2.8585143046008,3.0408804538946,2.8553409819132,3.03754418566973,2.98620276667325,3.16233522469547,0.954,4.0447288091808,0.954,4.0207571496536,0.958,4.06945880655009,0.96,4.0456263011149,2.9496973792477,2.94644258379146,3.07278589090236,3.07426899568436
"358",2011,"Missouri Val",72,0,3.72222222222222,4.17857142857143,4.12240854868611,1.44972707072976,1.4167499641565,0.824795431407423,0.325065498867831,0.0787932142097207,0.215064307322855,0.227429995775307,2.98849487956625,3.21077271279786,2.94596392815428,3.16270580081154,2.8127792661831,3.04461808296594,0.966,5.28157447031175,0.962,5.16568952751159,0.952,5.2490163432839,0.944,5.10708232613356,3.09963379618206,3.05433486448291,2.92666422021531,2.92869867457452
"359",2011,"Mountain West",73,0,3.47945205479452,3.58504801097394,3.57642412916489,1.28725187904342,1.27713854479486,0.54071079867645,0.149251998262223,0.195542398502574,0.361800709854209,0.365173296000381,2.82338953508996,3.03621419972517,2.81539347113065,3.02817570570336,2.84906895320243,3.05563640574256,0.948,4.70982727709682,0.944,4.67277360136011,0.952,4.68734695120566,0.95,4.65019594127811,2.92980186740756,2.921784588417,2.95198399948662,2.9523526794725
"360",2011,"Northeast",107,0,2.23364485981308,2.40104849166346,2.34505701741465,1.00847064689211,1.00015906495927,0.82742921625545,0.000141072588951751,0.00652158376118421,0.564738935559369,0.563942229031358,2.80267443648726,2.96777037992633,2.75836262972116,2.92204907715808,2.94061066965917,3.10882220087699,0.954,3.74891660137803,0.954,3.71647635807896,0.944,3.72297286690335,0.948,3.68628083218388,2.8852224082068,2.84020585343962,3.02460939580057,3.02471643526808
"361",2011,"OH Valley",106,0,3.60377358490566,3.47876184448434,3.48632762320466,0.965415121760379,0.959299032568309,0.696482674792602,0.744084502297835,0.866506079627461,0.457224467507536,0.467605672071272,2.92795880612033,3.08552956495224,2.93443008832221,3.09171865624728,2.89421815692864,3.04864496627076,0.956,3.58799971219036,0.954,3.56518128833953,0.962,3.59000791843251,0.96,3.56687447739761,3.00674418553629,3.01307437228474,2.97075747330594,2.9714315615997
"362",2011,"PAC 10",89,0,3.39325842696629,1.72971454601032,1.82074579484615,1.05686326465629,1.04808130967506,0.125615740985798,0.129417872059456,0.732188641940904,0.944927237752748,0.970509062774748,2.90025147431031,3.07014073046119,2.98072598638596,3.15060832061749,2.91166892665882,3.09172076450174,0.938,3.88707728971423,0.94,3.85505544659909,0.934,3.91775754383776,0.93,3.87579106616795,2.98519610238575,3.06566715350172,3.00317904619439,3.00169484558028
"363",2011,"Patriot",62,0,4.25806451612903,3.48986948247816,3.6044594326568,1.53338712118811,1.51721296404211,0.148949516877273,0.937959964065157,0.155010668250696,0.0628276547675848,0.0694738589017179,2.76426115533109,3.03759918582009,2.86849717109504,3.14235747196302,2.99081544411384,3.23887833804651,0.934,5.68768738213974,0.932,5.62677812145083,0.954,5.63083386797504,0.954,5.56875260715294,2.90093017057559,3.00542732152903,3.11732169939276,3.11484689108017
"364",2011,"SEC",89,0,3.91011235955056,2.67259612000391,2.79721352568714,1.16773803968982,1.14967586259071,0.258493908460282,0.0763503328416771,0.586585902142458,0.908116196603449,0.968854117504557,2.88466228649435,3.06530707955624,2.99144719729679,3.16947531462254,2.90485063344593,3.09900987183445,0.956,4.24719950813649,0.954,4.18270120115578,0.934,4.2302291107317,0.936,4.15491259939994,2.97498468302529,3.08046125595966,3.00578340802619,3.00193025264019
"365",2011,"Southern",112,0,2.88392857142857,2.75053686471009,2.76364439608734,1.00670612930794,1.00153706418239,0.391811557368565,0.875857761568136,0.879886638898289,0.600558532918676,0.598617860787766,2.91413625314587,3.07359317523343,2.92663195235396,3.08605046591599,2.93790096240545,3.10759154042787,0.956,3.78124092410688,0.952,3.76177185319217,0.936,3.75374103947633,0.936,3.73446614468696,2.99386471418965,3.00634120913498,3.02263759366771,3.02274625141666
"366",2011,"Southland",100,0,2.49,2.25632154353206,2.27534544227556,0.960755798455397,0.955333494287661,0.323174689431225,0.355894405893673,0.606783943349592,0.0632560756756885,0.0658150302137132,2.94025951701854,3.10218428726716,2.95713245681608,3.11899799723208,2.84171471843337,3.00502886256969,0.93,3.52524792481363,0.926,3.50523405762039,0.94,3.52403392511571,0.936,3.50324700750396,3.02122190214285,3.03806522702408,2.92255186902019,2.92337179050153
"367",2011,"Southwestern AC",90,0,2.75555555555556,2.75555555555556,2.75555555555556,1.01749272812603,1.01111419137471,1,0.700954031163004,0.700954031163004,0.252675291400639,0.252675291400643,2.9309860280564,3.10257207530869,2.9309860280564,3.10257207530869,2.96319435949839,3.13966910177414,0.928,3.77146240005753,0.926,3.74779460971865,0.938,3.72394931533139,0.938,3.7003335239096,3.01677905168255,3.01677905168255,3.05143173063627,3.05143173063627
"368",2011,"Summit League",92,0,4.6304347826087,4.46729857819905,4.47441532448822,1.27737334006779,1.26953514799189,0.622099085683822,0.184736494184429,0.148476456757141,0.942835289785675,0.941257642996604,2.8164997374304,3.02783543553845,2.82289597909481,3.03423790008001,2.89398095186878,3.09835010398388,0.946,4.70859251606574,0.946,4.67967850259322,0.946,4.72479747160036,0.946,4.69543630243634,2.92216758648442,2.92856693958741,2.99626988815267,2.99616552792633
"369",2011,"Sun Belt",100,0,4.58,4.249629859939,4.27470029677232,1.06440243580043,1.05790637902875,0.325275276624473,0.884497376658819,0.503917919500836,0.527700127790178,0.524313673626765,2.88779065084217,3.05521548615668,2.91012154599022,3.07749655625762,2.93901882162468,3.11951620058602,0.954,3.90630914847988,0.954,3.8825020737498,0.934,3.93421296611466,0.934,3.91037577037899,2.97150306849943,2.99380905112392,3.02904638072291,3.02926751110535
"370",2011,"West Coast",56,0,1.58928571428571,1.58928571428571,1.58928571428571,1.52974293232315,1.51372310614245,1,0.0633396898337727,0.0633396898337727,0.278173214123121,0.278173214123121,2.75127226050727,3.00674750741826,2.75127226050727,3.00674750741826,2.81871274106138,3.05224723783846,0.916,5.5142882581768,0.916,5.456467781998,0.948,5.51023303959157,0.948,5.45067756444776,2.87900988396277,2.87900988396277,2.93547998944992,2.93547998944992
"371",2011,"WAC",73,0,3.3972602739726,3.34636488340192,3.34920099362133,1.229933625944,1.22029441876335,0.796036641319913,0.218200867553482,0.237870401195278,0.0886136697958306,0.0929217227758176,2.95817440861975,3.16807846012988,2.96090592333402,3.17081066865872,2.81507167952851,3.01426054737493,0.934,4.5364650325725,0.928,4.5008728546294,0.944,4.53803233883582,0.94,4.5021621791445,3.06312643437482,3.06585829599637,2.91343214517372,2.91466611345172
"372",2012,"Horizon",97,0,4.10309278350515,3.50109027234076,3.544807507758,1.14993264004695,1.14287823859706,0.141391342586082,0.199116294684779,0.635676522697196,0.270257099768759,0.266777373294999,2.92583032799968,3.12134206702963,2.96622147763475,3.16171654326257,2.85043990144447,3.041466251771,0.936,4.25999626289875,0.936,4.23381435368336,0.958,4.27178234252908,0.958,4.24471003844639,3.02358619751466,3.06396901044866,2.9463437182816,2.94595307660773
"373",2012,"America East",74,0,2.24324324324324,1.60762711864407,1.66257788573336,1.26244104697827,1.25144774277369,0.373670811963924,0.873698077160349,0.451897667222445,0.65371259275157,0.622944221715253,2.85059303006432,3.06662699977358,2.90064441576953,3.11685805226468,2.86843485788063,3.07887005694681,0.946,4.66773576226611,0.942,4.62683033431384,0.938,4.66376615759085,0.936,4.62034067048842,2.95861001491895,3.0087512340171,2.97595871528154,2.97365245741372
"374",2012,"Atlantic Coast",99,0,1.5050505050505,1.01734661124048,1.04428277623855,1.10461474242311,1.09837313671072,0.0823149873612517,0.94094806246636,0.549013331063561,0.681483909470985,0.671924930911291,2.88101007717844,3.06334130588525,2.90546449529729,3.08766243653749,2.8910545528162,3.0702879247553,0.956,4.07707593214575,0.942,4.0539498955888,0.944,4.06836702835935,0.944,4.04450073396403,2.97217569153184,2.99656346591739,2.98127449060241,2.98067123878575
"375",2012,"Atlantic Sun",90,0,3.71111111111111,3.71111111111111,3.71111111111111,1.13806340362633,1.13092878180105,1,0.0458306566765258,0.0458306566765249,0.0990885373037896,0.0990885373037897,3.00172902139723,3.1842554713795,3.00172902139723,3.1842554713795,2.83279555946384,3.01443924767917,0.956,4.20558376680013,0.956,4.17920625454718,0.952,4.22944703638179,0.95,4.20236895110153,3.09299224638837,3.09299224638836,2.9236174035715,2.9236174035715
"376",2012,"Atlantic 10",105,0,2.78095238095238,2.59903329622358,2.60912151247723,0.914594516367527,0.90959427890392,0.682889656063681,0.613911750466131,0.792463199475367,0.882317280496092,0.879358706513062,2.93808483231109,3.08107435324506,2.94689389410453,3.08983257069511,2.9165142062599,3.07150599693423,0.966,3.32802566897203,0.966,3.30973438432969,0.94,3.35298665130172,0.934,3.33338137267455,3.00957959277807,3.01836323239982,2.99415739972422,2.99401010159706
"377",2012,"Big East",114,0,0.93859649122807,0.45827781740377,0.498068866259898,1.19930439928466,1.18304604860238,0.73264085037884,0.386950293314794,0.872171372620439,0.333198447547147,0.346324280147277,2.91148484276731,3.10431505621855,2.94667185588577,3.13737890908592,2.85760153138324,3.05006075906774,0.944,4.37387164005876,0.936,4.31671701058875,0.944,4.35321006515354,0.946,4.29036909058238,3.00789994949293,3.04202538248584,2.95225049147853,2.95383114522549
"378",2012,"Big Sky",74,0,2.59459459459459,2.43023255813953,2.45435500562708,1.2029759162423,1.19339464431431,0.432944767577807,0.0518964722232807,0.137016966617754,0.868232717042365,0.882375926348727,2.97588068110451,3.17526552936241,2.99918376620282,3.1987419127803,2.90770300504839,3.10733866790481,0.962,4.47845762213869,0.958,4.44234462981363,0.948,4.43140271352911,0.946,4.39484675127933,3.07557310523346,3.09896283949156,3.00842497888657,3.0075208364766
"379",2012,"Big South",94,0,4.5,4.27469586374696,4.28782435526523,1.04288708349869,1.03652820640387,0.521278850168039,0.805322893465671,0.598869694956028,0.0168457122430722,0.0167611614759952,2.89168306961936,3.06254259584496,2.90386395543405,3.07469487642092,3.0192511515917,3.19304900469984,0.954,3.86797996301287,0.954,3.84435953615505,0.938,3.86524722043415,0.936,3.8412082818866,2.97711283273216,2.98927941592748,3.10603173581577,3.10615007814577
"380",2012,"Big 10",98,0,3.14285714285714,3.11737835636002,3.1180858754092,1.0411806659845,1.03509787758203,0.888193804946074,0.87161256577428,0.881612025307061,0.467116530124074,0.446330811526246,2.91709113921553,3.0965162028621,2.91768897832289,3.09707408792694,2.94844954199039,3.1168919193193,0.928,3.8411487144058,0.924,3.81856871498455,0.956,3.83751811200862,0.956,3.8144036566632,3.00680367103881,3.00738153312491,3.03117036220288,3.03267073065485
"381",2012,"Big 12",90,0,4.94444444444444,4.94444444444445,4.94444444444444,1.1669994837051,1.15968337182042,1,0.770210649031717,0.770210649031711,0.874414625850792,0.874414625850792,2.88765100057318,3.08325276380333,2.88765100057318,3.08325276380333,2.91390305632276,3.10116940564848,0.944,4.31664937091825,0.942,4.28957503204381,0.952,4.28973981324109,0.952,4.26144575332613,2.98545188218825,2.98545188218825,3.00753623098562,3.00753623098562
"382",2012,"Big West",79,0,4.08860759493671,3.61676484697332,3.70036467887521,1.21970080564313,1.20891957368917,0.288079021594335,0.0019342956382921,0.0918941153115447,0.865922419824122,0.875627067256418,2.98500054746421,3.19855805118802,3.06234329430194,3.27500088959216,2.90719094223155,3.10888471484645,0.934,4.50628706448616,0.926,4.46439826988314,0.944,4.53457381075796,0.94,4.4869000622774,3.09177929932612,3.16867209194705,3.00870542121139,3.008037828539
"383",2012,"Colonial",108,0,2.53703703703704,2.53703703703704,2.53703703703703,0.907891268345148,0.903218962408269,1,0.246161241523247,0.246161241523247,0.332486587053372,0.332486587053367,2.8821538914238,3.0302979987687,2.8821538914238,3.0302979987687,2.96085841684804,3.11548790904717,0.942,3.36741283390129,0.94,3.35002670344513,0.934,3.33918051130309,0.934,3.3217154785364,2.95622594509625,2.95622594509625,3.03817316294761,3.03817316294761
"384",2012,"CUSA",97,0,2.7319587628866,2.76888193273939,2.76007525175739,1.12470390142772,1.11777743952816,0.831826590073559,0.282701917293939,0.362292365584668,0.766113426865196,0.744210111885591,2.87029367088172,3.04747534418479,2.86294279846,3.04009160535667,2.89652200153934,3.07398956516587,0.956,4.15736585756123,0.956,4.13163642037069,0.95,4.14942055186436,0.952,4.12375810138062,2.95888450753326,2.95151720190833,2.98655927302095,2.9852557833526
"385",2012,"Ivy League",56,0,0.410714285714286,0.410714285714286,0.410714285714286,1.33043682570775,1.31650196289738,1,0.0478957932228578,0.0478957932228577,0.648742461500775,0.648742461500781,2.77496249590073,2.99894864296871,2.77496249590073,2.99894864296871,2.86540539436426,3.08390598796587,0.924,4.7839872037425,0.922,4.73379692820436,0.946,4.82952579435189,0.944,4.77857792615176,2.88695556943472,2.88695556943472,2.97465569116507,2.97465569116507
"386",2012,"Great West",21,0,7.76190476190476,7.856,7.84832199588488,2.65569154835421,2.57176972678651,0.91051364572298,0.204226146052413,0.181102782945562,0.964732577938007,0.970395257339267,2.93454735752187,3.34573382708886,2.92752803533287,3.3381852703837,2.77778557155849,3.21397101236849,0.924,9.11856436294401,0.914,8.82987740360989,0.9,9.08772817886789,0.89,8.73886320238911,3.14014059230537,3.13285665285828,2.99508064996399,2.99587829196349
"387",2012,"Metro Atlantic",90,0,2.17777777777778,2.17777777777778,2.17777777777778,1.08142191359883,1.0746424078276,1,0.140592781655471,0.140592781655471,0.723103958922004,0.723103958922012,2.84981366358655,3.02133619783672,2.84981366358655,3.02133619783672,2.89524390254835,3.07273061307066,0.952,4.00937356997951,0.952,3.98420099016844,0.954,4.01573212726939,0.954,3.9904143479053,2.93557493071163,2.93557493071163,2.9839872578095,2.9839872578095
"388",2012,"MAC",98,0,2.60204081632653,2.64494106589012,2.61318700514899,1.14906790066375,1.13895609520233,0.982349146187593,0.329544527644381,0.662617203813052,0.661863988919128,0.690706397788692,2.88605657954355,3.07251283711345,2.86128335751248,3.04664009616532,2.88350163422957,3.07723977646751,0.956,4.22985268198361,0.954,4.19183380232079,0.93,4.24949389432895,0.936,4.20863518832395,2.9792847083285,2.9539617268389,2.9784389364992,2.98037070534854
"389",2012,"Mid-Eastern AC",88,0,-1.65909090909091,-0.258476553381262,-0.432533153078774,1.19825078969556,1.17596386994076,0.392755068225263,0.394724013247078,0.0462148638088408,0.616309567391445,0.759725827664954,3.00167548422245,3.19717989854541,2.86187588343692,3.05457745990508,2.91689112241896,3.11377349322321,0.946,4.33169243243247,0.944,4.25344305499195,0.948,4.33471733341262,0.946,4.24421094048224,3.09942769138393,2.958226671671,3.02530644937237,3.01533230782109
"390",2012,"Missouri Val",72,0,4.01388888888889,4.625,4.41118557450342,1.58940887230503,1.51053617074417,0.694246475236094,0.273370120941787,0.210586880845995,0.859436633835552,0.712003939065694,2.95450712037143,3.20587317463087,2.81715033695973,3.05185673499859,2.90017277194178,3.1460537525038,0.956,5.83692599360757,0.956,5.52558381053641,0.95,5.85177179272587,0.936,5.48465815965253,3.08019014750115,2.93450353597916,3.01169521631103,3.02311326222279
"391",2012,"Mountain West",57,0,4.05263157894737,3.8984375,3.91037635996651,1.45716345956807,1.44218649359235,0.517523318590847,0.704393622425859,0.579582949171118,0.973428314613848,0.999720089999976,2.84748027296753,3.08539192170058,2.85804242164677,3.09598388740089,2.8760388766508,3.12391684095202,0.94,5.30579006984148,0.94,5.2511816825408,0.92,5.23333737244403,0.918,5.17515990217044,2.96643609733405,2.97701315452383,3.00210327042237,2.99997785880141
"392",2012,"Northeast",105,0,0.619047619047619,0.284010841842921,0.327655903818744,1.13625077902603,1.11577092271129,0.680041917092254,0.33996769999459,0.985855198193941,0.34464120834109,0.663973349264812,2.90499251120924,3.09673858394883,2.95215558240604,3.13837315483156,2.88836506546852,3.07118611169679,0.938,4.20421955436257,0.936,4.12257970373876,0.952,4.2408323644556,0.95,4.14632495628561,3.00086554757903,3.0452643686188,2.95539337865048,2.97977558858266
"393",2012,"OH Valley",91,0,3.63736263736264,3.16509207764727,3.18685028378744,0.964180403445098,0.957937999159806,0.0635096604442598,0.168955363549569,0.363846506715795,0.810761045619408,0.82899053823086,2.95628501506902,3.11897677521787,2.97568142821039,3.13842752727716,2.91129905078192,3.07112135155753,0.944,3.54717890453166,0.94,3.52424177843461,0.948,3.55448576090092,0.944,3.53182745185989,3.03763089514345,3.05705447774377,2.99025613421223,2.99121020116973
"394",2012,"PAC 12",108,0,3.21296296296296,2.01102331534689,2.18401990531247,1.08050140292218,1.06411231360944,0.111757815636737,0.0554506379214381,0.237341815063764,0.979634865672717,0.797199093626966,2.85046554588539,3.03713185374879,2.9978879840368,3.18267804564626,2.90057947453596,3.07641067480051,0.942,3.97605424407812,0.94,3.91512480453263,0.946,4.00052606782923,0.948,3.92046566943568,2.94379869981709,3.09028301484153,3.00117207748819,2.98849507466824
"395",2012,"Patriot",63,0,2.0952380952381,1.55493998039691,1.65710589766568,1.17191247608995,1.15919518688325,0.178531174351514,0.00189109946953377,0.252999020587848,0.134869800223269,0.124289004393059,2.96086219460261,3.14834023239272,3.05514813475071,3.24216119916218,2.97994070274087,3.16535311183099,0.968,4.33164617770814,0.95,4.28272756359568,0.96,4.31727081093266,0.958,4.2657606749496,3.05460121349766,3.14865466695644,3.07079443724759,3.07264690728593
"396",2012,"SEC",84,0,7.03571428571429,4.6628908551995,5.12562791732249,1.4245209143757,1.38805037217704,0.118230896688807,2.89821660964745e-09,0.883312240325425,0.878431083919382,0.975300604407339,2.8696499428753,3.11222000743974,3.24507123018218,3.48098042123463,2.89248193212412,3.11096270854212,0.934,5.23737808168602,0.934,5.09370756858136,0.97,5.23015606895267,0.948,5.06984465079343,2.99093497515752,3.3630258257084,3.00860766481074,3.00172232033312
"397",2012,"Southern",111,0,3.71171171171171,3.57700976709241,3.58748320474557,0.970572191385763,0.96564501898618,0.172805594927263,0.704734964386382,0.895916896457015,0.0449941146863128,0.0458560677482579,2.92653970006676,3.08394653724386,2.93647908942631,3.09390002616405,3.00153793610206,3.16492534485351,0.958,3.63551982199964,0.956,3.61704891473167,0.956,3.61649816503103,0.954,3.59821923201103,3.00524311865531,3.01518955779518,3.08357209416459,3.08323164047779
"398",2012,"Southland",99,0,2.80808080808081,2.63848738430328,2.65632770430178,1.06482337063247,1.05848520105902,0.385765845886527,0.399166549392566,0.221905164868794,0.936153541294439,0.957414188241579,2.85506282928698,3.03372410114998,2.87230081144711,3.05096464806426,2.91161073972946,3.09333065104478,0.948,3.93798657800497,0.95,3.91414368130715,0.95,3.92985247348043,0.948,3.90572849861781,2.94439346521848,2.96163272975568,3.00370090929033,3.00247069538712
"399",2012,"Southwestern AC",90,0,4.52222222222222,4.52222222222222,4.52222222222222,1.01866929796446,1.01228319674382,1,0.717481554624349,0.717481554624349,0.632967326609433,0.632967326609425,2.9006239635531,3.06845126209377,2.9006239635531,3.06845126209377,2.89551121285259,3.0636059098413,0.934,3.77725897484569,0.934,3.75356623854115,0.944,3.77432797398858,0.944,3.74993584080265,2.98453761282343,2.98453761282343,2.97955856134694,2.97955856134694
"400",2012,"Summit League",92,0,5.48913043478261,5.17203791469194,5.20141541131202,1.20062058940077,1.1929941692827,0.147896544758951,0.883382546200797,0.702518425746668,0.332367923949096,0.324041937948804,2.87895316980406,3.08162658762742,2.90622599211751,3.10891402097085,2.85276806125129,3.04875831930708,0.952,4.46778852194463,0.952,4.43935584398899,0.958,4.47477781109243,0.956,4.44657699597185,2.98028987871574,3.00757000654418,2.95156724047529,2.95076319027918
"401",2012,"Sun Belt",97,0,4.45360824742268,4.45223473217332,4.45146676494315,1.03748724320078,1.03121793417593,0.985940664328423,0.809677019715244,0.81849726063453,0.893911048184106,0.898890440739328,2.9040213721764,3.07589355794021,2.90354959451488,3.07537619170755,2.91002765866948,3.07903661599317,0.948,3.81795016226223,0.946,3.79486388391818,0.946,3.82760863140719,0.946,3.80482695573603,2.98995746505831,2.98946289311122,2.99425833388353,2.99453213733132
"402",2012,"West Coast",72,0,2.56944444444444,2.56944444444444,2.56944444444444,1.31545922397173,1.3049782070725,1,0.529254237105235,0.52925423710524,0.817571189779682,0.817571189779682,2.9276612247119,3.14056123266984,2.9276612247119,3.14056123266984,2.88078186005942,3.09415387454047,0.958,4.79856639529896,0.952,4.76030716098304,0.94,4.8486875786899,0.94,4.80999940179297,3.03411122869087,3.03411122869087,2.98746786729995,2.98746786729995
"403",2012,"WAC",56,0,1.91071428571429,1.91071428571429,1.91071428571428,1.39503278760977,1.38042605101864,1,0.802433326286576,0.802433326286576,0.596610863604881,0.596610863604887,2.9039871699843,3.12405198713047,2.9039871699843,3.12405198713047,2.85445577887985,3.08373800559249,0.948,5.09006200163145,0.942,5.03671240923287,0.932,5.04121721599958,0.932,4.98767319003439,3.01401957855738,3.01401957855738,2.96909689223617,2.96909689223617
"404",2013,"Horizon",78,0,5.26923076923077,4.39575518475402,4.4626446548289,1.17881348174672,1.16985595652999,0.0136228894837461,0.608223140998708,0.4520525245787,0.857277554804594,0.810079566942276,2.87007407872963,3.05795739042297,2.9305139475974,3.11858655145825,2.89241526311188,3.08412285889342,0.966,4.33979546083925,0.97,4.3068062352759,0.954,4.35389234631843,0.956,4.31970342085368,2.9640157345763,3.02455024952783,2.99121172563918,2.98826906100265
"405",2013,"America East",74,0,2.31081081081081,2.00512041022664,2.01773758707496,1.21114842076189,1.20155458585257,0.528919416561357,0.338046564917535,0.463187612610764,0.426144864360853,0.449881613307041,2.93445429742362,3.14375743731038,2.94646257727509,3.15562755959805,2.86133240050567,3.06159011636566,0.93,4.4681658403512,0.928,4.43272326904742,0.946,4.44836889515691,0.946,4.41221808118932,3.039105867367,3.05104506843657,2.95939422179021,2.96146125843566
"406",2013,"Atlantic Coast",112,0,2.66071428571429,2.27081051510458,2.29653793364934,1.12048018125491,1.11456639108182,0.248934677328471,0.713636174739352,0.893615165786,0.577225177651195,0.589833327874547,2.9013619624786,3.08605998005097,2.92493623296138,3.10956966713859,2.93433850918332,3.11536255064134,0.952,4.15015793029796,0.952,4.1282484177338,0.948,4.16135787967123,0.946,4.13930204668755,2.99371097126479,3.01725295004998,3.02567549872576,3.02485052991233
"407",2013,"Atlantic Sun",92,0,2.41304347826087,2.46540284360189,2.46376192018996,0.972080295072976,0.966117243184294,0.859256502675993,0.885412842980906,0.857518147956,0.106950167137974,0.106937146382341,2.92566080584899,3.0893000666788,2.92418048613586,3.08782912063735,2.98556832910623,3.14773047568821,0.94,3.60012040189032,0.94,3.5780200233633,0.942,3.57305776208505,0.942,3.55095066802001,3.00748043626389,3.00600480338661,3.06661534847167,3.06664940239722
"408",2013,"Atlantic 10",114,0,2.63157894736842,2.4182233489362,2.43356612759439,0.933073093994137,0.928174262931845,0.198031583429996,0.826035379130111,0.904295076354442,0.11429643361871,0.113328125759675,2.91755955335737,3.07292741742524,2.93104432656741,3.0863369834934,2.98588983415389,3.13236418818582,0.942,3.40678780851551,0.94,3.38885285102002,0.954,3.38305745003365,0.954,3.36540037884394,2.9952434853913,3.0086906550304,3.05893962446464,3.05912701116986
"409",2013,"Big East",113,0,3.76991150442478,4.32829316106653,4.28089336235014,0.994669240165097,0.986337785825657,0.613342037041755,0.0147852861765914,0.134149161348219,0.138183206901203,0.143548423598306,2.85645545820973,3.01923612591842,2.81830518266425,2.98017088621862,2.97966859145598,3.13954061779337,0.958,3.63247237092183,0.958,3.60291874332601,0.946,3.63497795415712,0.948,3.60374536507555,2.93784579206408,2.89923803444143,3.06075493885261,3.05960460462467
"410",2013,"Big Sky",111,0,4.05405405405405,4.16398273144658,4.15409877494806,1.03829793567614,1.03294287227589,0.640492631013971,0.234626068093145,0.327674986394684,0.749510620167287,0.780290810292874,2.86681408944843,3.04455185584067,2.8573787733847,3.03502649353585,2.92639787096204,3.09797469981724,0.938,3.86686782252885,0.936,3.84687924955034,0.948,3.87052868158741,0.946,3.85008795774343,2.95568297264455,2.94620263346027,3.01393348916086,3.01218628538964
"411",2013,"Big South",93,0,1.49462365591398,0.630186928563676,0.771119721233264,1.33529939478905,1.32006218061244,0.39418356047418,0.00596723965206355,0.599828365517881,0.16878518424922,0.168000054932871,2.92227562994242,3.1344064959889,3.04243808194128,3.25175352999394,2.81238450743841,3.03275533493008,0.946,4.93812307127677,0.948,4.88048784915616,0.946,4.93642747458339,0.936,4.86991139070348,3.02834106296566,3.14709580596761,2.92221054735256,2.92256992118425
"412",2013,"Big 10",97,0,1.87628865979381,1.82756144354169,1.83184419353359,1.05195230223992,1.04605136320633,0.614662413219723,0.775013850024355,0.848503781953262,0.939656035627633,0.948050587078487,2.92068091322556,3.09641426545957,2.92492687546131,3.10065075247018,2.90416023333785,3.08968426147657,0.956,3.90236023284139,0.954,3.88018832636861,0.922,3.91089362523745,0.92,3.88664708692089,3.00854758934257,3.01278881396575,2.99642517604378,2.99692224740721
"413",2013,"Big 12",91,0,4.26373626373626,4.049,4.06085872845363,1.09185163254904,1.08501838435801,0.152655282000126,0.307359745215472,0.210614479868855,0.163288181060455,0.164899166261196,2.85235939882542,3.0326291754625,2.86288364740751,3.04329000321145,2.97390066132455,3.1525990921716,0.938,4.04277507142683,0.938,4.01748149388431,0.954,4.05192192128499,0.952,4.02652086960923,2.94249428714396,2.95308682530948,3.06348739347507,3.06324987674807
"414",2013,"Big West",92,0,1.29347826086957,1.40463404932379,1.38513309541557,1.28931480181053,1.28096448338789,0.687371803645252,0.326247434374596,0.497869680468112,0.952095692929937,0.948665426656846,2.84529287520577,3.07529627334714,2.82739522368889,3.05751130139669,2.89526138720625,3.11183928940331,0.944,4.82371657014476,0.942,4.79181074048208,0.948,4.79007596364212,0.948,4.75715853577913,2.96029457427646,2.94245326254279,3.00331533432608,3.00355033830478
"415",2013,"Colonial",99,0,2.34343434343434,2.34343434343434,2.34343434343434,0.871127834704101,0.866235954501373,1,0.030448260248091,0.0304482602480919,0.0190317390580728,0.0190317390580728,2.85119186761722,2.99259902835756,2.85119186761722,2.99259902835756,2.844020069909,2.98598778242718,0.956,3.21490407208457,0.956,3.19681544973461,0.954,3.21362913838472,0.95,3.195270959759,2.92189544798739,2.92189544798739,2.91500392616809,2.91500392616809
"416",2013,"CUSA",97,0,3.31958762886598,3.17250933048975,3.23273621764276,1.04532899548764,1.03823831042258,0.373602447607439,0.149799495234076,0.625565063531917,0.904147436231832,0.84881223326089,2.93041610754562,3.11560856221301,2.97542798191916,3.16030397099142,2.9249724567001,3.09116088105728,0.938,3.92988899669218,0.93,3.89591657851457,0.964,3.92787875068233,0.962,3.89143265295825,3.02301233487932,3.06786597645529,3.00512060176624,3.00806666887869
"417",2013,"Ivy League",56,0,1.96428571428571,1.96428571428571,1.96428571428572,1.61409758297994,1.5971943884275,1,0.903733516631966,0.903733516631966,0.788079614277021,0.788079614277015,2.86454094493446,3.11974124515755,2.86454094493446,3.11974124515755,2.89037480754745,3.14439816756211,0.95,5.85101748461041,0.95,5.78966547302552,0.95,5.85363371925382,0.95,5.79217567150936,2.99214109504601,2.99214109504601,3.01738648755478,3.01738648755478
"418",2013,"Great West",21,0,6.14285714285714,6.516,6.46995092090985,2.62476086529802,2.54142544811088,0.587961049386079,0.924581407415679,0.770916558824793,0.503270911557764,0.53413650068793,2.83106411809396,3.22775864106193,2.79236726648091,3.18853497138434,2.86085930452387,3.26809182492743,0.948,8.95643276344124,0.942,8.67128949175486,0.936,8.97518304717481,0.928,8.66543777432608,3.02941137957794,2.99045111893263,3.06923857011946,3.06447556472565
"419",2013,"Metro Atlantic",90,0,2.58888888888889,2.1484375,2.18986776596605,1.14219366892133,1.13480274966582,0.0892921881046762,0.955406244310707,0.398372951072677,0.506587638749047,0.500668631431969,2.8636401538012,3.05432455139753,2.90187096248646,3.09269516731358,2.93717024516555,3.12843676159093,0.944,4.2357413584093,0.944,4.20827683105624,0.944,4.24327449310072,0.94,4.21482988882822,2.95898235259936,2.99728306490002,3.03235524164034,3.03280350337824
"420",2013,"MAC",94,0,1.88297872340426,1.46080694261522,1.49195696354001,1.10468645221806,1.09453826733038,0.721696115575254,0.172983420272702,0.474754538625944,0.387106576172938,0.344488615557456,2.94785985853981,3.11184152772286,2.97512466934249,3.13800952064713,2.95276420622446,3.13500421025041,0.97,4.05000909115372,0.968,4.01345635517801,0.96,4.05495315902761,0.962,4.01499119274051,3.02985069313133,3.05656709499481,3.04018746082131,3.04388420823744
"421",2013,"Mid-Eastern AC",88,0,3.06818181818182,3.93178724855614,3.79843164719263,1.28522135653728,1.25806760172293,0.5876989846854,0.00324780348475426,0.399206094869653,0.781692448199007,0.744446976221971,2.856780579433,3.05716381385124,2.75514797317348,2.95061279842437,2.91323759921746,3.12130164082407,0.952,4.68575907664556,0.952,4.588316459689,0.942,4.66194179905677,0.938,4.55547557920133,2.95697219664212,2.85288038579892,3.01468013217912,3.01726962002077
"422",2013,"Missouri Val",71,0,2.53521126760563,4.05580865603645,3.56911435580092,1.63786740988767,1.56185942903943,0.355080317092979,2.04427618887922e-09,0.566117352649312,0.594213500569844,0.802754763847385,2.82867258770003,3.09383721247145,2.47993589668954,2.73311398773714,2.85274194078058,3.11402275000764,0.966,6.03198479842031,0.948,5.72433024491323,0.944,5.98291074636291,0.936,5.62909756762976,2.96125490008574,2.60652494221334,2.96353657929836,2.98338234539411
"423",2013,"Mountain West",72,0,3.54166666666667,3.54166666666667,3.54166666666666,1.33841879453849,1.32775479413027,1,0.951918838538067,0.951918838538073,0.642841808696864,0.642841808696864,2.8933797067297,3.11337532917202,2.8933797067297,3.11337532917202,2.91714123479487,3.13409747953969,0.946,4.92839011502068,0.944,4.88909598500899,0.958,4.93745538020999,0.956,4.89805377701679,3.00337751795086,3.00337751795086,3.02561935716728,3.02561935716728
"424",2013,"Northeast",105,0,2.83809523809524,2.30305989845132,2.37567655154991,1.12981342506566,1.1135852629445,0.503546628147787,0.84774873405464,0.216101778082614,0.814895335142477,0.919986476325459,2.85039977837199,3.03391530517413,2.91817737388714,3.09955599910715,2.89921873320249,3.09097250557973,0.948,4.17524799192715,0.95,4.11462890802524,0.946,4.18847840772322,0.934,4.11544553602521,2.94215754177306,3.00886668649715,2.98855860616781,2.99509561939111
"425",2013,"OH Valley",99,0,1.75757575757576,1.60729747061275,1.61915991390597,0.991800927103086,0.985910968855466,0.364952355373578,0.625751105841512,0.824992010998686,0.302228509542405,0.28407080703151,2.9290410936587,3.08896803823203,2.93996014952876,3.09972338903238,2.87081226349579,3.03795771842081,0.946,3.6517654029838,0.946,3.63006952320367,0.948,3.65832973442409,0.946,3.63701091209031,3.00900456594537,3.01984176928057,2.95611950206248,2.9543849909583
"426",2013,"PAC 12",101,0,2.8019801980198,0.969839711662058,1.15567007773727,1.01547618323687,1.00541109711426,0.0926818704455344,5.67870823763053e-07,0.224619504057864,0.364851104488717,0.382568688944855,2.96830755644071,3.13460006205532,3.13099959680903,3.29688710997609,2.87683027632997,3.04732900663363,0.96,3.72889077116613,0.952,3.6912795555339,0.94,3.72637025351099,0.936,3.68077743278688,3.05145380924802,3.21394335339256,2.96074254389722,2.9620796414818
"427",2013,"Patriot",63,0,1.73015873015873,0.785333502381866,0.977536570478616,1.36436997629091,1.34831757686079,0.0355080085949373,1.01913757752801e-05,0.153341450612405,0.42179656208643,0.523993314194099,2.96948655332102,3.1937166245677,3.14206661482437,3.36589962031855,2.92351381325949,3.14998825291056,0.956,5.00139170530623,0.948,4.94060055580429,0.938,5.03631282076825,0.936,4.97221075949099,3.08160158894436,3.25398311757146,3.04635803138454,3.03675103308503
"428",2013,"SEC",97,0,6.93814432989691,5.42963329654582,5.72005691339412,1.39955177410923,1.37092572651778,0.270280604345927,0.000886855924843402,0.439289629262125,0.750283025250795,0.95264492929515,2.84548356384436,3.06717873325102,3.07597145029029,3.29235655249014,2.88650115333666,3.10683569303331,0.948,5.10618448227985,0.958,4.9987436460516,0.964,5.10285160930791,0.956,4.98323845947224,2.95633114854769,3.18416400139021,2.98183315528533,2.99666842318499
"429",2013,"Southern",110,0,2.69090909090909,2.69090909090909,2.6909090909091,1.04487521255706,1.03958488506155,1,0.104260618680142,0.104260618680142,0.318277395831668,0.318277395831673,2.83629984821591,3.01536739196286,2.83629984821591,3.01536739196286,2.87566221528933,3.04051522033993,0.944,3.88134784862139,0.944,3.86168930536443,0.97,3.89312654924971,0.97,3.8734024678195,2.92583362008938,2.92583362008938,2.95808871781463,2.95808871781463
"430",2013,"Southland",91,0,3.13186813186813,3.22833853275637,3.21350026431743,1.23446057049512,1.22626676193376,0.750396146458892,0.664578993948878,0.883461733459942,0.949920083721094,0.91074562840383,2.88820276101447,3.09626632368598,2.87322834174203,3.08091057399562,2.89064321504954,3.09754591302257,0.942,4.60216040071796,0.938,4.57110065874449,0.938,4.5573193104208,0.946,4.52478503879613,2.99223454235022,2.97706945786883,2.99668780027868,2.99409456403606
"431",2013,"Southwestern AC",90,0,1.88888888888889,1.88888888888889,1.88888888888889,1.07056177589998,1.06384443631988,1,0.903490044236657,0.90349004423665,0.949126437753751,0.949126437753751,2.91098638198286,3.10072962362795,2.91098638198286,3.10072962362794,2.91560310905772,3.0900653342171,0.928,4.0010381465084,0.928,3.97561003069811,0.952,3.98828622432518,0.952,3.96212628524134,3.0058580028054,3.0058580028054,3.00283422163741,3.00283422163741
"432",2013,"Summit League",65,0,4.69230769230769,4.4477335800185,4.51061774625225,1.62123109964752,1.5678648451434,0.812026838718907,0.928892637580007,0.548320604848836,0.902792904228819,0.563072658794805,2.8245891279436,3.09326658360902,2.8764390922828,3.13532548748569,2.90327312776762,3.17749252880158,0.94,5.94865467328826,0.936,5.73773465908282,0.934,5.97758505238995,0.924,5.74309786698521,2.95892785577631,3.00588228988425,3.00871486008255,3.0403828282846
"433",2013,"Sun Belt",111,0,3.42342342342342,3.36626596543952,3.37221473134677,1.02260177986007,1.01746099912699,0.531294924966652,0.533602633342505,0.457721649941569,0.546035453508845,0.551590542920128,2.87818540620865,3.0549509924735,2.88355800465741,3.06037828654333,2.88746021469673,3.06016803080642,0.94,3.80357133901483,0.938,3.78441684560382,0.936,3.81057783987183,0.936,3.79121501879606,2.96656819934107,2.97196814560037,2.97344327758345,2.97381412275157
"434",2013,"West Coast",73,0,2.06849315068493,2.47353803425397,2.4479818808813,1.15540420229207,1.1459110473329,0.465138031660322,0.897214966542912,0.551339517637266,0.0920405447125351,0.101235196989289,2.9329113083901,3.12553727663263,2.91004409399784,3.1026244536845,2.98468983106781,3.1710597174396,0.932,4.22235771900633,0.932,4.18765841987871,0.96,4.23406760231433,0.96,4.19803634787249,3.02922429251137,3.00633427384117,3.07996503805633,3.0778747742537
"435",2013,"WAC",81,0,5.07407407407407,3.63888888888889,4.2336942414615,1.32266886055964,1.28955842788371,0.108139187621216,4.89016879520899e-12,0.52816853493168,0.809951662074435,0.865534138624973,2.85506948681499,3.07444691856319,3.27702956110306,3.48979846597084,2.88861201196104,3.0937027603899,0.944,4.96271667927114,0.944,4.78572432106001,0.964,4.95010520742431,0.954,4.76116620939107,2.96475820268909,3.38341401353695,2.98734450689742,2.99115738617547
"436",2014,"Horizon",79,0,3.50632911392405,3.09636277538467,3.1613491213833,1.35712562699699,1.3465008205128,0.289749529159083,0.613203568091546,0.0998243736420618,0.391732226523453,0.344148752256589,2.80635624314316,3.01693200534726,2.86798412924666,3.07795770090702,2.94141668316342,3.16758466021386,0.968,5.05135726761178,0.97,5.0108832417511,0.95,5.05983843463724,0.944,5.01585844830801,2.91164412424521,2.97297091507684,3.04947787093627,3.05450067168864
"437",2014,"America East",61,0,4.13114754098361,2.0404466701668,2.22756767487069,1.60340402279516,1.5611071559129,0.348430720006709,0.172739212487446,0.276382302389914,0.408726742425019,0.457203232852621,2.78915731028588,3.0604041956238,2.959649987439,3.22420655964603,2.82220061021558,3.0801242615903,0.926,5.83464060432312,0.932,5.68391401642314,0.946,5.79072201891845,0.946,5.61607435902068,2.92478075295484,3.09192827354251,2.94517998920566,2.95116243590294
"438",2014,"Atlantic Coast",125,0,3.384,3.03268256613286,3.05902779177019,1.07736504686565,1.07263063593226,0.16239601103503,0.728121732485304,0.394548267236127,0.488701836018605,0.485602618595101,2.86688105157817,3.0525788540305,2.8907349114287,3.07639692920673,2.94243206541509,3.1209880903609,0.934,3.96994245927931,0.934,3.95238612090484,0.95,3.95664613098258,0.948,3.9380481607994,2.95972995280434,2.98356592031771,3.03151106467647,3.031710077888
"439",2014,"Atlantic Sun",96,0,4.33333333333333,3.42055808430635,3.46402174613277,1.07445928341514,1.0679274356796,0.0331965877411806,0.999406848227497,0.395036243677976,0.837761170147938,0.831382028646595,2.8694359855048,3.05162662050854,2.90873227198864,3.09119865259538,2.90270968600999,3.0782554134469,0.936,3.98038532144781,0.934,3.9562147420172,0.954,3.98836453317609,0.948,3.96423602177619,2.96053130300667,2.99996546229201,2.99084385092462,2.99048254972845
"440",2014,"Atlantic 10",106,0,3.05660377358491,2.92690552849817,2.93694519856683,1.00969137564449,1.00425233390364,0.443662174577792,0.461990344288785,0.600931972123529,0.518352853670876,0.517561622939017,2.9380841848091,3.10688303612525,2.94719211621452,3.11609044671102,2.88507697028129,3.05794593741399,0.946,3.73354910114327,0.946,3.71337649353859,0.948,3.72600923540083,0.948,3.70545905816565,3.02248361046717,3.03164128146277,2.97158043662653,2.97151145384764
"441",2014,"Big East",81,0,2.44444444444444,2.625,2.59125573758595,1.16634718593795,1.14524887562091,0.855234808748684,0.714289458604046,0.334459524376071,0.0395970406164404,0.072606620589726,2.95007060778716,3.14653639537997,2.92144317918495,3.11456250639323,2.99207815243973,3.1800215685203,0.94,4.28147623044592,0.942,4.20312144417532,0.946,4.29860793022589,0.954,4.21101309633512,3.04830350158356,3.01800284278909,3.10018081070099,3.08604986048002
"442",2014,"Big Sky",112,0,5.09821428571429,5.11418685121107,5.11056415776519,0.976752146540318,0.971589668039501,0.942777792048235,0.245813086833712,0.280762293197754,0.805865520349896,0.792216800785066,2.86569325656283,3.03903908847718,2.86219307309902,3.03538237839038,2.92625292647732,3.09659958114274,0.928,3.66107451868105,0.922,3.6413907458041,0.946,3.65270786870354,0.942,3.63253762131294,2.95236617252001,2.9487877257447,3.01065365533515,3.01142625381003
"443",2014,"Big South",105,0,2.2,2.12056971174999,2.12353864053237,1.06536749467527,1.04904251222885,0.912446158645121,0.576688499572978,0.683727309315929,0.1175954488185,0.0958950872397918,2.93322334681069,3.10173825709938,2.94062102327471,3.10655629683494,2.98717252796972,3.15717962547508,0.954,3.95846535374628,0.954,3.8968637709145,0.952,3.97475914726633,0.954,3.90439031104675,3.01748080195503,3.02358866005483,3.06817816930918,3.0721760767224
"444",2014,"Big 10",98,0,0.928571428571429,0.903315606053167,0.907710036463944,1.23512321848925,1.22756766075127,0.859999267277202,0.822616180140943,0.757170185339389,0.182924266463626,0.187640951343391,2.88078015091091,3.08678246763028,2.88529835361735,3.09119578213081,2.83093182567147,3.03322187872897,0.948,4.58021628574447,0.944,4.55198339417969,0.956,4.56387302854055,0.956,4.53595957433612,2.98378130927059,2.98824706787408,2.93141772743331,2.93207685220022
"445",2014,"Big 12",91,0,3.92307692307692,3.9185,3.91877968667741,1.16002361371439,1.15284879211572,0.975998787225164,0.897829419872987,0.901834428734426,0.197134434342492,0.205274990792149,2.90742817598295,3.10498031970216,2.90768564182472,3.10523143080847,2.96528853490723,3.16114650315279,0.936,4.29084892649303,0.934,4.264287525933,0.93,4.27636640839539,0.928,4.24966848837967,3.00620424784255,3.0064585363166,3.06440368757057,3.06321751903001
"446",2014,"Big West",78,0,2.88461538461538,2.62409190564156,2.68792826859972,1.22187159807797,1.21280758641591,0.200979301108488,0.178610816126328,0.937293643924015,0.820676049053867,0.891796540479853,2.9109610318004,3.09647091427469,2.97088860307484,3.15605219500693,2.90307729931478,3.11135017887484,0.968,4.57551675249006,0.966,4.53953424605313,0.938,4.55497449275846,0.94,4.51305269395017,3.00371597303754,3.06347039904089,3.01202160450324,3.00721373909481
"447",2014,"Colonial",72,0,3.91666666666667,3.91666666666667,3.91666666666666,1.5169746756184,1.50488770647889,1,0.81942090225356,0.81942090225356,0.145550718318211,0.145550718318209,2.85416132420859,3.11546117852608,2.85416132420859,3.11546117852608,2.79351288473532,3.03059045844249,0.926,5.58189676971896,0.926,5.53738833393632,0.958,5.54053846179293,0.958,5.49589999509314,2.98481125136734,2.98481125136734,2.9120516715889,2.9120516715889
"448",2014,"CUSA",129,0,1.41860465116279,1.4422465304549,1.4364498021318,1.08886096625807,1.08413466087266,0.770053637250307,0.0996459108392672,0.12412083949595,0.782033097322573,0.770367761287014,2.83406512509386,3.02009324919594,2.82893429553582,3.01491297620184,2.90109139237854,3.07330886502219,0.938,4.02767474182014,0.936,4.00973914158117,0.962,4.03371322622141,0.962,4.01498241680529,2.9270791871449,2.92192363586883,2.9878714407454,2.98720012870037
"449",2014,"Ivy League",56,0,0.928571428571429,0.928571428571428,0.92857142857143,1.71246816642414,1.69453772969023,1,0.222601043700283,0.22260104370028,0.920201688628363,0.920201688628368,2.78157753806942,3.05097838775615,2.78157753806943,3.05097838775615,2.85901446593698,3.12729903712468,0.948,6.22684663167304,0.946,6.16158101165156,0.954,6.20774739242096,0.954,6.14256681219494,2.91627796291279,2.91627796291279,2.99315675153083,2.99315675153083
"450",2014,"Metro Atlantic",100,0,1.03,0.299999999999997,0.396527073966744,1.0524053966068,1.03938949034889,0.454864433935636,0.110410889058986,0.872228757560528,0.564920139289666,0.611384979690939,2.89971672404263,3.08510040095639,2.98292637810427,3.16646462489433,2.89029956620591,3.06459704190938,0.928,3.91168697551926,0.936,3.86294909523168,0.95,3.87612109215756,0.944,3.82167291515949,2.99240856249951,3.0746955014993,2.97436929865113,2.97744830405764
"451",2014,"MAC",107,0,2.24299065420561,2.60203523941744,2.5107586039262,1.07675717046417,1.06538827842434,0.664113798225051,0.419733559523578,0.455180862263742,0.139375056012764,0.179479793442357,2.94360309540934,3.12564691896528,2.87296039694699,3.05302760336121,2.97119034293394,3.15363886110089,0.948,3.98554232492927,0.946,3.94208405507299,0.946,3.98502942765948,0.944,3.93656365223191,3.03462500718731,2.9629940001541,3.06931017745841,3.06241460201742
"452",2014,"Mid-Eastern AC",89,0,0.213483146067416,0.605590927361555,0.499607198980498,1.41197622271155,1.37546179699486,0.812311591242131,0.12081870991321,0.970355202513654,0.356215075406173,0.390747036961634,2.88919489726382,3.10668914135109,2.81017031828734,3.0221582573853,2.83439940271436,3.06484579217847,0.962,5.14271660874852,0.956,5.01066440654279,0.948,5.13147488208096,0.936,4.98139900833151,2.99794201930745,2.91616428783632,2.94544200057251,2.94962259744642
"453",2014,"Missouri Val",81,0,2.82716049382716,2.11111111111111,2.30315836958613,1.57959627279779,1.54411549247556,0.54380566347165,0.0162889261205606,0.974702864532236,0.105921210262812,0.134038437084065,2.87459788047323,3.12951858266078,3.02826788768941,3.27741906007285,2.96903430727787,3.23131505980082,0.95,5.81862882706225,0.946,5.68073246445137,0.942,5.83678639689206,0.932,5.67864647941045,3.00205823156701,3.15284347388113,3.10858721486321,3.10017468353935
"454",2014,"Mountain West",101,0,6.21782178217822,6.09145180662834,6.09811686871773,1.06387358517119,1.05788497437198,0.53184062086093,0.993888452493106,0.895405106443484,0.635828648257252,0.644077833959672,2.90627362751796,3.0819642115743,2.91248200622469,3.08820341081428,2.88851468663473,3.06901497118609,0.956,3.9462397065619,0.956,3.92401324893286,0.94,3.93593200704057,0.94,3.91362706042462,2.99411891954613,3.00034270851948,2.9782223835891,2.97876482891041
"455",2014,"Northeast",96,0,4.39583333333333,4.0731747392009,4.12298342829264,1.16135167444659,1.15416087811993,0.294400885132902,0.0903469590791786,0.493572729588478,0.424051997419486,0.43797685628299,2.94034873454345,3.12353052445669,2.98749972940958,3.1708692386888,2.86192802504776,3.059868484097,0.956,4.32696897193058,0.96,4.29945611606398,0.946,4.33183879906032,0.942,4.30086240734085,3.03193962950007,3.07918448404919,2.95956475383238,2.96089825457238
"456",2014,"OH Valley",101,0,4.21782178217822,3.809827541417,3.86451045566928,1.15353023420993,1.14534554417528,0.233317904038235,0.506001390236252,0.738423050139711,0.698177648233727,0.672611652992767,2.88736285065039,3.07989456711678,2.93628064622455,3.12900541870422,2.92668401743627,3.11352468842272,0.934,4.2501985949947,0.932,4.22007473026261,0.952,4.26519918255923,0.948,4.22782946048868,2.98362870888358,3.03264303246438,3.01843220958983,3.02010435292949
"457",2014,"PAC 12",102,0,3.00980392156863,2.50090137279014,2.57574267114902,0.982482329613558,0.971650079572875,0.508732525075785,0.215214781760438,0.73656819325223,0.0845973810015513,0.08024035349444,2.90640507356341,3.06621668168817,2.97074567734993,3.12956539254404,2.99108255012714,3.15646993710555,0.936,3.62700929148409,0.94,3.58677765797735,0.94,3.65043151847437,0.928,3.60445285420788,2.98631087762579,3.05015553494699,3.0723095328655,3.07377624361634
"458",2014,"Patriot",99,0,3.32323232323232,2.87117243102245,2.90924675433411,1.01534481507209,1.00934846872592,0.254811342613254,0.103044877882568,0.421435922268906,0.140113039693642,0.15072372546712,2.95049728574673,3.11816671508425,2.98585526567033,3.15353687857284,2.97695040603067,3.14929218777046,0.938,3.76258694556074,0.936,3.74025358180608,0.95,3.79485393957993,0.948,3.77140471701285,3.03433200041549,3.06969607212158,3.0648299509028,3.06312129690057
"459",2014,"SEC",97,0,3.70103092783505,3.0011475800738,3.21946439008587,1.08146172057356,1.04840747530338,0.486881626947297,0.0687111680832739,0.0455486577567122,0.766292708957729,0.802568899839327,2.8271685725547,2.99826519582428,2.99415796683921,3.15757765228406,2.90572212042159,3.07298173466975,0.948,3.94473291058231,0.954,3.81921840624484,0.956,3.97576436003174,0.956,3.8327406670865,2.91271688418949,3.07586780956164,2.98712013063636,2.98935192754567
"460",2014,"Southern",90,0,2.54444444444444,2.72098214285714,2.70733911799953,0.97417522563917,0.967900791501901,0.465115868775522,0.972502072729752,0.794232896438805,0.874581865306264,0.890431497864858,2.92760101946084,3.09457690483612,2.91510204033041,3.08196888098544,2.92376209249759,3.08774128202884,0.938,3.59718753209375,0.932,3.57399829831431,0.946,3.57969755874974,0.946,3.55634767902131,3.01108896214848,2.99853546065792,3.0065949023163,3.00575168726322
"461",2014,"Southland",113,0,6.21238938053097,6.24166853298764,6.22304502297496,1.2529934259528,1.22492373711635,0.990334298229541,0.801078784877949,0.708957053652756,0.598981620755156,0.430451360485559,2.91496752073967,3.12494691703171,2.91144112083848,3.11462898939957,2.94109803446693,3.13796711468735,0.94,4.61425511655594,0.942,4.50850655264186,0.954,4.60484207361631,0.948,4.46980191311109,3.01995721888569,3.01303505511902,3.0271004917272,3.03953257457714
"462",2014,"Southwestern AC",94,0,2.20212765957447,2.03141282807289,2.05258889399852,0.980213352334465,0.974225656308685,0.433834091875588,0.624131267514747,0.981672605142145,0.778241223536069,0.749002203099067,2.91965717161857,3.08224478799279,2.93896390262487,3.10163034201712,2.90652606230055,3.06728065891074,0.958,3.58592912618379,0.956,3.56379267040884,0.948,3.64549444368392,0.946,3.62190974083713,3.00095097980568,3.02029712232099,2.98846857830839,2.98690336060564
"463",2014,"Summit League",52,0,3.94230769230769,2.74279835390947,3.03998995080859,1.41159588783933,1.36924377440987,0.293626908864038,0.0514283860908495,0.0327542490087459,0.650881293075134,0.446672393118638,2.76996655767552,2.99012161063405,2.99933662860097,3.21384767913499,2.93099595283694,3.15636101734324,0.956,5.09675638182431,0.946,4.93317971516602,0.94,5.11516341466915,0.932,4.92805032996214,2.88004408415478,3.10659215386798,3.02626685638887,3.04367848509009
"464",2014,"Sun Belt",81,0,5.48148148148148,5.25,5.33081725413911,1.40753914965488,1.36857534327823,0.812529380357518,0.619921640421725,0.549602068478089,0.193295098886489,0.288900327740281,2.84876466716814,3.08058622751219,2.91723042912211,3.13871416557982,2.8185399287844,3.05414680977194,0.952,5.23072842083552,0.954,5.07446517902286,0.934,5.20912162867916,0.932,5.03005557903012,2.96467544734016,3.02797229735096,2.92057130804442,2.93634336927817
"465",2014,"West Coast",90,0,2.84444444444444,2.84444444444444,2.84444444444445,1.19713806766603,1.18963260925491,1,0.318300428111163,0.318300428111158,0.81312753444865,0.81312753444865,2.85270667879829,3.04799837237367,2.85270667879829,3.04799837237367,2.90918569543916,3.11567150989202,0.948,4.41749341610446,0.948,4.38978332738216,0.936,4.43607378135013,0.934,4.40823535187269,2.95035252558598,2.95035252558598,3.01242860266559,3.01242860266559
"466",2014,"WAC",62,0,1.35483870967742,1.38533333333333,1.37389147950572,1.6324363066823,1.60093060263859,0.990043796746616,0.886875093349426,0.746116220733654,0.700764968870802,0.779767716843919,2.89199865436429,3.15064723742114,2.88204865684056,3.13637572319674,2.84634672621903,3.11534810921159,0.952,5.91936931246266,0.95,5.80676241611986,0.946,5.91851565066925,0.938,5.77628639396174,3.02132294589272,3.00921219001865,2.97367685263916,2.98084741771531
"467",2014,"American Athletic",85,0,0.176470588235294,0.302859843894395,0.262780575196317,1.10028495422144,1.09030734685944,0.966536359145202,0.183640532199403,0.0346092936784918,0.546902312599009,0.575998026990793,3.00675201029743,3.17906874098107,2.97233450691297,3.14400405478027,2.87995483144352,3.06682072624821,0.96,4.06089758400906,0.96,4.02468049339281,0.932,4.03552897813706,0.93,3.9952239015972,3.09291037563925,3.05816928084662,2.97127598682553,2.97338777884587
"468",2015,"Horizon",80,0,4.3375,3.29256516566064,3.37359863048904,1.29959375036264,1.29003412254416,0.0202677797804548,0.588889711050125,0.436941268651025,0.935242679826122,0.884350624358049,2.84849226537178,3.06555513109937,2.9215417315901,3.13805359373476,2.90100678611873,3.11483156572168,0.94,4.78413624898503,0.942,4.74892467164203,0.954,4.85514663416205,0.956,4.81819358594137,2.95702369823558,3.02979766266243,3.0044184348239,3.0079191759202
"469",2015,"America East",73,0,2.65753424657534,2.44307270233196,2.45454731712448,1.15622585208421,1.14709585425594,0.255664163924645,0.884606297831567,0.710294165532737,0.551125287332462,0.55144808204138,2.89212575536836,3.07355315679046,2.90254849849998,3.08403819267414,2.88459935058913,3.06168279809381,0.948,4.24620065492258,0.946,4.212646460419,0.962,4.2444021912932,0.96,4.21085722756441,2.98283945607941,2.99329334558706,2.97309459609307,2.97314107434147
"470",2015,"Atlantic Coast",120,0,4.31666666666667,4.31666666666667,4.31666666666667,0.85910516083609,0.854895675461318,1,0.0259865494300654,0.0259865494300645,0.827986649702386,0.827986649702386,2.85258384190243,2.99057634120379,2.85258384190243,2.99057634120379,2.94248803105966,3.07182295819349,0.956,3.14161405422136,0.956,3.12623050950411,0.964,3.15951750636876,0.964,3.14439936571604,2.92158009155311,2.92158009155311,3.00715549462658,3.00715549462658
"471",2015,"Atlantic Sun",63,0,2.65079365079365,0.978346842515716,1.05373133873741,1.2507131225845,1.23871045597124,0.021819391091102,0.211204108271334,0.942809149506546,0.702963906350695,0.743128040847045,2.89504948155873,3.0975526489024,2.96321973515226,3.16596142495429,2.91122407202753,3.12434367968042,0.95,4.61121502856376,0.942,4.56701854376233,0.932,4.59798092487908,0.932,4.55367572908977,2.99630106523057,3.06459058005328,3.02073156870042,3.01778387585398
"472",2015,"Atlantic 10",113,0,3.5929203539823,3.54299959965454,3.54590699000229,1.04650290402401,1.04149888932028,0.651382657479963,0.739744259929821,0.788764401285012,0.930975633889601,0.933945320399491,2.92305309143673,3.10126081571052,2.92597348523555,3.10417282576727,2.91266465917715,3.08026169677948,0.944,3.85828486038102,0.94,3.83966250699122,0.956,3.84689177036592,0.956,3.82714235449165,3.01215695357362,3.01507315550141,2.99630220761065,2.99646317797831
"473",2015,"Big East",91,0,3.01098901098901,2.9815,2.98308218422282,1.05876982124303,1.05221876378308,0.841642352990023,0.381263333349157,0.399501683669426,0.912159662357437,0.905354932534112,2.950981155312,3.12273175341344,2.95243802252803,3.12415409826561,2.91432438095617,3.07589299940898,0.954,3.8970698203216,0.954,3.872936844262,0.968,3.92801975455785,0.968,3.90353452542062,3.03685645436272,3.03829606039682,2.99546163769934,2.99510869018257
"474",2015,"Big Sky",112,0,7.34821428571429,7.20496298327393,7.21571035171402,1.10551682021153,1.09997351975099,0.671565109192284,0.14163509379911,0.207378197141283,0.756519261945841,0.719906246653099,2.96670694318519,3.15299014726373,2.97664951814557,3.16288950321746,2.89225217475252,3.07447195753414,0.942,4.11462809875257,0.942,4.09390027194825,0.95,4.11175234700906,0.952,4.08996511196627,3.05984854522446,3.06976951068151,2.98560683547243,2.98336206614333
"475",2015,"Big South",110,0,3.68181818181818,3.68181818181818,3.68181818181817,1.14952856499549,1.1437049683887,1,0.755654031376641,0.755654031376634,0.79209539192407,0.79209539192407,2.92086751847802,3.1089371412974,2.92086751847802,3.1089371412974,2.9085620648668,3.1197920037121,0.964,4.29226260393826,0.962,4.27048411887831,0.924,4.28986477216616,0.92,4.26773051315115,3.01490232988771,3.01490232988771,3.01417703428945,3.01417703428945
"476",2015,"Big 10",126,0,4.14285714285714,4.14285714285714,4.14285714285715,0.988446681626476,0.983765037707223,1,0.954731688743963,0.954731688743955,0.714124497855162,0.714124497855155,2.92051165726101,3.08422067881443,2.92051165726101,3.08422067881443,2.89905222221231,3.06920489628827,0.94,3.66442709637389,0.938,3.64707359543047,0.95,3.67103849145434,0.948,3.65453986148077,3.00236616803772,3.00236616803772,2.98412855925029,2.98412855925029
"477",2015,"Big 12",90,0,4.57777777777778,4.57777777777778,4.57777777777777,1.08125932956508,1.07447779623679,1,0.932826407825762,0.932826407825762,0.652121174759751,0.652121174759751,2.91902929836173,3.08823343126786,2.91902929836173,3.08823343126786,2.89045515674271,3.06863572731728,0.964,4.02482578640855,0.964,3.99946641934728,0.95,4.02212188150423,0.944,3.99579689857124,3.0036313648148,3.0036313648148,2.97954544202999,2.97954544202999
"478",2015,"Big West",74,0,2.81081081081081,2.50406504065041,2.53291008119354,1.27291587683684,1.26291157990599,0.172736888829246,0.220726786763994,0.470693180986488,0.331924841001324,0.340724166825962,2.93394744699857,3.14278632556909,2.9608031471061,3.16933719822476,2.8506690891411,3.05173626340027,0.952,4.69896765671328,0.948,4.66195621444111,0.95,4.67834927338836,0.946,4.64127493133995,3.03836688628383,3.06507017266543,2.95024458963661,2.95120267627069
"479",2015,"Colonial",94,0,1.97872340425532,1.53209302325581,1.55893686626314,1.00585327442578,0.999633169753319,0.154116907755707,6.79157196491649e-05,0.000649488081296845,0.187171732097567,0.183509842721557,3.06160199895902,3.22660388654342,3.08618449720598,3.25116961089924,2.9722223852362,3.14469601934593,0.954,3.7335259976406,0.954,3.71042953993698,0.954,3.74292188287215,0.948,3.71926227751897,3.14410294275122,3.16867705405261,3.05796183559969,3.05845920229106
"480",2015,"CUSA",132,0,2.51515151515152,2.26084084787448,2.27709594245864,0.974809547661331,0.970446527701014,0.394573120553785,0.160865686834116,0.300553346655316,0.687735899124157,0.671762648109981,2.96192359720887,3.12308112393005,2.9770288913001,3.13807757999924,2.93741458369443,3.09702971364801,0.944,3.62741501049398,0.942,3.61116577231086,0.952,3.62854581240436,0.948,3.61204219974184,3.04250236056946,3.05755323564967,3.01636690120346,3.01722214867122
"481",2015,"Ivy League",56,0,1.66071428571429,1.66071428571429,1.66071428571428,1.59208583285418,1.57541543128912,1,0.584444154010177,0.584444154010177,0.170924368066087,0.170924368066087,2.90261344065543,3.17258520983226,2.90261344065543,3.17258520983226,2.77260924582091,3.04045624151579,0.934,5.75798212317373,0.934,5.69762689410978,0.934,5.80412419347543,0.932,5.74169560872947,3.03759932524385,3.03759932524385,2.90653274366835,2.90653274366835
"482",2015,"Metro Atlantic",110,0,1.17272727272727,1.17272727272727,1.17272727272727,1.06156379586764,1.05618892110004,1,0.727445224017507,0.727445224017507,0.257753921567657,0.257753921567654,2.89538644224842,3.07307536675562,2.89538644224842,3.07307536675562,2.96075019010865,3.14618605779248,0.948,3.92515334263612,0.946,3.90527236275169,0.934,3.95225119580957,0.932,3.93220626271915,2.98423090450202,2.98423090450202,3.05346812395056,3.05346812395056
"483",2015,"MAC",117,0,2.4017094017094,1.91987084291957,1.9729534821789,1.00046482854105,0.995520366421368,0.0555148583304926,0.992592323062479,0.238990152592718,0.0764714753999951,0.076146758921693,2.86774308301986,3.03305967280173,2.91705339709554,3.08216597650815,2.84272735987936,3.00788246376645,0.946,3.71450070798555,0.954,3.69602442377616,0.954,3.73274577468706,0.954,3.71334111994351,2.95040137791079,2.99960968680184,2.92550463266651,2.9253049118229
"484",2015,"Mid-Eastern AC",107,0,2.38317757009346,2.26127992968487,2.27106999854351,1.03515045914544,1.02935329144579,0.661456699545768,0.419462063588533,0.544207128014445,0.0352400246762805,0.0361255642584614,2.94130660583074,3.11115838171545,2.9500242227062,3.11979751023603,2.82622702784239,2.99416798067519,0.956,3.8097349019388,0.954,3.78841790403746,0.946,3.80341173174741,0.946,3.78233825896774,3.02623249377309,3.03491086647111,2.90976705200488,2.91019750425879
"485",2015,"Missouri Val",93,0,3.29032258064516,2.83415102389078,2.87584032558758,1.29257797228311,1.28443379905617,0.0982430970638427,0.778614887728874,0.318488269703046,0.297215779079673,0.300317123604994,2.83997314471786,3.05217562557173,2.8785440815517,3.09103507083204,2.95051150812046,3.16008492966501,0.948,4.81161666689087,0.95,4.78122558302218,0.962,4.8150064717427,0.958,4.78477316788132,2.94607438514479,2.98478957619187,3.05567610362642,3.05529821889273
"486",2015,"Mountain West",99,0,5.50505050505051,5.50505050505051,5.50505050505051,1.01679510546668,1.01117991862353,1,0.478498502802588,0.478498502802582,0.691546622775364,0.691546622775356,2.94552027205569,3.11603395980444,2.94552027205569,3.11603395980444,2.8990048117974,3.06704208957238,0.946,3.75665899942492,0.942,3.73585089290006,0.944,3.78182473643854,0.942,3.76015644758032,3.03077711593007,3.03077711593007,2.98302345068489,2.98302345068489
"487",2015,"Northeast",97,0,2.47422680412371,2.18590770349688,2.23179480077025,1.13574340558102,1.12847497254039,0.347956693803874,0.62253372823513,0.16220349920076,0.0814055204072726,0.0918420684318327,2.8402896148869,3.02681820402216,2.88362383614641,3.06972061583456,2.98684307737571,3.17435156766734,0.964,4.24717265396442,0.962,4.21934488935514,0.942,4.25372723616245,0.94,4.22458273548282,2.93355390945453,2.97667222599049,3.08331737118691,3.08059732252152
"488",2015,"OH Valley",96,0,1.76041666666667,1.76041666666667,1.76041666666667,0.93246601713565,0.926725655697746,1,0.377169310101421,0.377169310101421,0.297847004754919,0.297847004754919,2.95800143812716,3.11069294788023,2.95800143812716,3.11069294788023,2.8892761215303,3.03397264291167,0.946,3.44080140840821,0.944,3.41958906752194,0.962,3.46220434040483,0.958,3.44153320756044,3.0343471930037,3.0343471930037,2.96162438222098,2.96162438222098
"489",2015,"PAC 12",108,0,1.60185185185185,1.60185185185185,1.60185185185185,1.09057624431023,1.08486936988906,1,0.953653032025132,0.953653032025124,0.261095138941703,0.261095138941699,2.90958193341642,3.0852197895855,2.90958193341642,3.0852197895855,2.96194939949741,3.14002209248101,0.952,4.01963685034798,0.95,3.99854523158157,0.956,4.02898386297253,0.956,4.00789827974621,2.99740086150096,2.99740086150096,3.05098574598921,3.05098574598921
"490",2015,"Patriot",99,0,2.14141414141414,1.70673853047443,1.75612178615142,0.952541983215153,0.946680616636821,0.204787629170859,0.111982669507107,0.627227873999387,0.296674408096062,0.348281983181279,2.93888601036993,3.10127816195402,2.98463593203159,3.14667819662786,2.87945851581963,3.0425913574766,0.936,3.54771149297432,0.936,3.52558868736521,0.952,3.54162681949455,0.95,3.51814972420665,3.02008208616198,3.06565706432972,2.95661994604664,2.96102493664812
"491",2015,"SEC",112,0,3.67857142857143,3.67857142857143,3.67857142857143,0.902489733218947,0.897930369718211,1,0.962568676002156,0.962568676002156,0.130635027828202,0.130635027828205,2.92380552836991,3.07992549785364,2.92380552836991,3.07992549785364,2.86825508523191,3.01706579003426,0.926,3.30538952047122,0.926,3.28859882513453,0.95,3.31878697282306,0.944,3.30176804818301,3.00186551311177,3.00186551311177,2.94266043763308,2.94266043763308
"492",2015,"Southern",56,0,3.76785714285714,3.76785714285714,3.76785714285714,1.26476569890317,1.2515199507914,1,0.839193090105967,0.839193090105967,0.726818084684755,0.726818084684755,2.90548296376941,3.11630277688093,2.90548296376941,3.11630277688093,2.87298727949477,3.08864385809797,0.938,4.61212338886054,0.938,4.56375323399171,0.92,4.56464966043584,0.914,4.51676075419405,3.01089287032517,3.01089287032517,2.98081556879637,2.98081556879637
"493",2015,"Southland",121,0,2.29752066115702,1.92472595862001,1.99018803103696,1.03932319636419,1.03279064674752,0.255115536068065,0.82828127673897,0.245478254177094,0.447818153952333,0.401745446864971,2.85840263216213,3.03630862017216,2.92057411041398,3.09915116835714,2.87530638694423,3.05005194554236,0.936,3.87080186950781,0.934,3.84551133153664,0.942,3.86789227673571,0.94,3.84284994665587,2.94735562616714,3.00986263938556,2.96609991786179,2.9626791662433
"494",2015,"Southwestern AC",92,0,2.92391304347826,2.81980198019802,2.82754398102124,1.1840065277577,1.17672076668769,0.601594939005133,0.358597091847162,0.287354152193249,0.534608019213396,0.532404028905381,2.84991323564614,3.04456556942579,2.85715690580765,3.05180674911816,2.93162979671344,3.13212765199755,0.95,4.40106687092302,0.95,4.37395668377103,0.952,4.38938904867802,0.952,4.36188533005146,2.94723940253597,2.95448182746291,3.03169515292287,3.0318787243555
"495",2015,"Summit League",72,0,7.75,7.75,7.75000000000001,1.34206463891346,1.33137123610332,1,0.362362529586972,0.362362529586977,0.82670771278261,0.826707712782604,2.94189024518676,3.15873289341349,2.94189024518676,3.1587328934135,2.90192012257284,3.12269310026506,0.95,4.95926730092365,0.95,4.91965314466483,0.96,4.9133937942277,0.96,4.87404343925473,3.05031156930013,3.05031156930013,3.01230661141895,3.01230661141895
"496",2015,"Sun Belt",112,0,3.11607142857143,2.88077496274218,2.89680904261267,0.954375885845023,0.949550508700184,0.105528420249275,0.614352086089226,0.383897136379707,0.958055434594312,0.947402811342823,2.88630048231672,3.0438253476293,2.90106647897513,3.05852628551806,2.92532272928104,3.07986899574547,0.954,3.55781244253679,0.952,3.53982433907525,0.964,3.5745592899588,0.962,3.55652945046481,2.96506291497301,2.97979638224659,3.00206804292399,3.00259586251325
"497",2015,"West Coast",90,0,1.68888888888889,1.68888888888889,1.68888888888889,1.12208922635913,1.11505266337877,1,0.69394943797651,0.693949437976503,0.903836506483263,0.903836506483255,2.92788919237546,3.10825605724802,2.92788919237546,3.10825605724802,2.91521648365046,3.09589985814122,0.954,4.15071933774308,0.954,4.12461677997213,0.94,4.14415829870443,0.938,4.11801117583648,3.01807262481174,3.01807262481174,3.00555817089584,3.00555817089584
"498",2015,"WAC",58,0,5.18965517241379,4.98846153846154,5.01161232517485,1.30500343998943,1.29179613103215,0.422130538745797,0.427878967189181,0.678374588351345,0.258358342716474,0.25299617192018,2.91447405973814,3.13132130973045,2.93536971412267,3.15219859786255,2.83315742500933,3.04401896183559,0.94,4.76791963222595,0.934,4.71947757338962,0.95,4.78325895452201,0.948,4.73233991737285,3.02289768473429,3.04378415599261,2.93928604591769,2.93858819342246
"499",2015,"American Athletic",99,0,2.33333333333333,2.33333333333333,2.33333333333334,1.04030348544369,1.03441165607093,1,0.0696200834016379,0.069620083401638,0.177595743202228,0.177595743202228,2.99360389521076,3.16522610164453,2.99360389521076,3.16522610164453,2.97383881140934,3.14109314150202,0.94,3.84333291538293,0.938,3.82153300824514,0.946,3.83580625803027,0.946,3.81391277643705,3.07941499842765,3.07941499842765,3.05746597645568,3.05746597645568
"500",2016,"Horizon",92,0,1.3695652173913,1.07251184834123,1.10264040191844,1.19575967136755,1.18818270025181,0.15644091977069,0.85225029064142,0.72015494612432,0.458915218414556,0.446421427256157,2.87880363556526,3.08379651540143,2.90735404287441,3.11206140700482,2.93624471180461,3.14454034602713,0.928,4.4779598512509,0.93,4.44949175408202,0.932,4.43140734578434,0.932,4.40309172386368,2.98130007548335,3.00970772493961,3.0392998165474,3.04039252891587
"501",2016,"America East",75,0,1.36,1.60155251510137,1.590725380365,1.20300612398447,1.1937667030004,0.504444561045718,0.651534174686959,0.802831577540071,0.678830025547805,0.702975343520833,2.89228322699843,3.08341428477145,2.88251592197726,3.07354562323801,2.9224129361418,3.11498148530183,0.958,4.40288413973387,0.956,4.36903958180235,0.94,4.42278658315546,0.942,4.38839099480141,2.98784875588494,2.97803077260763,3.02028533583458,3.01869721072182
"502",2016,"Atlantic Coast",120,0,1.85833333333333,1.85833333333333,1.85833333333333,1.05684609394469,1.05157310384085,1,0.590896082522361,0.590896082522354,0.94863059687312,0.94863059687312,2.93593024311967,3.11237521086238,2.93593024311967,3.11237521086238,2.91271398408691,3.08174058102494,0.952,3.89140460194719,0.952,3.87202523859073,0.954,3.8708369143898,0.948,3.85226313795586,3.02415272699103,3.02415272699103,2.99722728255593,2.99722728255593
"503",2016,"Atlantic Sun",63,0,3.41269841269841,1.68030608018905,1.7182104950823,0.994236626566769,0.985011616058636,0.0191740735211051,0.172757348504057,0.57835801157611,0.543670135642548,0.549508895501184,2.94220839605814,3.10342730324218,2.97541249220703,3.13660599436619,2.89681834400024,3.05497204711244,0.946,3.62264742239607,0.944,3.58906960594181,0.946,3.62379320347156,0.948,3.59006985396142,3.02281784965016,3.05600924328661,2.97558768094757,2.97589519555634
"504",2016,"Atlantic 10",112,0,3.54464285714286,3.54464285714286,3.54464285714286,1.00377265818702,0.998791996704019,1,0.83197156462966,0.83197156462966,0.719867892996484,0.719867892996475,2.90524339625894,3.07627681263438,2.90524339625894,3.07627681263438,2.90744633724298,3.06396676774794,0.946,3.7040371173474,0.946,3.68542011870122,0.966,3.69299250974087,0.966,3.67396458747548,2.99076010444666,2.99076010444666,2.98570655249546,2.98570655249546
"505",2016,"Big East",92,0,2.93478260869565,2.560663507109,2.58375099793687,1.10065402403638,1.09372512603578,0.12220389996015,0.363851889539379,0.173327107144939,0.971345770786274,0.942208131133643,2.84581715661758,3.02785021851209,2.86691118703597,3.04890074006495,2.90796303391678,3.09909284914401,0.954,4.07614196922265,0.954,4.05050076397216,0.942,4.06428900964342,0.942,4.03878039242514,2.93683368756484,2.95790596355046,3.00174879412336,3.00352794153039
"506",2016,"Big Sky",109,0,2.58715596330275,2.59006734006734,2.59179018882844,1.09453304004413,1.08856625871131,0.964044374556486,0.669918260207603,0.645679937510032,0.116686782568285,0.118197133244833,2.88826376301831,3.06933703582552,2.88981464039617,3.07087904933,2.83644338208636,3.01851787652883,0.968,4.06401643297241,0.968,4.04185417430353,0.946,4.04513102209858,0.944,4.02372799775281,2.97880039942191,2.98034684486309,2.92716320310528,2.9274806293076
"507",2016,"Big South",113,0,3.00884955752212,2.87320574162679,2.888166858076,1.04688652737429,1.04155407822879,0.52333555160662,0.602787061995178,0.397998849985911,0.468626057030186,0.474240816563725,2.874534118661,3.04994260563907,2.88905432639705,3.064457214849,2.88021696015516,3.05578790701839,0.942,3.92266630103796,0.942,3.90253021117284,0.962,3.89893722011571,0.962,3.87855640727656,2.96223836215003,2.97675577062302,2.9675918478844,2.96800243358678
"508",2016,"Big 10",126,0,3.38095238095238,3.38095238095238,3.38095238095238,0.998760704402053,0.9942997313608,1,0.0782028671413397,0.0782028671413398,0.594611499106401,0.594611499106408,2.84087689543324,3.00852848038896,2.84087689543324,3.00852848038896,2.89078040084429,3.06263990448955,0.938,3.71352410006332,0.934,3.69686907222869,0.944,3.69437917299836,0.944,3.67770826728298,2.9247026879111,2.9247026879111,2.97671015266692,2.97671015266692
"509",2016,"Big 12",90,0,4.21111111111111,4.21111111111111,4.21111111111111,1.17070962461243,1.16336950228058,1,0.627971290058655,0.627971290058662,0.740173988627836,0.740173988627836,2.87884387388383,3.07319208046227,2.87884387388383,3.07319208046227,2.9223399928406,3.10922081421031,0.95,4.31909420950549,0.948,4.29199684692716,0.956,4.34120953118456,0.954,4.31396875155706,2.97601797717305,2.97601797717305,3.01578040352545,3.01578040352545
"510",2016,"Big West",73,0,1.46575342465753,1.25034293552812,1.26218661736068,1.17917578581421,1.16986316074848,0.25680534685533,0.0493633765755301,0.0792349352441557,0.0808321423533977,0.0800034177183688,2.98970653776814,3.18606294447461,3.00027534793203,3.19663201285074,2.98944078891498,3.1865610874077,0.946,4.31899986292123,0.944,4.28487437250461,0.95,4.3175996465364,0.948,4.28350164722642,3.08788474112138,3.09845368039138,3.08774144224477,3.08800093816134
"511",2016,"Colonial",90,0,2.52222222222222,2.52222222222222,2.52222222222222,1.22407033270275,1.21639669775522,1,0.650109662035071,0.650109662035078,0.608541105570237,0.608541105570237,2.87681791770909,3.07694866942221,2.87681791770908,3.07694866942221,2.9223908364255,3.1323838598412,0.942,4.54558477951601,0.94,4.51705056421939,0.948,4.54387289370417,0.944,4.51527731369372,2.97688329356565,2.97688329356565,3.02738734813335,3.02738734813335
"512",2016,"CUSA",126,0,3.93650793650794,3.93650793650794,3.93650793650793,0.953711993711006,0.949589674083832,1,0.523847148015701,0.523847148015701,0.395623164646765,0.395623164646777,2.89625901093555,3.05288897048262,2.89625901093555,3.05288897048262,2.8820042364276,3.04671882594081,0.95,3.54367500814972,0.95,3.52814486081968,0.94,3.54196616189279,0.94,3.52600730067248,2.97457399070909,2.97457399070909,2.9643615311842,2.9643615311842
"513",2016,"Ivy League",56,0,2.58928571428571,2.58928571428571,2.58928571428571,1.33079374631219,1.31685734313233,1,0.315149590064524,0.315149590064524,0.375581311194968,0.375581311194968,2.83562674972744,3.05308492970811,2.83562674972744,3.05308492970811,2.84409780702076,3.05892928578574,0.954,4.7892574139375,0.95,4.73903899140634,0.944,4.84184666444871,0.942,4.79093595675539,2.94435583971777,2.94435583971777,2.95151354640325,2.95151354640325
"514",2016,"Metro Atlantic",112,0,2.41071428571429,2.51861130994989,2.51118194886611,0.892473752168572,0.887971376431598,0.506308409960194,0.465296765907903,0.361046391760175,0.370002506169164,0.364885070084437,2.9584938931512,3.1137475929832,2.9512488285718,3.10648654280113,2.96127290413258,3.10513342335144,0.93,3.34572156674148,0.93,3.32882856771169,0.962,3.33405687066775,0.964,3.31719476236371,3.0361207430672,3.02886768568647,3.03285869280611,3.03320316374201
"515",2016,"MAC",112,0,2.60714285714286,2.22648957890211,2.25981295933052,1.01210225957062,1.00686191515255,0.065867053830698,0.901127624938014,0.381373962094563,0.73724329608919,0.742063391100252,2.8825328714423,3.04501192966724,2.91362235328615,3.07609846184306,2.93207171654886,3.09528401793631,0.956,3.76385032267559,0.956,3.74429654883118,0.96,3.75539680245471,0.958,3.73593882962061,2.96377240055477,2.9948604075646,3.01394649962933,3.01367786724259
"516",2016,"Mid-Eastern AC",104,0,3.25,3.25,3.25,1.14808912666016,1.14083675111744,1,0.186226115965824,0.186226115965824,0.124004669471621,0.124004669471623,2.9685882840768,3.16112391226547,2.9685882840768,3.16112391226547,2.97914235351884,3.17246472401498,0.944,4.25643286524844,0.944,4.22952084318459,0.944,4.2774470594173,0.944,4.25332190992653,3.06485609817114,3.06485609817114,3.07580353876691,3.07580353876691
"517",2016,"Missouri Val",91,0,3.54945054945055,3.605,3.60151427839251,1.12151000329912,1.11456701789716,0.702171315251431,0.502936035536413,0.547607846040446,0.473663618080087,0.46263977219836,2.87628427812558,3.06570100234716,2.87296388540398,3.06240051730428,2.94176410947873,3.12786138985498,0.938,4.15731472014625,0.938,4.1315560173126,0.96,4.1515366486387,0.958,4.12565089833451,2.97099264023637,2.96768220135413,3.03394597043085,3.03481274966685
"518",2016,"Mountain West",102,0,3.42156862745098,3.20389941054862,3.22545443038157,1.06938819507738,1.06326175792482,0.159268300735594,0.641946244934437,0.983369914154559,0.275059351486015,0.286429036648824,2.91341957241611,3.0884381679029,2.93324971455529,3.10817358227485,2.86643720118351,3.03954202064042,0.954,3.95674819862431,0.952,3.93407528864669,0.96,3.97485437796594,0.962,3.95185407154261,3.0009288701595,3.02071164841507,2.95182969118534,2.95298961091196
"519",2016,"Northeast",97,0,2.08247422680412,1.60591505320453,1.67594330324054,1.10879423913659,1.10187788941898,0.0911867630980815,0.403919549302262,0.602228210906381,0.96708617023405,0.973618933050457,2.87998850848337,3.06966300318384,2.94562903609838,3.13480263613734,2.90280692873898,3.09397378844391,0.958,4.13981728352904,0.956,4.11350382985051,0.936,4.13934408746704,0.934,4.11207308167836,2.9748257558336,3.04021583611786,2.99799074877673,2.99839035859145
"520",2016,"OH Valley",96,0,4.89583333333333,4.89583333333333,4.89583333333334,1.05880013518864,1.052256524834,1,0.764674441600711,0.764674441600703,0.136845031924504,0.136845031924504,2.89677558856522,3.07591556236815,2.89677558856522,3.07591556236815,2.97869816580112,3.15503452112666,0.952,3.88676667585006,0.946,3.86278987407968,0.946,3.92250299175411,0.944,3.89900716906878,2.98634557546668,2.98634557546668,3.06686634346389,3.06686634346389
"521",2016,"PAC 12",110,0,4.26363636363636,4.33070938720025,4.3265872733938,0.897587025368331,0.892935467933713,0.658590457355144,0.774627132027451,0.850374112743167,0.228671225424539,0.222119495291086,2.91877741025523,3.06698521250808,2.91510835864799,3.06328549645235,2.97191434688423,3.12059082112604,0.944,3.33433637476245,0.944,3.3170433781517,0.94,3.33244974928389,0.938,3.31519635155517,2.99288131138166,2.98919692755017,3.04560360172339,3.04625258400513
"522",2016,"Patriot",97,0,2.76288659793814,2.05330643738735,2.08801108831269,0.951433177546019,0.94585887938199,0.00896818795759994,0.274115501052963,0.769353940628442,0.858038765073576,0.870651839690934,2.93395830369614,3.08922689841716,2.96555964042349,3.12113316977241,2.92702028264533,3.08617690082404,0.95,3.52832880955309,0.95,3.50765039495144,0.946,3.52246086641606,0.944,3.50163408581654,3.01159260105665,3.04334640509795,3.00724971269709,3.00659859173469
"523",2016,"SEC",112,0,3.71428571428571,3.71428571428572,3.71428571428571,1.00796159815108,1.00247999728556,1,0.660244423602471,0.660244423602471,0.270269574228588,0.270269574228588,2.93538286880423,3.10189338835742,2.93538286880423,3.10189338835742,2.96160007958751,3.13683813239485,0.942,3.7185838516624,0.942,3.69838165686628,0.936,3.72192042367555,0.936,3.7027601684473,3.01863812858083,3.01863812858083,3.04921910599118,3.04921910599118
"524",2016,"Southern",56,0,3.91071428571429,3.91071428571428,3.91071428571428,1.38979721950112,1.3752452978207,1,0.700962479820128,0.700962479820128,0.13509828757121,0.13509828757121,2.90777142516617,3.13707314384343,2.90777142516617,3.13707314384343,2.80572242318855,3.02626751683183,0.94,5.03334434247143,0.936,4.98058296499874,0.95,5.01264517397916,0.946,4.96000190622701,3.0224222845048,3.0224222845048,2.91599497001019,2.91599497001019
"525",2016,"Southland",117,0,3.63247863247863,3.63247863247863,3.63247863247863,0.957269903411027,0.952294914680669,1,0.778673586766032,0.778673586766024,0.530317205649486,0.530317205649478,2.93152692391708,3.09134719645275,2.93152692391708,3.09134719645275,2.94433870355407,3.10795617170469,0.95,3.5666016820129,0.95,3.54809579493322,0.948,3.556305306124,0.948,3.53918649402013,3.01143706018492,3.01143706018492,3.02614743762938,3.02614743762938
"526",2016,"Southwestern AC",90,0,3.76666666666667,3.76666666666667,3.76666666666668,1.12608753497566,1.11902687672824,1,0.648018438151186,0.648018438151193,0.504823670843001,0.504823670843001,2.88673103437351,3.07053511090898,2.88673103437351,3.07053511090898,2.93826394583886,3.12525556488461,0.95,4.17045310030487,0.948,4.14428358227138,0.954,4.17146923603222,0.952,4.14528905067153,2.97863307264124,2.97863307264124,3.03175975536174,3.03175975536174
"527",2016,"Summit League",72,0,3.45833333333333,3.45833333333333,3.45833333333334,1.15859422424918,1.1493618231981,1,0.0822589954480311,0.082258995448031,0.458260154635813,0.458260154635813,2.98843393981439,3.19178579546895,2.98843393981439,3.19178579546896,2.94139909601327,3.12976841077232,0.92,4.22834160324286,0.918,4.19461661908957,0.952,4.23957628644191,0.95,4.20574743156796,3.09010986764167,3.09010986764167,3.03558375339279,3.03558375339279
"528",2016,"Sun Belt",110,0,2.22727272727273,2.22727272727273,2.22727272727273,1.09684339860003,1.09129021067491,1,0.773549762017356,0.773549762017356,0.26366577060171,0.26366577060171,2.89706211320521,3.07662641000297,2.89706211320521,3.07662641000297,2.96022214592821,3.14504599204768,0.954,4.09382100396693,0.954,4.07307741741218,0.946,4.09887957283719,0.944,4.07807404543019,2.98684426160409,2.98684426160409,3.05263406898795,3.05263406898795
"529",2016,"West Coast",90,0,3.85555555555556,3.85555555555556,3.85555555555556,1.02971479004419,1.02325898880811,1,0.799021651637165,0.799021651637165,0.649296756281059,0.649296756281059,2.90447701336798,3.07359493825226,2.90447701336798,3.07359493825226,2.93609174109032,3.10243100062264,0.962,3.84212868392027,0.96,3.81802805494417,0.942,3.80043663349475,0.938,3.77653398639027,2.98903597581012,2.98903597581012,3.01926137085648,3.01926137085648
"530",2016,"WAC",56,0,2.71428571428571,2.71428571428571,2.71428571428571,1.51434422737785,1.49847992850136,1,0.937961329444849,0.937961329444855,0.12662324925975,0.126623249259749,2.88525888931162,3.12421197311329,2.88525888931162,3.12421197311329,2.97345798808557,3.21342809238744,0.952,5.55114175513827,0.946,5.49278290544354,0.946,5.56081120184928,0.946,5.50017425916053,3.00473543121246,3.00473543121246,3.09344304023651,3.09344304023651
"531",2016,"American Athletic",99,0,2.07070707070707,2.07070707070707,2.07070707070707,1.01798048552559,1.01222365476559,1,0.285252836618287,0.285252836618287,0.415383344194207,0.415383344194213,2.8730762307072,3.03743493833102,2.8730762307072,3.03743493833102,2.95160573726493,3.11702358126626,0.958,3.76936460911278,0.958,3.74801129248455,0.954,3.76040268265149,0.952,3.73895248368585,2.95525558451911,2.95525558451911,3.0343146592656,3.0343146592656
"532",2017,"Horizon",96,0,4.83333333333333,4.14334301119867,4.19395189610719,1.2996029537385,1.29162484063399,0.102955101423172,0.619541291885644,0.712646675283403,0.546352660987269,0.529519219563177,2.87214814647997,3.0874658883637,2.91953018518082,3.13493914437961,2.92825390711841,3.1393455326453,0.936,4.83424285784363,0.932,4.80451105104148,0.956,4.81971623106215,0.95,4.78972167035318,2.97980701742183,3.02723466478021,3.03240778295534,3.03379971988185
"533",2017,"America East",79,0,2.0379746835443,1.71470451168383,1.74470595985833,1.2089158298325,1.19997879601643,0.498524359736579,0.490642471061673,0.866206911406924,0.184102383650535,0.170103768563121,2.90477213830516,3.11310162814896,2.93259006813912,3.14035368451893,2.82038314444209,3.03178927107545,0.924,4.41506315953967,0.922,4.38216726712296,0.93,4.45742841389929,0.93,4.42041054107576,3.00893688322706,3.03647187632902,2.92841517507561,2.92608620775877
"534",2017,"Atlantic Coast",133,0,4.49624060150376,3.70669163136752,3.75518216274977,0.986772571396889,0.982276846431806,0.0346490391978192,0.989286378320107,0.29508229759604,0.0786908513629169,0.0825060260139741,2.87394105160705,3.03835034414085,2.91723180993796,3.08164395256906,2.99069681209401,3.15324032800448,0.948,3.62127305688721,0.95,3.60480623736972,0.956,3.63640177975087,0.956,3.62000306497823,2.95614569787395,2.99943788125351,3.07278639227223,3.07196857004925
"535",2017,"Atlantic Sun",63,0,3.0952380952381,1.58066716192956,1.63248307237888,1.18545987084649,1.17439364954926,0.0338197847904095,0.0659501163745833,0.350512625189724,0.168585858705239,0.169730755243912,2.94726511800993,3.14839881135808,2.99375410591681,3.19505464213264,2.82708732159882,3.03052943341991,0.93,4.35637699639579,0.926,4.31572708776009,0.93,4.3363081926945,0.926,4.29551763277925,3.04783196468401,3.09440437402472,2.9286310030831,2.92880837750936
"536",2017,"Atlantic 10",125,0,3.536,2.6969134826656,2.78095826172504,0.954351883938364,0.950037761931094,0.0216326518265105,0.33366112678544,0.33239225459055,0.227850615559883,0.242358275867474,2.88247542547325,3.03982169910786,2.96003475996372,3.11754501439745,2.96654737300812,3.13205473735668,0.95,3.54074349401147,0.944,3.52452518115537,0.948,3.54495201471158,0.944,3.52649185438129,2.96114856229056,3.03878988718058,3.05091576335621,3.0493010551824
"537",2017,"Big East",96,0,1.83333333333333,1.3822196809874,1.41485796393074,1.12425794963498,1.11744686337922,0.166712612903808,0.0128951617839905,0.0646739335868383,0.259092433429688,0.234670696979151,2.99475842475172,3.17681915879006,3.02459535638241,3.206637306128,2.96215384082996,3.1540742192707,0.956,4.17878209015615,0.956,4.1534507102295,0.944,4.19254962133163,0.942,4.16702271871214,3.08578879177089,3.1156163312552,3.05514463226952,3.05811403005033
"538",2017,"Big Sky",109,0,2.73394495412844,2.75834724540901,2.75466530682261,1.0383394907707,1.03251561078664,0.769591473528008,0.252833804408719,0.28652593581383,0.607668850009746,0.608545804119675,2.867574756207,3.03921740171667,2.86412028110103,3.03582820922711,2.94051780150648,3.10146257048546,0.95,3.85517125851024,0.948,3.83352471895169,0.978,3.86717139235922,0.978,3.84664017710366,2.95339607896183,2.94997424516407,3.02103054692566,3.02099018599597
"539",2017,"Big South",90,0,2.03333333333333,2.03333333333333,2.03333333333333,1.11307281117711,1.10609408298206,1,0.22934163671609,0.229341636716085,0.184619619249154,0.184619619249154,2.96761530626179,3.13479154018898,2.96761530626179,3.13479154018898,2.97081769211908,3.15105299898143,0.966,4.09215782881681,0.964,4.06648434855617,0.96,4.10566612166002,0.96,4.07978729840498,3.05120342322539,3.05120342322538,3.06093534555026,3.06093534555026
"540",2017,"Big 10",125,0,4.432,3.65189196722625,3.71517414275287,1.11692537971556,1.11119681842362,0.13005410416174,0.244854660770036,0.982276347038752,0.116695627785445,0.117659368652025,2.90276272614966,3.09506186354988,2.9608454763147,3.15306487434295,2.98027658036967,3.1753258623297,0.948,4.13414443273055,0.952,4.11281548079575,0.934,4.12515400740826,0.936,4.10322793838142,2.99891229484977,3.05695517532882,3.07815994515165,3.07780122134968
"541",2017,"Big 12",98,0,3.77551020408163,2.82922869476414,2.87454478183705,1.14977733402483,1.14303840683887,0.0400702023257602,0.103847356384544,0.452843190983336,0.627721006813246,0.6327663885705,2.94176287923405,3.13034827876066,2.98394522027911,3.17211047650947,2.93001509019632,3.11500305582346,0.944,4.28371962169192,0.942,4.2586108674811,0.954,4.26314588069171,0.954,4.23760390541423,3.03605557899735,3.07802784839429,3.02282022210759,3.02250907300989
"542",2017,"Big West",72,0,1.94444444444444,1.94444444444444,1.94444444444444,1.14343658861277,1.13432633001955,1,0.768911077204724,0.768911077204724,0.583829332740854,0.583829332740848,2.89299095000483,3.0791554332027,2.89299095000483,3.0791554332027,2.93355270610484,3.11787217903938,0.956,4.22091712068749,0.956,4.18726149160927,0.952,4.17938015782311,0.952,4.14600320792738,2.98607319160376,2.98607319160376,3.02571244257211,3.02571244257211
"543",2017,"Colonial",92,0,3.05434782608696,2.78009478672986,2.8037960886413,1.11906687402973,1.1119500647404,0.193161006321562,0.356342458197746,0.650266191092425,0.353233319746881,0.35942870084543,2.92932524076771,3.11311212020647,2.95131527366309,3.13499419224926,2.8669006985009,3.04837291435642,0.944,4.15411050006357,0.942,4.12767623889037,0.954,4.13011815642414,0.952,4.10413223390261,3.02121868048709,3.04315473295617,2.95708067165609,2.95763680642866
"544",2017,"CUSA",126,0,3.36507936507937,3.36507936507937,3.36507936507937,0.91969354001636,0.915736512043171,1,0.255903239847385,0.255903239847385,0.0863977809696169,0.0863977809696188,2.96752902231286,3.12175832726659,2.96752902231286,3.12175832726659,2.99007783634,3.14816741924014,0.946,3.40711481856109,0.944,3.39238087510577,0.934,3.42394558740509,0.93,3.40861208543145,3.04464367478972,3.04464367478972,3.06912262779007,3.06912262779007
"545",2017,"Ivy League",56,0,2.53571428571429,2.53571428571429,2.53571428571429,1.44289457202649,1.42777831931353,1,0.129008615112171,0.129008615112173,0.117570380552647,0.117570380552649,2.79033545497275,3.02672123545719,2.79033545497275,3.02672123545719,2.79653280969824,3.02286478450199,0.96,5.30936895379642,0.96,5.25305723668235,0.954,5.2910058068069,0.954,5.23286176823717,2.90852834521497,2.90852834521497,2.90969879710012,2.90969879710012
"546",2017,"Metro Atlantic",119,0,2.58823529411765,2.07346886046597,2.12652450617256,0.978920681613049,0.974224728492272,0.0324035936238954,0.586128804861025,0.531028109120596,0.721364709561264,0.736391905628786,2.8908107575262,3.05636638395785,2.94014116269968,3.105793201554,2.92858457587436,3.10096793649684,0.946,3.6694849237005,0.95,3.6517782922969,0.92,3.66169979533636,0.916,3.64324383025779,2.97358857074202,3.02296718212684,3.01563529168528,3.0147762561856
"547",2017,"MAC",112,0,1.45535714285714,0.955259085673497,0.996384991507062,1.02729496466833,1.02207168456667,0.0221120000639424,0.937114473746768,0.35668006401972,0.0374114435261116,0.0362950105306354,2.86883462432289,3.04734396946214,2.9071829252899,3.08564693122131,2.82488685249499,2.99420287181394,0.934,3.83328414858308,0.928,3.81372712642597,0.948,3.81044363042775,0.95,3.79070913855183,2.95808929689251,2.9964149282556,2.90998686955579,2.90954486215447
"548",2017,"Mid-Eastern AC",105,0,3.07619047619048,2.97189538685836,2.98432260834256,1.1473717918561,1.14103108850925,0.314491296350572,0.524404255697814,0.382145182833495,0.0788618439053241,0.0790575913150355,2.85805480949903,3.05448975603267,2.86997043699979,3.06635595439365,2.99049422067514,3.172748036044,0.94,4.241660740576,0.936,4.21802289167087,0.958,4.23301118053534,0.954,4.20936242769032,2.95627228276585,2.96816319569672,3.08164772846131,3.08162112835957
"549",2017,"Missouri Val",90,0,1.42222222222222,1.42222222222222,1.42222222222222,1.20571515014322,1.19815526018892,1,0.206404591703996,0.206404591703996,0.0249636274629285,0.0249636274629285,2.83502117063245,3.0357331799175,2.83502117063245,3.0357331799175,3.01404487405709,3.2083547302543,0.942,4.45353138884524,0.942,4.42558605919907,0.95,4.44248843152393,0.946,4.41461215706062,2.93537717527498,2.93537717527498,3.1111998021557,3.1111998021557
"550",2017,"Mountain West",101,0,3.68316831683168,3.58457657555252,3.59467933741069,1.13112599568697,1.12528154534807,0.586687606937768,0.225744975552748,0.31099344641767,0.928995221841123,0.92871813774228,2.95216908816287,3.14989420144504,2.96219823315007,3.15976820011119,2.90773097108847,3.10107686995275,0.94,4.22800895373475,0.94,4.20592301636076,0.95,4.20857746367103,0.95,4.18418551428487,3.05103164480395,3.06098321663063,3.00438911636062,3.00440392052061
"551",2017,"Northeast",97,0,2.81443298969072,2.35951112012906,2.43296399087251,1.16337740425416,1.15596317268486,0.138672759830866,0.0888805624651114,0.758145112912412,0.847283852894317,0.796648035503991,2.91740442998598,3.11331622212416,2.98706831807205,3.18245556125305,2.91021506863396,3.11690868882815,0.952,4.33654520555268,0.946,4.30805074641909,0.94,4.33228860418719,0.938,4.30218790419933,3.01536032605507,3.08476193966255,3.01014734011301,3.01356187873105
"552",2017,"OH Valley",103,0,2.81553398058252,2.31080266397602,2.41735537649416,1.13736559526879,1.12918310989744,0.0870005981770336,0.0147265206618793,0.73527650621068,0.109275205144441,0.0911513668027215,2.92301959879276,3.10900494371412,3.02268867232251,3.20733963312865,2.82542545138821,3.01298829369326,0.952,4.21916250732946,0.946,4.18692928107501,0.954,4.23516883192923,0.952,4.19893039567945,3.01601227125344,3.11501415272558,2.92353762448248,2.91920687254073
"553",2017,"PAC 12",119,0,3.02521008403361,2.39608972598461,2.44402045466649,0.943528240524972,0.938857007348073,0.0232107201478845,0.0249078867482668,0.257360768740441,0.0530062949138226,0.0527972445287411,2.96711456278374,3.12265727550443,3.01125398699477,3.16647653433046,2.99911199820189,3.1473806367869,0.944,3.51358314282647,0.94,3.49617586332451,0.958,3.50132935369231,0.956,3.48400435077932,3.04488591914409,3.08886526066262,3.07304705362674,3.07324631749439
"554",2017,"Patriot",98,0,4.09183673469388,3.52435502171338,3.5859419928243,1.05198963752588,1.045641305837,0.0632615667045976,0.463298166032714,0.532065309624942,0.461689761450075,0.44941124850152,2.89023348098182,3.05676609047756,2.94786167827326,3.11432727551161,2.94793150953262,3.11734017506174,0.948,3.93089130461787,0.954,3.90697840467527,0.958,3.92721991173865,0.956,3.90266158046606,2.97349978572969,3.03109447689243,3.0317542734341,3.03263584229718
"555",2017,"SEC",125,0,3.592,2.79650464174353,2.8742857724007,0.942546104054836,0.938245063929295,0.00447687089189524,0.391613490595342,0.357550209564401,0.0204489741559588,0.0191586370510314,2.88416772321051,3.0419007084379,2.95554948665085,3.11329183388799,2.83807339883896,2.98553898873296,0.952,3.49210295415307,0.952,3.47604476807353,0.948,3.49934760220779,0.95,3.48192989491363,2.9630342158242,3.03442066026942,2.91257925607929,2.91180619378596
"556",2017,"Southern",63,0,4.74603174603175,3.65881614766743,3.76431938292608,1.27408558965854,1.2612545492129,0.0375928071785899,0.0211566917190069,0.59077379974393,0.251823476034858,0.239058765012412,2.92307419602872,3.13495040783255,3.01877848906141,3.23096237869172,2.83046093536318,3.04239055000757,0.938,4.6580308956333,0.938,4.61099781301312,0.944,4.67699232864259,0.944,4.62925297993926,3.02901230193064,3.12487043387656,2.93797736344243,2.93642574268538
"557",2017,"Southland",117,0,5.64957264957265,5.64957264957265,5.64957264957266,1.02994264064827,1.02494888049104,1,0.161415894014821,0.161415894014821,0.613948526404256,0.613948526404256,2.85712539690389,3.02386056696951,2.85712539690389,3.02386056696951,2.89264126018628,3.0634706335893,0.948,3.80095886202632,0.944,3.78251829107292,0.948,3.80895944955792,0.948,3.79060927300323,2.9404929819367,2.9404929819367,2.97805594688779,2.97805594688779
"558",2017,"Southwestern AC",94,0,3.09574468085106,2.77621359223301,2.81373800095558,1.0577250223325,1.05120664410401,0.115721219576613,0.207849836986333,0.0384070442619901,0.425102210439387,0.399243856491899,2.82455244804318,2.99516940002416,2.86006115859598,3.03052215940763,2.87630004896137,3.04937708737074,0.964,3.92890565456287,0.964,3.90452562808042,0.96,3.95384591040217,0.96,3.9289057835139,2.90986092403367,2.9452916590018,2.96492004688628,2.96283856816605
"559",2017,"Summit League",76,0,5.88157894736842,5.11904761904762,5.17500869822812,1.36827460499059,1.35769866316152,0.0435516649153935,0.739494209159207,0.592213279063578,0.436154775059525,0.44387778134722,2.85245683937736,3.08429723998843,2.90359646238009,3.13570971767103,2.84971796983686,3.06594905620937,0.936,5.05648454768153,0.932,5.01737475423054,0.954,5.0314940586679,0.952,4.99263358836573,2.96837703968289,3.01965309002556,2.95717500612394,2.95783351302311
"560",2017,"Sun Belt",108,0,2.01851851851852,2.01851851851852,2.01851851851852,1.17954355967425,1.17327204913229,1,0.0795860871838816,0.0795860871838816,0.469138840438754,0.469138840438754,2.98983802588176,3.18176654948829,2.98983802588176,3.18176654948829,2.86927199208217,3.06029434394511,0.958,4.3613469124616,0.956,4.33812185739266,0.958,4.39108181072272,0.956,4.36809720671227,3.08580228768503,3.08580228768503,2.96478316801364,2.96478316801364
"561",2017,"West Coast",96,0,3.65625,3.29999901417615,3.34590179312423,1.19082630872653,1.18358486737106,0.184328897596282,0.824008438055579,0.522060953656023,0.581665964264444,0.572981763330198,2.87330174822886,3.06439118906698,2.91523721030071,3.10641391635922,2.92586400604988,3.13384294348116,0.954,4.38986849872644,0.948,4.3629304144883,0.934,4.41756806237472,0.932,4.3896912414408,2.96884646864792,3.01082556332996,3.02914713335848,3.02985347476552
"562",2017,"WAC",56,0,4.5,3.55855855855856,3.62915592245794,1.33767163940504,1.32325185270054,0.0474388895822105,0.0415630411841635,0.36847423350841,0.294059814602914,0.293851174438921,2.94232310081476,3.1552138991464,3.00425209107826,3.21733200826715,2.83583325841398,3.04975349608847,0.942,4.85000099386829,0.942,4.79770020731667,0.942,4.83570904419098,0.944,4.78282379384725,3.04876849998058,3.11079204967271,2.94271361407645,2.94279337725122
"563",2017,"American Athletic",97,0,4.25773195876289,2.94717447203049,2.98738536517561,1.14220263015432,1.13542648733633,0.0485578777725498,0.272750500338547,0.71854843964694,0.655459282540225,0.63205456325667,2.92141755381694,3.11391272671844,2.95749415931791,3.15019290520762,2.92919993641665,3.1164686734601,0.944,4.21020565992411,0.942,4.18521494278323,0.946,4.20419834215469,0.946,4.17839279557391,3.01766514026769,3.05384353226277,3.02127305973104,3.02283430493838


==> anc/original-supplement/Full_Season_Phase_I_Model_Code/NBA_scores.R <==
#####################################################################################

#library(ggplot2)
library(mvglmmRank)
library(MASS)
if(packageVersion("mvglmmRank")<"1.2.1"){
cat("Insufficient version of mvglmmRank. Please update from CRAN.")
stop()
}
#Initialize some variables
se.neutralminusaway <- c(NULL)
se.homeminusneutral <- c(NULL)
se.mean <- c(NULL)
year.mean <- c(NULL)
away.mean <- c(NULL)
neutral.mean <- c(NULL)
home.mean <- c(NULL)
Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)
home.variance <- c(NULL)
away.variance <- c(NULL)
#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
FE.sim.bias.pvalue<-c(NULL)
RE.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.pvalue<-c(NULL)
FE.shuffle.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.rightCI<-c(NULL)
RE.sim.bias.rightCI<-c(NULL)
FE.sim.bias.rightCI<-c(NULL)
RE.shuffle.sim.bias.leftCI<-c(NULL)
RE.sim.bias.leftCI<-c(NULL)
FE.sim.bias.leftCI<-c(NULL)
z.eta.diag.pvalue<-c(NULL)
oneprime.z.eta.rec<-c(NULL)
FE.sim.coverage.prob<-c(NULL)
FE.sim.95CI.width<-c(NULL)
RE.sim.coverage.prob<-c(NULL)
RE.sim.95CI.width<-c(NULL)
FE.shuffle.sim.coverage.prob<-c(NULL)
FE.shuffle.sim.95CI.width<-c(NULL)
RE.shuffle.sim.coverage.prob<-c(NULL)
RE.shuffle.sim.95CI.width<-c(NULL)
FE.sim.mean<-c(NULL)
RE.sim.mean<-c(NULL)
FE.shuffle.sim.mean<-c(NULL)
RE.shuffle.sim.mean<-c(NULL)
FE.sim.MSE<-c(NULL)
RE.sim.MSE<-c(NULL)
FE.shuffle.sim.MSE<-c(NULL)
RE.shuffle.sim.MSE<-c(NULL)
error.flag <- 0
for (i in 1:18) {
  if (i == 1) {
    year <- "2016"
    sub <- s <- "284081"
  }
  if (i == 2) {
    year <- "2015"
    sub <- s <- "267444"
  }
  if (i == 3) {
    year <- "2014"
    sub <- s <- "203255"
  }
  if (i == 4) {
    year <- "2013"
    sub <- s <- "193572"
  }
  if (i == 5) {
    year <- "2012"
    sub <- s <- "179990"
  }
  if (i == 6) {
    year <- "2011"
    sub <- s <- "101005"
  }
  if (i == 7) {
    year <- "2010"
    sub <- s <- "97253"
  }
  if (i == 8) {
    year <- "2009"
    sub <- s <- "87659"
  }
  if (i == 9) {
    year <- "2008"
    sub <- s <- "74874"
  }
  if (i == 10) {
    year <- "2007"
    sub <- s <- "69409"
  }
  if (i == 11) {
    year <- "2006"
    sub <- s <- "41546"
  }
  if (i == 12) {
    year <- "2005"
    sub <- s <- "41545"
  }
  if (i == 13) {
    year <- "2004"
    sub <- s <- "41544"
  }
  if (i == 14) {
    year <- "2003"
    sub <- s <- "41543"
  }
  if (i == 15) {
    year <- "2002"
    sub <- s <- "41542"
  }
  if (i == 16) {
    year <- "2001"
    sub <- s <- "41541"
  }
  if (i == 17) {
    year <- "2000"
    sub <- s <- "41540"
  }
  if (i == 18) {
    year <- "2017"
    sub <- s <- "292150"
  }
  try(rm(a))
  while(!exists("a")){
    
    try(a <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2&format=1",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("a")) Sys.sleep(5)
  }
  #read the team names
  try(rm(b))
  while(!exists("b")){
    try(b <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2s&format=2",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("b")) Sys.sleep(5)
  }
  b[, 2] <- trimws(b[, 2])
  colnames(a) <-
    c("daynum",
      "date",
      "A",
      "A.home",
      "A.score",
      "B",
      "B.home",
      "B.score")
  
  a$A <- as.character(b[match(a$A, b[, 1]), 2])
  a$B <- as.character(b[match(a$B, b[, 1]), 2])
  a$neutral.site <- as.numeric(a$A.home == 0)
  #exclude neutral site games
  a <- a[a$neutral.site == 0,]
  a$home <- "0"
  a$away <- "0"
  a$home.score <- -1
  a$away.score <- -1
  a[a$A.home == 1,]$home <- a[a$A.home == 1, ]$A
  a[a$B.home == 1,]$home <- a[a$B.home == 1, ]$B
  for (i in 1:nrow(a)) {
    if (a$home[i] == a$A[i]) {
      a$away[i] <- a$B[i]
      a$home.score[i] <- a$A.score[i]
      a$away.score[i] <- a$B.score[i]
    } else{
      a$away[i] <- a$A[i]
      a$home.score[i] <- a$B.score[i]
      a$away.score[i] <- a$A.score[i]
    }
  }
  data <- a
  rm(a)
  data$home.response <- (data$home.score)
  data$away.response <- (data$away.score)
  
  #save(data, file = paste0(year, "_NBA.Rdata", sep = ""))
  resn <-
    mvglmmRank(data,
               method = "N",
               REML.N = TRUE)
  #fit the normal mixed model for home team margin of victory
  #also fits the fixed effect model for the same
  resdif <-
    mvglmmRank(data,
               method = "N.mov",
               REML.N = TRUE)
  
  home.mean <-
    c(home.mean, resn$n.mean[match("LocationHome", names(resn$n.mean))])
  away.mean <-
    c(away.mean, resn$n.mean[match("LocationAway", names(resn$n.mean))])
  if (resn$n.mean[match("LocationHome", names(resn$n.mean))] != resn$parameters[2]) {
    cat("\nERROR 1\n")
    error.flag <- 1
    break
  }
  if (resn$n.mean[match("LocationAway", names(resn$n.mean))] != resn$parameters[1]) {
    cat("\nERROR 2\n")
    error.flag <- 1
    break
  }
  se.mean <-
    c(se.mean, sqrt(as.numeric(
      c(-1, 1) %*% resn$N.output$ybetas_asycov %*% c(-1, 1)
    )))
  # c(se.mean, sqrt(c(-1, 1) %*% solve(resn$Hessian)[1:2, 1:2] %*% c(-1, 1)))
  Ngames <- c(Ngames, length(data$neutral.site))
  Nneutral <- c(Nneutral, sum(data$neutral.site))
  
  home.variance <- c(home.variance, resn$parameters[3])
  away.variance <- c(away.variance, resn$parameters[5])
  
  
  year.mean <- c(year.mean, year)
  unconditional.HFE <-
    c(unconditional.HFE, mean(data$home.score - data$away.score))
  FE.mov.HFE = c(FE.mov.HFE, resdif$fixed.effect.model.output$beta[1])
  se.FE.mov.HFE = c(se.FE.mov.HFE,sqrt(diag(resdif$fixed.effect.model.output$beta.covariance)[1]))
  RE.mov.HFE = c(RE.mov.HFE, resdif$n.mean[1])
  se.RE.mov.HFE = c(se.RE.mov.HFE,sqrt(resdif$N.output$ybetas_asycov))
  ########################################
  #This code block simulates responses according to the fixed effect model
  #with a home field effect of 3. It then tests the fitted HFE from both the
  #fixed and random effect models with t-tests to check for bias in these
  #estimates. Any resulting bias is likely due to nonrandom scheduling
  nsim<-2000
  sim.HFE.rec<-matrix(0,nsim,4)
  sim.HFE.se.rec<-matrix(0,nsim,4)
  colnames(sim.HFE.rec)<-c("Fixed Effects", "Random Effects","Shuffled Random Effects","Shuffled Fixed Effects")
  #beta.sim<-resdif$fixed.effect.model.output$beta
  observed.resid<-resdif$fixed.effect.model.output$resid
  FE.X<-resdif$fixed.effect.model.output$X
  beta0.sim<-3
  for(iii in 1:nsim){
    sim.resid<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y<-rep(beta0.sim,length(sim.resid))+resdif$N.output$Z%*%resdif$N.output$eta+sim.resid
    data.sim<-data
    data.sim$home.response<-sim.y
    data.sim$away.response<-0
    
    resdif.sim <-
      mvglmmRank(data.sim,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,2]<-resdif.sim$n.mean
    sim.HFE.se.rec[iii,2]<-resdif.sim$N.output$ybetas_stderror
    sim.HFE.rec[iii,1]<-resdif.sim$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,1]<-sqrt(diag(resdif.sim$fixed.effect.model.output$beta.covariance))[1]
    
    
    
    beta.sim.shuffle<-c(beta0.sim,sample(resdif$N.output$eta,replace=FALSE))
    sim.resid.shuffle<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y.shuffle<-FE.X%*%beta.sim.shuffle+sim.resid.shuffle 
    data.sim.shuffle<-data
    data.sim.shuffle$home.response<-sim.y.shuffle
    data.sim.shuffle$away.response<-0
    
    
    resdif.sim.shuffle <-
      mvglmmRank(data.sim.shuffle,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,3]<-resdif.sim.shuffle$n.mean
    sim.HFE.se.rec[iii,3]<-resdif.sim.shuffle$N.output$ybetas_stderror
    sim.HFE.rec[iii,4]<-resdif.sim.shuffle$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,4]<-sqrt(diag(resdif.sim.shuffle$fixed.effect.model.output$beta.covariance))[1]
    
  }
  ###########################################
  RE.shuffle.sim.bias.pvalue<-c(RE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,3],mu=beta0.sim)$p.value)
  RE.sim.bias.pvalue<-c(RE.sim.bias.pvalue,t.test(sim.HFE.rec[,2],mu=beta0.sim)$p.value)
  FE.sim.bias.pvalue<-c(FE.sim.bias.pvalue,t.test(sim.HFE.rec[,1],mu=beta0.sim)$p.value)
  FE.shuffle.sim.bias.pvalue<-c(FE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,4],mu=beta0.sim)$p.value)
  
  RE.shuffle.sim.bias.leftCI<-c(RE.shuffle.sim.bias.leftCI,t.test(sim.HFE.rec[,3],mu=beta0.sim)$conf.int[1])
  RE.sim.bias.leftCI<-c(RE.sim.bias.leftCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[1])
  FE.sim.bias.leftCI<-c(FE.sim.bias.leftCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[1])
  
  RE.shuffle.sim.bias.rightCI<-c(RE.shuffle.sim.bias.rightCI,t.test(sim.HFE.rec[,3],mu=3)$conf.int[2])
  RE.sim.bias.rightCI<-c(RE.sim.bias.rightCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[2])
  FE.sim.bias.rightCI<-c(FE.sim.bias.rightCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[2])
  
  FE.sim.coverage.prob<-c(FE.sim.coverage.prob,mean(abs(sim.HFE.rec[,1]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,1]))
  FE.sim.95CI.width<-c(FE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,1]))
  RE.sim.coverage.prob<-c(RE.sim.coverage.prob,mean(abs(sim.HFE.rec[,2]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,2]))
  RE.sim.95CI.width<-c(RE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,2]))
  
  FE.shuffle.sim.coverage.prob<-c(FE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,4]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,4]))
  FE.shuffle.sim.95CI.width<-c(FE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,4]))
  RE.shuffle.sim.coverage.prob<-c(RE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,3]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,3]))
  RE.shuffle.sim.95CI.width<-c(RE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,3]))
  
  FE.sim.mean<-c(FE.sim.mean,mean(sim.HFE.rec[,1]))
  RE.sim.mean<-c(RE.sim.mean,mean(sim.HFE.rec[,2]))
  FE.shuffle.sim.mean<-c(FE.shuffle.sim.mean,mean(sim.HFE.rec[,4]))
  RE.shuffle.sim.mean<-c(RE.shuffle.sim.mean,mean(sim.HFE.rec[,3]))
  
  FE.sim.MSE<-c(FE.sim.MSE,mean((sim.HFE.rec[,1]-beta0.sim)^2))
  RE.sim.MSE<-c(RE.sim.MSE,mean((sim.HFE.rec[,2]-beta0.sim)^2))
  FE.shuffle.sim.MSE<-c(FE.shuffle.sim.MSE,mean((sim.HFE.rec[,4]-beta0.sim)^2))
  RE.shuffle.sim.MSE<-c(RE.shuffle.sim.MSE,mean((sim.HFE.rec[,3]-beta0.sim)^2))
  
  
  tone<-t(rep(1,nrow(resdif$N.output$Z)))
  one<-t(tone)
  #oneprime.z.eta<-as.numeric(tone%*%resdif$N.output$Z%*%resdif$N.output$eta)
  #oneprime.z.eta.sd<-sqrt(as.numeric(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one))
  if(sum(abs(t(resdif$N.output$Z)%*%one))!=0){
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,as.numeric(t(resdif$N.output$eta)%*%t(resdif$N.output$Z)%*%one%*%solve(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one)%*%tone%*%resdif$N.output$Z%*%resdif$N.output$eta))
  }else{
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,0)
  }
  
  
}#end of loop over seasons
home.field.effect <- home.mean - away.mean
home.field.effect.pvalue <-
  2 * (1 - pnorm(abs(home.field.effect) / se.mean))
home.away.resid.var.diff <- home.variance - away.variance
result <-
  data.frame(
    "Year" = as.numeric(year.mean),
    "Home Mean" = home.mean,
    "Away Mean" = away.mean,
    "Home Field Effect" = home.mean - away.mean,
    "Home Field s.e." = se.mean,
    "Home Field p-value" = home.field.effect.pvalue,
    "Home Residual Variance" = home.variance,
    "Away Residual Variance" = away.variance,
    "Difference Between Home and Away Residual Variance" = home.away.resid.var.diff,
    "ngames" = Ngames,
    "number neutral site" = Nneutral,
    "unconditional.HFE" = unconditional.HFE,
    "FE.mov.HFE" = FE.mov.HFE,
    "RE.mov.HFE" =RE.mov.HFE,
    "se.FE.mov.HFE" = se.FE.mov.HFE,
    "se.RE.mov.HFE" = se.RE.mov.HFE,
    "RE.sim.bias.pvalue"=RE.sim.bias.pvalue,
    "FE.sim.bias.pvalue"=FE.sim.bias.pvalue,
    "FE.shuffle.sim.bias.pvalue"=FE.shuffle.sim.bias.pvalue,
    "RE.shuffle.sim.bias.pvalue"=RE.shuffle.sim.bias.pvalue,
    "FE.sim.bias.leftCI"=FE.sim.bias.leftCI,
    "FE.sim.bias.rightCI"=FE.sim.bias.rightCI,
    "RE.sim.bias.leftCI"=RE.sim.bias.leftCI,
    "RE.sim.bias.rightCI"=RE.sim.bias.rightCI,
    "RE.shuffle.sim.bias.leftCI"=RE.shuffle.sim.bias.leftCI,
    "RE.shuffle.sim.bias.rightCI"=RE.shuffle.sim.bias.rightCI,
    "FE.sim.coverage.prob"=FE.sim.coverage.prob,
    "FE.sim.95CI.width"=FE.sim.95CI.width,
    "RE.sim.coverage.prob"=RE.sim.coverage.prob,
    "RE.sim.95CI.width"=RE.sim.95CI.width,
    "FE.shuffle.sim.coverage.prob"=FE.shuffle.sim.coverage.prob,
    "FE.shuffle.sim.95CI.width"=FE.shuffle.sim.95CI.width,
    "RE.shuffle.sim.coverage.prob"=RE.shuffle.sim.coverage.prob,
    "RE.shuffle.sim.95CI.width"=RE.shuffle.sim.95CI.width,
    "FE.sim.mean"=FE.sim.mean,
    "RE.sim.mean"=RE.sim.mean,
    "FE.shuffle.sim.mean"=FE.shuffle.sim.mean,
    "RE.shuffle.sim.mean"=RE.shuffle.sim.mean,
    "oneprime.z.eta.rec"=oneprime.z.eta.rec,
    "FE.sim.MSE"=FE.sim.MSE,
    "RE.sim.MSE"=RE.sim.MSE,
    "FE.shuffle.sim.MSE"=FE.shuffle.sim.MSE,
    "RE.shuffle.sim.MSE"=RE.shuffle.sim.MSE,
    "oneprime.z.eta.pvalue"=pchisq(oneprime.z.eta.rec,1,lower.tail=FALSE)
  )
result <- result[order(result$Year), ]
write.csv(result, file = "NBA_scores_out.csv")
cat("\nError Flag ", error.flag)



==> anc/original-supplement/Full_Season_Phase_I_Model_Code/NCAA_Football_scores.R <==
#####################################################################################
#library(ggplot2)
library(mvglmmRank)
library(MASS)
if(packageVersion("mvglmmRank")<"1.2.1"){
cat("Insufficient version of mvglmmRank. Please update from CRAN.")
stop()
}
#Initialize some variables
se.neutralminusaway <- c(NULL)
se.homeminusneutral <- c(NULL)
se.mean <- c(NULL)
year.mean <- c(NULL)
away.mean <- c(NULL)
neutral.mean <- c(NULL)
home.mean <- c(NULL)
Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)
home.variance <- c(NULL)
away.variance <- c(NULL)
#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
FE.sim.bias.pvalue<-c(NULL)
RE.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.pvalue<-c(NULL)
FE.shuffle.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.rightCI<-c(NULL)
RE.sim.bias.rightCI<-c(NULL)
FE.sim.bias.rightCI<-c(NULL)
RE.shuffle.sim.bias.leftCI<-c(NULL)
RE.sim.bias.leftCI<-c(NULL)
FE.sim.bias.leftCI<-c(NULL)
z.eta.diag.pvalue<-c(NULL)
oneprime.z.eta.rec<-c(NULL)
FE.sim.coverage.prob<-c(NULL)
FE.sim.95CI.width<-c(NULL)
RE.sim.coverage.prob<-c(NULL)
RE.sim.95CI.width<-c(NULL)
FE.shuffle.sim.coverage.prob<-c(NULL)
FE.shuffle.sim.95CI.width<-c(NULL)
RE.shuffle.sim.coverage.prob<-c(NULL)
RE.shuffle.sim.95CI.width<-c(NULL)
FE.sim.mean<-c(NULL)
RE.sim.mean<-c(NULL)
FE.shuffle.sim.mean<-c(NULL)
RE.shuffle.sim.mean<-c(NULL)
FE.sim.MSE<-c(NULL)
RE.sim.MSE<-c(NULL)
FE.shuffle.sim.MSE<-c(NULL)
RE.shuffle.sim.MSE<-c(NULL)
error.flag <- 0
#Loop over the available seasons
input.matrix <- rbind(
  c("2017", "295489"),
  c("2016", "286577"),
  c("2015", "279541"),
  c("2014", "262657"),
  c("2013", "199231"),
  c("2012", "181623"),
  c("2011", "107811"),
  c("2010", "98700"),
  c("2009", "94988"),
  c("2008", "85513"),
  c("2007", "73929"),
  c("2006", "68033"),
  c("2005", "41850"),
  c("2004", "41849"),
  c("2003", "41848"),
  c("2002", "41847"),
  c("2001", "41846"),
  c("2000", "41845")
)
#begin loop
#nrow(input.matrix)
for (i in 1:nrow(input.matrix)) {
  year <- input.matrix[i, 1]
  s <- input.matrix[i, 2]
  #read the score results
  try(rm(a))
  while(!exists("a")){
    
    try( a <-
    read.csv(
      paste0(
        "https://www.masseyratings.com/scores.php?s=",
        s,
        "&sub=11590&all=1&mode=3&format=1",
        sep = ""
      ),
      header = FALSE
    )
    )
    if(!exists("a")) Sys.sleep(5)
  }
  #read the team names
  
  try(rm(b))
  while(!exists("b")){
    
    try(  b <-
    read.csv(
      paste0(
        "https://www.masseyratings.com/scores.php?s=",
        s,
        "&sub=11590&all=1&mode=3&format=2",
        sep = ""
      ),
      header = FALSE
    )
    )
    if(!exists("b")) Sys.sleep(5)
  }
  #read the name of FBS teams
  try(rm(fbs))
  while(!exists("fbs")){
    
    try( fbs <-
    read.csv(
      paste0(
        "https://www.masseyratings.com/scores.php?s=",
        s,
        "&sub=11604&all=1&mode=3&format=2",
        sep = ""
      ),
      header = FALSE
    )
    )
    if(!exists("fbs")) Sys.sleep(5)
  }
  b[, 2] <- trimws(b[, 2])
  fbs[, 2] <- trimws(fbs[, 2])
  colnames(a) <-
    c("daynum",
      "date",
      "A",
      "A.home",
      "A.score",
      "B",
      "B.home",
      "B.score")
  a$A <- as.character(b[match(a$A, b[, 1]), 2])
  a$B <- as.character(b[match(a$B, b[, 1]), 2])
  a[!a$A %in% fbs[, 2], ]$A <- "fcs"
  a[!a$B %in% fbs[, 2], ]$B <- "fcs"
  a <- a[a$A != "fcs" & a$B != "fcs", ]
  a$neutral.site <- as.numeric(a$A.home == 0)
  #exclude neutral site games
  a <- a[a$neutral.site == 0,]
  a$home <- "0"
  a$away <- "0"
  a$home.score <- -1
  a$away.score <- -1
  a[a$A.home == 1,]$home <- a[a$A.home == 1, ]$A
  a[a$B.home == 1,]$home <- a[a$B.home == 1, ]$B
  for (i in 1:nrow(a)) {
    if (a$home[i] == a$A[i]) {
      a$away[i] <- a$B[i]
      a$home.score[i] <- a$A.score[i]
      a$away.score[i] <- a$B.score[i]
    } else{
      a$away[i] <- a$A[i]
      a$home.score[i] <- a$B.score[i]
      a$away.score[i] <- a$A.score[i]
    }
  }
  data <- a
  rm(a)
  data$home.response <- (data$home.score)
  data$away.response <- (data$away.score)
  
  
  #only use results through November 6 2017 to match results in first paper submission
  #all results used in revision
 # if (year == "2017")
#  data <- data[data$date <= 20171106, ]
  #uncomment next line to save and archive data on your computer
  #save(data, file = paste0(year, "_football.Rdata", sep = ""))
  #fit the normal mixed model for team scores
  resn <-
    mvglmmRank(data,
               method = "N",
               REML.N = TRUE)
  #fit the normal mixed model for home team margin of victory
  #also fits the fixed effect model for the same
  resdif <-
    mvglmmRank(data,
               method = "N.mov",
               REML.N = TRUE)

  home.mean <-
    c(home.mean, resn$n.mean[match("LocationHome", names(resn$n.mean))])
  away.mean <-
    c(away.mean, resn$n.mean[match("LocationAway", names(resn$n.mean))])
  if (resn$n.mean[match("LocationHome", names(resn$n.mean))] != resn$parameters[2]) {
    cat("\nERROR 1\n")
    error.flag <- 1
    break
  }
  if (resn$n.mean[match("LocationAway", names(resn$n.mean))] != resn$parameters[1]) {
    cat("\nERROR 2\n")
    error.flag <- 1
    break
  }
  se.mean <-
    c(se.mean, sqrt(as.numeric(
      c(-1, 1) %*% resn$N.output$ybetas_asycov %*% c(-1, 1)
    )))
  # c(se.mean, sqrt(c(-1, 1) %*% solve(resn$Hessian)[1:2, 1:2] %*% c(-1, 1)))
  Ngames <- c(Ngames, length(data$neutral.site))
  Nneutral <- c(Nneutral, sum(data$neutral.site))

    home.variance <- c(home.variance, resn$parameters[3])
    away.variance <- c(away.variance, resn$parameters[5])


  year.mean <- c(year.mean, year)
  unconditional.HFE <-
    c(unconditional.HFE, mean(data$home.score - data$away.score))
  FE.mov.HFE = c(FE.mov.HFE, resdif$fixed.effect.model.output$beta[1])
  se.FE.mov.HFE = c(se.FE.mov.HFE,sqrt(diag(resdif$fixed.effect.model.output$beta.covariance)[1]))
  RE.mov.HFE = c(RE.mov.HFE, resdif$n.mean[1])
  se.RE.mov.HFE = c(se.RE.mov.HFE,sqrt(resdif$N.output$ybetas_asycov))
  ########################################
  #This code block simulates responses according to the fixed effect model
  #with a home field effect of 3. It then tests the fitted HFE from both the
  #fixed and random effect models with t-tests to check for bias in these
  #estimates. Any resulting bias is likely due to nonrandom scheduling
  nsim<-2000
  sim.HFE.rec<-matrix(0,nsim,4)
  sim.HFE.se.rec<-matrix(0,nsim,4)
  colnames(sim.HFE.rec)<-c("Fixed Effects", "Random Effects","Shuffled Random Effects","Shuffled Fixed Effects")
  #beta.sim<-resdif$fixed.effect.model.output$beta
  observed.resid<-resdif$fixed.effect.model.output$resid
  FE.X<-resdif$fixed.effect.model.output$X
  beta0.sim<-3
  for(iii in 1:nsim){
    sim.resid<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y<-rep(beta0.sim,length(sim.resid))+resdif$N.output$Z%*%resdif$N.output$eta+sim.resid
    data.sim<-data
    data.sim$home.response<-sim.y
    data.sim$away.response<-0

    resdif.sim <-
      mvglmmRank(data.sim,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,2]<-resdif.sim$n.mean
    sim.HFE.se.rec[iii,2]<-resdif.sim$N.output$ybetas_stderror
    sim.HFE.rec[iii,1]<-resdif.sim$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,1]<-sqrt(diag(resdif.sim$fixed.effect.model.output$beta.covariance))[1]
   
    
    
    beta.sim.shuffle<-c(beta0.sim,sample(resdif$N.output$eta,replace=FALSE))
    sim.resid.shuffle<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y.shuffle<-FE.X%*%beta.sim.shuffle+sim.resid.shuffle 
    data.sim.shuffle<-data
    data.sim.shuffle$home.response<-sim.y.shuffle
    data.sim.shuffle$away.response<-0

  
    resdif.sim.shuffle <-
      mvglmmRank(data.sim.shuffle,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,3]<-resdif.sim.shuffle$n.mean
    sim.HFE.se.rec[iii,3]<-resdif.sim.shuffle$N.output$ybetas_stderror
    sim.HFE.rec[iii,4]<-resdif.sim.shuffle$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,4]<-sqrt(diag(resdif.sim.shuffle$fixed.effect.model.output$beta.covariance))[1]
    
  }
  ###########################################
  RE.shuffle.sim.bias.pvalue<-c(RE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,3],mu=beta0.sim)$p.value)
  RE.sim.bias.pvalue<-c(RE.sim.bias.pvalue,t.test(sim.HFE.rec[,2],mu=beta0.sim)$p.value)
  FE.sim.bias.pvalue<-c(FE.sim.bias.pvalue,t.test(sim.HFE.rec[,1],mu=beta0.sim)$p.value)
  FE.shuffle.sim.bias.pvalue<-c(FE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,4],mu=beta0.sim)$p.value)
  
  RE.shuffle.sim.bias.leftCI<-c(RE.shuffle.sim.bias.leftCI,t.test(sim.HFE.rec[,3],mu=beta0.sim)$conf.int[1])
  RE.sim.bias.leftCI<-c(RE.sim.bias.leftCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[1])
  FE.sim.bias.leftCI<-c(FE.sim.bias.leftCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[1])
  
  RE.shuffle.sim.bias.rightCI<-c(RE.shuffle.sim.bias.rightCI,t.test(sim.HFE.rec[,3],mu=3)$conf.int[2])
  RE.sim.bias.rightCI<-c(RE.sim.bias.rightCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[2])
  FE.sim.bias.rightCI<-c(FE.sim.bias.rightCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[2])
  
  FE.sim.coverage.prob<-c(FE.sim.coverage.prob,mean(abs(sim.HFE.rec[,1]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,1]))
  FE.sim.95CI.width<-c(FE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,1]))
  RE.sim.coverage.prob<-c(RE.sim.coverage.prob,mean(abs(sim.HFE.rec[,2]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,2]))
  RE.sim.95CI.width<-c(RE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,2]))
  
  FE.shuffle.sim.coverage.prob<-c(FE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,4]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,4]))
  FE.shuffle.sim.95CI.width<-c(FE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,4]))
  RE.shuffle.sim.coverage.prob<-c(RE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,3]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,3]))
  RE.shuffle.sim.95CI.width<-c(RE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,3]))
  
  FE.sim.mean<-c(FE.sim.mean,mean(sim.HFE.rec[,1]))
  RE.sim.mean<-c(RE.sim.mean,mean(sim.HFE.rec[,2]))
  FE.shuffle.sim.mean<-c(FE.shuffle.sim.mean,mean(sim.HFE.rec[,4]))
  RE.shuffle.sim.mean<-c(RE.shuffle.sim.mean,mean(sim.HFE.rec[,3]))
  
  FE.sim.MSE<-c(FE.sim.MSE,mean((sim.HFE.rec[,1]-beta0.sim)^2))
  RE.sim.MSE<-c(RE.sim.MSE,mean((sim.HFE.rec[,2]-beta0.sim)^2))
  FE.shuffle.sim.MSE<-c(FE.shuffle.sim.MSE,mean((sim.HFE.rec[,4]-beta0.sim)^2))
  RE.shuffle.sim.MSE<-c(RE.shuffle.sim.MSE,mean((sim.HFE.rec[,3]-beta0.sim)^2))
  
  
  tone<-t(rep(1,nrow(resdif$N.output$Z)))
  one<-t(tone)
  #oneprime.z.eta<-as.numeric(tone%*%resdif$N.output$Z%*%resdif$N.output$eta)
  #oneprime.z.eta.sd<-sqrt(as.numeric(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one))
  if(sum(abs(t(resdif$N.output$Z)%*%one))!=0){
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,as.numeric(t(resdif$N.output$eta)%*%t(resdif$N.output$Z)%*%one%*%solve(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one)%*%tone%*%resdif$N.output$Z%*%resdif$N.output$eta))
  }else{
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,0)
  }
  
  
}#end of loop over seasons
home.field.effect <- home.mean - away.mean
home.field.effect.pvalue <-
  2 * (1 - pnorm(abs(home.field.effect) / se.mean))
home.away.resid.var.diff <- home.variance - away.variance
result <-
  data.frame(
    "Year" = as.numeric(year.mean),
    "Home Mean" = home.mean,
    "Away Mean" = away.mean,
    "Home Field Effect" = home.mean - away.mean,
    "Home Field s.e." = se.mean,
    "Home Field p-value" = home.field.effect.pvalue,
    "Home Residual Variance" = home.variance,
    "Away Residual Variance" = away.variance,
    "Difference Between Home and Away Residual Variance" = home.away.resid.var.diff,
    "ngames" = Ngames,
    "number neutral site" = Nneutral,
    "unconditional.HFE" = unconditional.HFE,
    "FE.mov.HFE" = FE.mov.HFE,
    "RE.mov.HFE" =RE.mov.HFE,
    "se.FE.mov.HFE" = se.FE.mov.HFE,
    "se.RE.mov.HFE" = se.RE.mov.HFE,
    "RE.sim.bias.pvalue"=RE.sim.bias.pvalue,
    "FE.sim.bias.pvalue"=FE.sim.bias.pvalue,
    "FE.shuffle.sim.bias.pvalue"=FE.shuffle.sim.bias.pvalue,
    "RE.shuffle.sim.bias.pvalue"=RE.shuffle.sim.bias.pvalue,
    "FE.sim.bias.leftCI"=FE.sim.bias.leftCI,
    "FE.sim.bias.rightCI"=FE.sim.bias.rightCI,
    "RE.sim.bias.leftCI"=RE.sim.bias.leftCI,
    "RE.sim.bias.rightCI"=RE.sim.bias.rightCI,
    "RE.shuffle.sim.bias.leftCI"=RE.shuffle.sim.bias.leftCI,
    "RE.shuffle.sim.bias.rightCI"=RE.shuffle.sim.bias.rightCI,
    "FE.sim.coverage.prob"=FE.sim.coverage.prob,
    "FE.sim.95CI.width"=FE.sim.95CI.width,
    "RE.sim.coverage.prob"=RE.sim.coverage.prob,
    "RE.sim.95CI.width"=RE.sim.95CI.width,
    "FE.shuffle.sim.coverage.prob"=FE.shuffle.sim.coverage.prob,
    "FE.shuffle.sim.95CI.width"=FE.shuffle.sim.95CI.width,
    "RE.shuffle.sim.coverage.prob"=RE.shuffle.sim.coverage.prob,
    "RE.shuffle.sim.95CI.width"=RE.shuffle.sim.95CI.width,
    "FE.sim.mean"=FE.sim.mean,
    "RE.sim.mean"=RE.sim.mean,
    "FE.shuffle.sim.mean"=FE.shuffle.sim.mean,
    "RE.shuffle.sim.mean"=RE.shuffle.sim.mean,
    "oneprime.z.eta.rec"=oneprime.z.eta.rec,
    "FE.sim.MSE"=FE.sim.MSE,
    "RE.sim.MSE"=RE.sim.MSE,
    "FE.shuffle.sim.MSE"=FE.shuffle.sim.MSE,
    "RE.shuffle.sim.MSE"=RE.shuffle.sim.MSE,
    "oneprime.z.eta.pvalue"=pchisq(oneprime.z.eta.rec,1,lower.tail=FALSE)
  )
result <- result[order(result$Year), ]
write.csv(result, file = "NCAA_Football_scores_out.csv")
#output written to directory identified by getwd()
getwd()



# c("1999", "41844"),
# c("1998", "41843"),
# c("1997", "41842"),
# c("1996", "41841"),
# c("1995", "41840")

==> anc/original-supplement/Full_Season_Phase_I_Model_Code/NCAA_basketball_men_scores.R <==
#####################################################################################
#library(ggplot2)
library(mvglmmRank)
library(MASS)
if(packageVersion("mvglmmRank")<"1.2.1"){
cat("Insufficient version of mvglmmRank. Please update from CRAN.")
stop()
}
#Initialize some variables
se.neutralminusaway <- c(NULL)
se.homeminusneutral <- c(NULL)
se.mean <- c(NULL)
year.mean <- c(NULL)
away.mean <- c(NULL)
neutral.mean <- c(NULL)
home.mean <- c(NULL)
Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)
home.variance <- c(NULL)
away.variance <- c(NULL)
#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
FE.sim.bias.pvalue<-c(NULL)
RE.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.pvalue<-c(NULL)
FE.shuffle.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.rightCI<-c(NULL)
RE.sim.bias.rightCI<-c(NULL)
FE.sim.bias.rightCI<-c(NULL)
RE.shuffle.sim.bias.leftCI<-c(NULL)
RE.sim.bias.leftCI<-c(NULL)
FE.sim.bias.leftCI<-c(NULL)
z.eta.diag.pvalue<-c(NULL)
oneprime.z.eta.rec<-c(NULL)
FE.sim.coverage.prob<-c(NULL)
FE.sim.95CI.width<-c(NULL)
RE.sim.coverage.prob<-c(NULL)
RE.sim.95CI.width<-c(NULL)
FE.shuffle.sim.coverage.prob<-c(NULL)
FE.shuffle.sim.95CI.width<-c(NULL)
RE.shuffle.sim.coverage.prob<-c(NULL)
RE.shuffle.sim.95CI.width<-c(NULL)
FE.sim.mean<-c(NULL)
RE.sim.mean<-c(NULL)
FE.shuffle.sim.mean<-c(NULL)
RE.shuffle.sim.mean<-c(NULL)
FE.sim.MSE<-c(NULL)
RE.sim.MSE<-c(NULL)
FE.shuffle.sim.MSE<-c(NULL)
RE.shuffle.sim.MSE<-c(NULL)
error.flag <- 0
#22
for (i in 0:17) {
  if (i == 0) {
    year <- "2017"
    s <- "292154"
  }
  if (i == 1) {
    year <- "2016"
    s <- "284067"
  }
  if (i == 2) {
    year <- "2015"
    s <- "267615"
  }
  if (i == 3) {
    year <- "2014"
    s <- "203290"
  }
  if (i == 4) {
    year <- "2013"
    s <- "193573"
  }
  if (i == 5) {
    year <- "2012"
    s <- "179268"
  }
  if (i == 6) {
    year <- "2011"
    s <- "101140"
  }
  if (i == 7) {
    year <- "2010"
    s <- "97288"
  }
  if (i == 8) {
    year <- "2009"
    s <- "87798"
  }
  if (i == 9) {
    year <- "2008"
    s <- "74994"
  }
  if (i == 10) {
    year <- "2007"
    s <- "69587"
  }
  if (i == 11) {
    year <- "2006"
    s <- "41469"
  }
  if (i == 12) {
    year <- "2005"
    s <- "41468"
  }
  if (i == 13) {
    year <- "2004"
    s <- "41467"
  }
  if (i == 14) {
    year <- "2003"
    s <- "41466"
  }
  if (i == 15) {
    year <- "2002"
    s <- "41465"
  }
  if (i == 16) {
    year <- "2001"
    s <- "41464"
  }
  if (i == 17) {
    year <- "2000"
    s <- "41463"
  }

  try(rm(a))
  while(!exists("a")){
    
    try(a <-
    read.csv(
      paste0(
        "https://www.masseyratings.com/scores.php?s=",
        s,
        "&sub=",
        "11590",
        "&all=1&mode=2&format=1",
        sep = ""
      ),
      header = FALSE
    )
    )
    if(!exists("a")) Sys.sleep(5)
  }
  #read the team names
  try(rm(b))
  while(!exists("b")){
    try(b <-
    read.csv(
      paste0(
        "https://www.masseyratings.com/scores.php?s=",
        s,
        "&sub=",
        "11590",
        "&all=1&mode=2&format=2",
        sep = ""
      ),
      header = FALSE
    )
    )
    if(!exists("b")) Sys.sleep(5)
  }
  b[, 2] <- trimws(b[, 2])
  colnames(a) <-
    c("daynum",
      "date",
      "A",
      "A.home",
      "A.score",
      "B",
      "B.home",
      "B.score")
  
  a$A <- as.character(b[match(a$A, b[, 1]), 2])
  a$B <- as.character(b[match(a$B, b[, 1]), 2])
  a$neutral.site <- as.numeric(a$A.home == 0)
  #exclude neutral site games
  a <- a[a$neutral.site == 0,]
  a$home <- "0"
  a$away <- "0"
  a$home.score <- -1
  a$away.score <- -1
  a[a$A.home == 1,]$home <- a[a$A.home == 1, ]$A
  a[a$B.home == 1,]$home <- a[a$B.home == 1, ]$B
  for (i in 1:nrow(a)) {
    if (a$home[i] == a$A[i]) {
      a$away[i] <- a$B[i]
      a$home.score[i] <- a$A.score[i]
      a$away.score[i] <- a$B.score[i]
    } else{
      a$away[i] <- a$A[i]
      a$home.score[i] <- a$B.score[i]
      a$away.score[i] <- a$A.score[i]
    }
  }
  data <- a
  rm(a)
  data$home.response <- (data$home.score)
  data$away.response <- (data$away.score)
  #save(data, file = paste0(year, "_basketball.Rdata", sep = ""))
 
  resn <-
    mvglmmRank(data,
               method = "N",
               REML.N = TRUE)
  #fit the normal mixed model for home team margin of victory
  #also fits the fixed effect model for the same
  resdif <-
    mvglmmRank(data,
               method = "N.mov",
               REML.N = TRUE)
  
  home.mean <-
    c(home.mean, resn$n.mean[match("LocationHome", names(resn$n.mean))])
  away.mean <-
    c(away.mean, resn$n.mean[match("LocationAway", names(resn$n.mean))])
  if (resn$n.mean[match("LocationHome", names(resn$n.mean))] != resn$parameters[2]) {
    cat("\nERROR 1\n")
    error.flag <- 1
    break
  }
  if (resn$n.mean[match("LocationAway", names(resn$n.mean))] != resn$parameters[1]) {
    cat("\nERROR 2\n")
    error.flag <- 1
    break
  }
  se.mean <-
    c(se.mean, sqrt(as.numeric(
      c(-1, 1) %*% resn$N.output$ybetas_asycov %*% c(-1, 1)
    )))
  # c(se.mean, sqrt(c(-1, 1) %*% solve(resn$Hessian)[1:2, 1:2] %*% c(-1, 1)))
  Ngames <- c(Ngames, length(data$neutral.site))
  Nneutral <- c(Nneutral, sum(data$neutral.site))
  
  home.variance <- c(home.variance, resn$parameters[3])
  away.variance <- c(away.variance, resn$parameters[5])
  
  
  year.mean <- c(year.mean, year)
  unconditional.HFE <-
    c(unconditional.HFE, mean(data$home.score - data$away.score))
  FE.mov.HFE = c(FE.mov.HFE, resdif$fixed.effect.model.output$beta[1])
  se.FE.mov.HFE = c(se.FE.mov.HFE,sqrt(diag(resdif$fixed.effect.model.output$beta.covariance)[1]))
  RE.mov.HFE = c(RE.mov.HFE, resdif$n.mean[1])
  se.RE.mov.HFE = c(se.RE.mov.HFE,sqrt(resdif$N.output$ybetas_asycov))
  ########################################
  #This code block simulates responses according to the fixed effect model
  #with a home field effect of 3. It then tests the fitted HFE from both the
  #fixed and random effect models with t-tests to check for bias in these
  #estimates. Any resulting bias is likely due to nonrandom scheduling
  nsim<-2000
  sim.HFE.rec<-matrix(0,nsim,4)
  sim.HFE.se.rec<-matrix(0,nsim,4)
  colnames(sim.HFE.rec)<-c("Fixed Effects", "Random Effects","Shuffled Random Effects","Shuffled Fixed Effects")
  #beta.sim<-resdif$fixed.effect.model.output$beta
  observed.resid<-resdif$fixed.effect.model.output$resid
  FE.X<-resdif$fixed.effect.model.output$X
  beta0.sim<-3
  for(iii in 1:nsim){
    sim.resid<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y<-rep(beta0.sim,length(sim.resid))+resdif$N.output$Z%*%resdif$N.output$eta+sim.resid
    data.sim<-data
    data.sim$home.response<-sim.y
    data.sim$away.response<-0
    
    resdif.sim <-
      mvglmmRank(data.sim,
                 method = "N.mov",
                 REML.N = TRUE,max.iter.EM=200)
    sim.HFE.rec[iii,2]<-resdif.sim$n.mean
    sim.HFE.se.rec[iii,2]<-resdif.sim$N.output$ybetas_stderror
    sim.HFE.rec[iii,1]<-resdif.sim$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,1]<-sqrt(diag(resdif.sim$fixed.effect.model.output$beta.covariance))[1]
    
    
    
    beta.sim.shuffle<-c(beta0.sim,sample(resdif$N.output$eta,replace=FALSE))
    sim.resid.shuffle<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y.shuffle<-FE.X%*%beta.sim.shuffle+sim.resid.shuffle 
    data.sim.shuffle<-data
    data.sim.shuffle$home.response<-sim.y.shuffle
    data.sim.shuffle$away.response<-0
    
    
    resdif.sim.shuffle <-
      mvglmmRank(data.sim.shuffle,
                 method = "N.mov",
                 REML.N = TRUE,max.iter.EM=200)
    sim.HFE.rec[iii,3]<-resdif.sim.shuffle$n.mean
    sim.HFE.se.rec[iii,3]<-resdif.sim.shuffle$N.output$ybetas_stderror
    sim.HFE.rec[iii,4]<-resdif.sim.shuffle$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,4]<-sqrt(diag(resdif.sim.shuffle$fixed.effect.model.output$beta.covariance))[1]
    
  }
  ###########################################
  RE.shuffle.sim.bias.pvalue<-c(RE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,3],mu=beta0.sim)$p.value)
  RE.sim.bias.pvalue<-c(RE.sim.bias.pvalue,t.test(sim.HFE.rec[,2],mu=beta0.sim)$p.value)
  FE.sim.bias.pvalue<-c(FE.sim.bias.pvalue,t.test(sim.HFE.rec[,1],mu=beta0.sim)$p.value)
  FE.shuffle.sim.bias.pvalue<-c(FE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,4],mu=beta0.sim)$p.value)
  
  RE.shuffle.sim.bias.leftCI<-c(RE.shuffle.sim.bias.leftCI,t.test(sim.HFE.rec[,3],mu=beta0.sim)$conf.int[1])
  RE.sim.bias.leftCI<-c(RE.sim.bias.leftCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[1])
  FE.sim.bias.leftCI<-c(FE.sim.bias.leftCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[1])
  
  RE.shuffle.sim.bias.rightCI<-c(RE.shuffle.sim.bias.rightCI,t.test(sim.HFE.rec[,3],mu=3)$conf.int[2])
  RE.sim.bias.rightCI<-c(RE.sim.bias.rightCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[2])
  FE.sim.bias.rightCI<-c(FE.sim.bias.rightCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[2])
  
  FE.sim.coverage.prob<-c(FE.sim.coverage.prob,mean(abs(sim.HFE.rec[,1]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,1]))
  FE.sim.95CI.width<-c(FE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,1]))
  RE.sim.coverage.prob<-c(RE.sim.coverage.prob,mean(abs(sim.HFE.rec[,2]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,2]))
  RE.sim.95CI.width<-c(RE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,2]))
  
  FE.shuffle.sim.coverage.prob<-c(FE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,4]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,4]))
  FE.shuffle.sim.95CI.width<-c(FE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,4]))
  RE.shuffle.sim.coverage.prob<-c(RE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,3]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,3]))
  RE.shuffle.sim.95CI.width<-c(RE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,3]))
  
  FE.sim.mean<-c(FE.sim.mean,mean(sim.HFE.rec[,1]))
  RE.sim.mean<-c(RE.sim.mean,mean(sim.HFE.rec[,2]))
  FE.shuffle.sim.mean<-c(FE.shuffle.sim.mean,mean(sim.HFE.rec[,4]))
  RE.shuffle.sim.mean<-c(RE.shuffle.sim.mean,mean(sim.HFE.rec[,3]))
  
  FE.sim.MSE<-c(FE.sim.MSE,mean((sim.HFE.rec[,1]-beta0.sim)^2))
  RE.sim.MSE<-c(RE.sim.MSE,mean((sim.HFE.rec[,2]-beta0.sim)^2))
  FE.shuffle.sim.MSE<-c(FE.shuffle.sim.MSE,mean((sim.HFE.rec[,4]-beta0.sim)^2))
  RE.shuffle.sim.MSE<-c(RE.shuffle.sim.MSE,mean((sim.HFE.rec[,3]-beta0.sim)^2))
  
  
  tone<-t(rep(1,nrow(resdif$N.output$Z)))
  one<-t(tone)
  #oneprime.z.eta<-as.numeric(tone%*%resdif$N.output$Z%*%resdif$N.output$eta)
  #oneprime.z.eta.sd<-sqrt(as.numeric(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one))
  if(sum(abs(t(resdif$N.output$Z)%*%one))!=0){
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,as.numeric(t(resdif$N.output$eta)%*%t(resdif$N.output$Z)%*%one%*%solve(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one)%*%tone%*%resdif$N.output$Z%*%resdif$N.output$eta))
  }else{
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,0)
  }
  
  
}#end of loop over seasons
home.field.effect <- home.mean - away.mean
home.field.effect.pvalue <-
  2 * (1 - pnorm(abs(home.field.effect) / se.mean))
home.away.resid.var.diff <- home.variance - away.variance
result <-
  data.frame(
    "Year" = as.numeric(year.mean),
    "Home Mean" = home.mean,
    "Away Mean" = away.mean,
    "Home Field Effect" = home.mean - away.mean,
    "Home Field s.e." = se.mean,
    "Home Field p-value" = home.field.effect.pvalue,
    "Home Residual Variance" = home.variance,
    "Away Residual Variance" = away.variance,
    "Difference Between Home and Away Residual Variance" = home.away.resid.var.diff,
    "ngames" = Ngames,
    "number neutral site" = Nneutral,
    "unconditional.HFE" = unconditional.HFE,
    "FE.mov.HFE" = FE.mov.HFE,
    "RE.mov.HFE" =RE.mov.HFE,
    "se.FE.mov.HFE" = se.FE.mov.HFE,
    "se.RE.mov.HFE" = se.RE.mov.HFE,
    "RE.sim.bias.pvalue"=RE.sim.bias.pvalue,
    "FE.sim.bias.pvalue"=FE.sim.bias.pvalue,
    "FE.shuffle.sim.bias.pvalue"=FE.shuffle.sim.bias.pvalue,
    "RE.shuffle.sim.bias.pvalue"=RE.shuffle.sim.bias.pvalue,
    "FE.sim.bias.leftCI"=FE.sim.bias.leftCI,
    "FE.sim.bias.rightCI"=FE.sim.bias.rightCI,
    "RE.sim.bias.leftCI"=RE.sim.bias.leftCI,
    "RE.sim.bias.rightCI"=RE.sim.bias.rightCI,
    "RE.shuffle.sim.bias.leftCI"=RE.shuffle.sim.bias.leftCI,
    "RE.shuffle.sim.bias.rightCI"=RE.shuffle.sim.bias.rightCI,
    "FE.sim.coverage.prob"=FE.sim.coverage.prob,
    "FE.sim.95CI.width"=FE.sim.95CI.width,
    "RE.sim.coverage.prob"=RE.sim.coverage.prob,
    "RE.sim.95CI.width"=RE.sim.95CI.width,
    "FE.shuffle.sim.coverage.prob"=FE.shuffle.sim.coverage.prob,
    "FE.shuffle.sim.95CI.width"=FE.shuffle.sim.95CI.width,
    "RE.shuffle.sim.coverage.prob"=RE.shuffle.sim.coverage.prob,
    "RE.shuffle.sim.95CI.width"=RE.shuffle.sim.95CI.width,
    "FE.sim.mean"=FE.sim.mean,
    "RE.sim.mean"=RE.sim.mean,
    "FE.shuffle.sim.mean"=FE.shuffle.sim.mean,
    "RE.shuffle.sim.mean"=RE.shuffle.sim.mean,
    "oneprime.z.eta.rec"=oneprime.z.eta.rec,
    "FE.sim.MSE"=FE.sim.MSE,
    "RE.sim.MSE"=RE.sim.MSE,
    "FE.shuffle.sim.MSE"=FE.shuffle.sim.MSE,
    "RE.shuffle.sim.MSE"=RE.shuffle.sim.MSE,
    "oneprime.z.eta.pvalue"=pchisq(oneprime.z.eta.rec,1,lower.tail=FALSE)
  )
result <- result[order(result$Year), ]
write.csv(result, file = "NCAA_basketball_men_scores_out.csv")
cat("\nError Flag ", error.flag)


==> anc/original-supplement/Full_Season_Phase_I_Model_Code/NCAA_basketball_women_scores.R <==
#####################################################################################
library(mvglmmRank)
library(MASS)
if(packageVersion("mvglmmRank")<"1.2.1"){
cat("Insufficient version of mvglmmRank. Please update from CRAN.")
stop()
}
#Initialize some variables
se.neutralminusaway <- c(NULL)
se.homeminusneutral <- c(NULL)
se.mean <- c(NULL)
year.mean <- c(NULL)
away.mean <- c(NULL)
neutral.mean <- c(NULL)
home.mean <- c(NULL)
Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)
home.variance <- c(NULL)
away.variance <- c(NULL)
#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
FE.sim.bias.pvalue<-c(NULL)
RE.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.pvalue<-c(NULL)
FE.shuffle.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.rightCI<-c(NULL)
RE.sim.bias.rightCI<-c(NULL)
FE.sim.bias.rightCI<-c(NULL)
RE.shuffle.sim.bias.leftCI<-c(NULL)
RE.sim.bias.leftCI<-c(NULL)
FE.sim.bias.leftCI<-c(NULL)
z.eta.diag.pvalue<-c(NULL)
oneprime.z.eta.rec<-c(NULL)
FE.sim.coverage.prob<-c(NULL)
FE.sim.95CI.width<-c(NULL)
RE.sim.coverage.prob<-c(NULL)
RE.sim.95CI.width<-c(NULL)
FE.shuffle.sim.coverage.prob<-c(NULL)
FE.shuffle.sim.95CI.width<-c(NULL)
RE.shuffle.sim.coverage.prob<-c(NULL)
RE.shuffle.sim.95CI.width<-c(NULL)
FE.sim.mean<-c(NULL)
RE.sim.mean<-c(NULL)
FE.shuffle.sim.mean<-c(NULL)
RE.shuffle.sim.mean<-c(NULL)
FE.sim.MSE<-c(NULL)
RE.sim.MSE<-c(NULL)
FE.shuffle.sim.MSE<-c(NULL)
RE.shuffle.sim.MSE<-c(NULL)
error.flag <- 0
for (i in 0:17) {
  if (i == 0) {
    year <- "2017"
    s <- "292155"
  }
  if (i == 1) {
    year <- "2016"
    s <- "284068"
  }
  if (i == 2) {
    year <- "2015"
    s <- "267616"
  }
  if (i == 3) {
    year <- "2014"
    s <- "203291"
  }
  if (i == 4) {
    year <- "2013"
    s <- "193574"
  }
  if (i == 5) {
    year <- "2012"
    s <- "179269"
  }
  if (i == 6) {
    year <- "2011"
    s <- "101141"
  }
  if (i == 7) {
    year <- "2010"
    s <- "97289"
  }
  if (i == 8) {
    year <- "2009"
    s <- "87799"
  }
  if (i == 9) {
    year <- "2008"
    s <- "74995"
  }
  if (i == 10) {
    year <- "2007"
    s <- "69588"
  }
  if (i == 11) {
    year <- "2006"
    s <- "41479"
  }
  if (i == 12) {
    year <- "2005"
    s <- "41478"
  }
  if (i == 13) {
    year <- "2004"
    s <- "41477"
  }
  if (i == 14) {
    year <- "2003"
    s <- "41476"
  }
  if (i == 15) {
    year <- "2002"
    s <- "41475"
  }
  if (i == 16) {
    year <- "2001"
    s <- "41474"
  }
  if (i == 17) {
    year <- "2000"
    s <- "41473"
  }


  try(rm(a))
  while(!exists("a")){
    
    try(a <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",
              "11590",
              "&all=1&mode=2&format=1",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("a")) Sys.sleep(5)
  }
  #read the team names
  try(rm(b))
  while(!exists("b")){
    try(b <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",
              "11590",
              "&all=1&mode=2&format=2",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("b")) Sys.sleep(5)
  }
  b[, 2] <- trimws(b[, 2])
  colnames(a) <-
    c("daynum",
      "date",
      "A",
      "A.home",
      "A.score",
      "B",
      "B.home",
      "B.score")
  
  a$A <- as.character(b[match(a$A, b[, 1]), 2])
  a$B <- as.character(b[match(a$B, b[, 1]), 2])
  a$neutral.site <- as.numeric(a$A.home == 0)
  #exclude neutral site games
  a <- a[a$neutral.site == 0,]
  a$home <- "0"
  a$away <- "0"
  a$home.score <- -1
  a$away.score <- -1
  a[a$A.home == 1,]$home <- a[a$A.home == 1, ]$A
  a[a$B.home == 1,]$home <- a[a$B.home == 1, ]$B
  for (i in 1:nrow(a)) {
    if (a$home[i] == a$A[i]) {
      a$away[i] <- a$B[i]
      a$home.score[i] <- a$A.score[i]
      a$away.score[i] <- a$B.score[i]
    } else{
      a$away[i] <- a$A[i]
      a$home.score[i] <- a$B.score[i]
      a$away.score[i] <- a$A.score[i]
    }
  }
  data <- a
  rm(a)
  data$home.response <- (data$home.score)
  data$away.response <- (data$away.score)
  #save(data, file = paste0(year, "_W_basketball.Rdata", sep = ""))
  resn <-
    mvglmmRank(data,
               method = "N",
               REML.N = TRUE)
  #fit the normal mixed model for home team margin of victory
  #also fits the fixed effect model for the same
  resdif <-
    mvglmmRank(data,
               method = "N.mov",
               REML.N = TRUE)
  
  home.mean <-
    c(home.mean, resn$n.mean[match("LocationHome", names(resn$n.mean))])
  away.mean <-
    c(away.mean, resn$n.mean[match("LocationAway", names(resn$n.mean))])
  if (resn$n.mean[match("LocationHome", names(resn$n.mean))] != resn$parameters[2]) {
    cat("\nERROR 1\n")
    error.flag <- 1
    break
  }
  if (resn$n.mean[match("LocationAway", names(resn$n.mean))] != resn$parameters[1]) {
    cat("\nERROR 2\n")
    error.flag <- 1
    break
  }
  se.mean <-
    c(se.mean, sqrt(as.numeric(
      c(-1, 1) %*% resn$N.output$ybetas_asycov %*% c(-1, 1)
    )))
  # c(se.mean, sqrt(c(-1, 1) %*% solve(resn$Hessian)[1:2, 1:2] %*% c(-1, 1)))
  Ngames <- c(Ngames, length(data$neutral.site))
  Nneutral <- c(Nneutral, sum(data$neutral.site))
  
  home.variance <- c(home.variance, resn$parameters[3])
  away.variance <- c(away.variance, resn$parameters[5])
  
  
  year.mean <- c(year.mean, year)
  unconditional.HFE <-
    c(unconditional.HFE, mean(data$home.score - data$away.score))
  FE.mov.HFE = c(FE.mov.HFE, resdif$fixed.effect.model.output$beta[1])
  se.FE.mov.HFE = c(se.FE.mov.HFE,sqrt(diag(resdif$fixed.effect.model.output$beta.covariance)[1]))
  RE.mov.HFE = c(RE.mov.HFE, resdif$n.mean[1])
  se.RE.mov.HFE = c(se.RE.mov.HFE,sqrt(resdif$N.output$ybetas_asycov))
  ########################################
  #This code block simulates responses according to the fixed effect model
  #with a home field effect of 3. It then tests the fitted HFE from both the
  #fixed and random effect models with t-tests to check for bias in these
  #estimates. Any resulting bias is likely due to nonrandom scheduling
  nsim<-2000
  sim.HFE.rec<-matrix(0,nsim,4)
  sim.HFE.se.rec<-matrix(0,nsim,4)
  colnames(sim.HFE.rec)<-c("Fixed Effects", "Random Effects","Shuffled Random Effects","Shuffled Fixed Effects")
  #beta.sim<-resdif$fixed.effect.model.output$beta
  observed.resid<-resdif$fixed.effect.model.output$resid
  FE.X<-resdif$fixed.effect.model.output$X
  beta0.sim<-3
  for(iii in 1:nsim){
    sim.resid<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y<-rep(beta0.sim,length(sim.resid))+resdif$N.output$Z%*%resdif$N.output$eta+sim.resid
    data.sim<-data
    data.sim$home.response<-sim.y
    data.sim$away.response<-0
    
    resdif.sim <-
      mvglmmRank(data.sim,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,2]<-resdif.sim$n.mean
    sim.HFE.se.rec[iii,2]<-resdif.sim$N.output$ybetas_stderror
    sim.HFE.rec[iii,1]<-resdif.sim$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,1]<-sqrt(diag(resdif.sim$fixed.effect.model.output$beta.covariance))[1]
    
    
    
    beta.sim.shuffle<-c(beta0.sim,sample(resdif$N.output$eta,replace=FALSE))
    sim.resid.shuffle<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y.shuffle<-FE.X%*%beta.sim.shuffle+sim.resid.shuffle 
    data.sim.shuffle<-data
    data.sim.shuffle$home.response<-sim.y.shuffle
    data.sim.shuffle$away.response<-0
    
    
    resdif.sim.shuffle <-
      mvglmmRank(data.sim.shuffle,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,3]<-resdif.sim.shuffle$n.mean
    sim.HFE.se.rec[iii,3]<-resdif.sim.shuffle$N.output$ybetas_stderror
    sim.HFE.rec[iii,4]<-resdif.sim.shuffle$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,4]<-sqrt(diag(resdif.sim.shuffle$fixed.effect.model.output$beta.covariance))[1]
    
  }
  ###########################################
  RE.shuffle.sim.bias.pvalue<-c(RE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,3],mu=beta0.sim)$p.value)
  RE.sim.bias.pvalue<-c(RE.sim.bias.pvalue,t.test(sim.HFE.rec[,2],mu=beta0.sim)$p.value)
  FE.sim.bias.pvalue<-c(FE.sim.bias.pvalue,t.test(sim.HFE.rec[,1],mu=beta0.sim)$p.value)
  FE.shuffle.sim.bias.pvalue<-c(FE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,4],mu=beta0.sim)$p.value)
  
  RE.shuffle.sim.bias.leftCI<-c(RE.shuffle.sim.bias.leftCI,t.test(sim.HFE.rec[,3],mu=beta0.sim)$conf.int[1])
  RE.sim.bias.leftCI<-c(RE.sim.bias.leftCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[1])
  FE.sim.bias.leftCI<-c(FE.sim.bias.leftCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[1])
  
  RE.shuffle.sim.bias.rightCI<-c(RE.shuffle.sim.bias.rightCI,t.test(sim.HFE.rec[,3],mu=3)$conf.int[2])
  RE.sim.bias.rightCI<-c(RE.sim.bias.rightCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[2])
  FE.sim.bias.rightCI<-c(FE.sim.bias.rightCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[2])
  
  FE.sim.coverage.prob<-c(FE.sim.coverage.prob,mean(abs(sim.HFE.rec[,1]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,1]))
  FE.sim.95CI.width<-c(FE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,1]))
  RE.sim.coverage.prob<-c(RE.sim.coverage.prob,mean(abs(sim.HFE.rec[,2]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,2]))
  RE.sim.95CI.width<-c(RE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,2]))
  
  FE.shuffle.sim.coverage.prob<-c(FE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,4]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,4]))
  FE.shuffle.sim.95CI.width<-c(FE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,4]))
  RE.shuffle.sim.coverage.prob<-c(RE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,3]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,3]))
  RE.shuffle.sim.95CI.width<-c(RE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,3]))
  
  FE.sim.mean<-c(FE.sim.mean,mean(sim.HFE.rec[,1]))
  RE.sim.mean<-c(RE.sim.mean,mean(sim.HFE.rec[,2]))
  FE.shuffle.sim.mean<-c(FE.shuffle.sim.mean,mean(sim.HFE.rec[,4]))
  RE.shuffle.sim.mean<-c(RE.shuffle.sim.mean,mean(sim.HFE.rec[,3]))
  
  FE.sim.MSE<-c(FE.sim.MSE,mean((sim.HFE.rec[,1]-beta0.sim)^2))
  RE.sim.MSE<-c(RE.sim.MSE,mean((sim.HFE.rec[,2]-beta0.sim)^2))
  FE.shuffle.sim.MSE<-c(FE.shuffle.sim.MSE,mean((sim.HFE.rec[,4]-beta0.sim)^2))
  RE.shuffle.sim.MSE<-c(RE.shuffle.sim.MSE,mean((sim.HFE.rec[,3]-beta0.sim)^2))
  
  
  tone<-t(rep(1,nrow(resdif$N.output$Z)))
  one<-t(tone)
  #oneprime.z.eta<-as.numeric(tone%*%resdif$N.output$Z%*%resdif$N.output$eta)
  #oneprime.z.eta.sd<-sqrt(as.numeric(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one))
  if(sum(abs(t(resdif$N.output$Z)%*%one))!=0){
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,as.numeric(t(resdif$N.output$eta)%*%t(resdif$N.output$Z)%*%one%*%solve(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one)%*%tone%*%resdif$N.output$Z%*%resdif$N.output$eta))
  }else{
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,0)
  }
  
  
}#end of loop over seasons
home.field.effect <- home.mean - away.mean
home.field.effect.pvalue <-
  2 * (1 - pnorm(abs(home.field.effect) / se.mean))
home.away.resid.var.diff <- home.variance - away.variance
result <-
  data.frame(
    "Year" = as.numeric(year.mean),
    "Home Mean" = home.mean,
    "Away Mean" = away.mean,
    "Home Field Effect" = home.mean - away.mean,
    "Home Field s.e." = se.mean,
    "Home Field p-value" = home.field.effect.pvalue,
    "Home Residual Variance" = home.variance,
    "Away Residual Variance" = away.variance,
    "Difference Between Home and Away Residual Variance" = home.away.resid.var.diff,
    "ngames" = Ngames,
    "number neutral site" = Nneutral,
    "unconditional.HFE" = unconditional.HFE,
    "FE.mov.HFE" = FE.mov.HFE,
    "RE.mov.HFE" =RE.mov.HFE,
    "se.FE.mov.HFE" = se.FE.mov.HFE,
    "se.RE.mov.HFE" = se.RE.mov.HFE,
    "RE.sim.bias.pvalue"=RE.sim.bias.pvalue,
    "FE.sim.bias.pvalue"=FE.sim.bias.pvalue,
    "FE.shuffle.sim.bias.pvalue"=FE.shuffle.sim.bias.pvalue,
    "RE.shuffle.sim.bias.pvalue"=RE.shuffle.sim.bias.pvalue,
    "FE.sim.bias.leftCI"=FE.sim.bias.leftCI,
    "FE.sim.bias.rightCI"=FE.sim.bias.rightCI,
    "RE.sim.bias.leftCI"=RE.sim.bias.leftCI,
    "RE.sim.bias.rightCI"=RE.sim.bias.rightCI,
    "RE.shuffle.sim.bias.leftCI"=RE.shuffle.sim.bias.leftCI,
    "RE.shuffle.sim.bias.rightCI"=RE.shuffle.sim.bias.rightCI,
    "FE.sim.coverage.prob"=FE.sim.coverage.prob,
    "FE.sim.95CI.width"=FE.sim.95CI.width,
    "RE.sim.coverage.prob"=RE.sim.coverage.prob,
    "RE.sim.95CI.width"=RE.sim.95CI.width,
    "FE.shuffle.sim.coverage.prob"=FE.shuffle.sim.coverage.prob,
    "FE.shuffle.sim.95CI.width"=FE.shuffle.sim.95CI.width,
    "RE.shuffle.sim.coverage.prob"=RE.shuffle.sim.coverage.prob,
    "RE.shuffle.sim.95CI.width"=RE.shuffle.sim.95CI.width,
    "FE.sim.mean"=FE.sim.mean,
    "RE.sim.mean"=RE.sim.mean,
    "FE.shuffle.sim.mean"=FE.shuffle.sim.mean,
    "RE.shuffle.sim.mean"=RE.shuffle.sim.mean,
    "oneprime.z.eta.rec"=oneprime.z.eta.rec,
    "FE.sim.MSE"=FE.sim.MSE,
    "RE.sim.MSE"=RE.sim.MSE,
    "FE.shuffle.sim.MSE"=FE.shuffle.sim.MSE,
    "RE.shuffle.sim.MSE"=RE.shuffle.sim.MSE,
    "oneprime.z.eta.pvalue"=pchisq(oneprime.z.eta.rec,1,lower.tail=FALSE)
  )
result <- result[order(result$Year), ]
write.csv(result, file = "NCAA_basketball_women_scores_out.csv")
cat("\nError Flag ", error.flag)


==> anc/original-supplement/Full_Season_Phase_I_Model_Code/NFL_scores.R <==
#####################################################################################
#####################################################################################
#library(ggplot2)
library(mvglmmRank)
library(MASS)
if(packageVersion("mvglmmRank")<"1.2.1"){
cat("Insufficient version of mvglmmRank. Please update from CRAN.")
stop()
}
#Initialize some variables
se.neutralminusaway <- c(NULL)
se.homeminusneutral <- c(NULL)
se.mean <- c(NULL)
year.mean <- c(NULL)
away.mean <- c(NULL)
neutral.mean <- c(NULL)
home.mean <- c(NULL)
Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)
home.variance <- c(NULL)
away.variance <- c(NULL)
#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
FE.sim.bias.pvalue<-c(NULL)
RE.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.pvalue<-c(NULL)
FE.shuffle.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.rightCI<-c(NULL)
RE.sim.bias.rightCI<-c(NULL)
FE.sim.bias.rightCI<-c(NULL)
RE.shuffle.sim.bias.leftCI<-c(NULL)
RE.sim.bias.leftCI<-c(NULL)
FE.sim.bias.leftCI<-c(NULL)
z.eta.diag.pvalue<-c(NULL)
oneprime.z.eta.rec<-c(NULL)
FE.sim.coverage.prob<-c(NULL)
FE.sim.95CI.width<-c(NULL)
RE.sim.coverage.prob<-c(NULL)
RE.sim.95CI.width<-c(NULL)
FE.shuffle.sim.coverage.prob<-c(NULL)
FE.shuffle.sim.95CI.width<-c(NULL)
RE.shuffle.sim.coverage.prob<-c(NULL)
RE.shuffle.sim.95CI.width<-c(NULL)
FE.sim.mean<-c(NULL)
RE.sim.mean<-c(NULL)
FE.shuffle.sim.mean<-c(NULL)
RE.shuffle.sim.mean<-c(NULL)
FE.sim.MSE<-c(NULL)
RE.sim.MSE<-c(NULL)
FE.shuffle.sim.MSE<-c(NULL)
RE.shuffle.sim.MSE<-c(NULL)
error.flag <- 0
for (i in 0:17) {
#The following if-statements should be else-if statements for
#best R coding practice, or use an input matrix as in NCAA_scores.R
  if (i == 0) {
    year <- "2017"
    sub <- s <- "295430"
  }
  if (i == 1) {
    year <- "2016"
    sub <- s <- "286576"
  }
  if (i == 2) {
    year <- "2015"
    sub <- s <- "279539"
  }
  if (i == 3) {
    year <- "2014"
    sub <- s <- "262648"
  }
  if (i == 4) {
    year <- "2013"
    sub <- s <- "199229"
  }
  if (i == 5) {
    year <- "2012"
    sub <- s <- "181613"
  }
  if (i == 6) {
    year <- "2011"
    sub <- s <- "107812"
  }
  if (i == 7) {
    year <- "2010"
    sub <- s <- "98699"
  }
  if (i == 8) {
    year <- "2009"
    sub <- s <- "94672"
  }
  if (i == 9) {
    year <- "2008"
    sub <- s <- "85512"
  }
  if (i == 10) {
    year <- "2007"
    sub <- s <- "73933"
  }
  if (i == 11) {
    year <- "2006"
    sub <- s <- "68030"
  }
  if (i == 12) {
    year <- "2005"
    sub <- s <- "41934"
  }
  if (i == 13) {
    year <- "2004"
    sub <- s <- "41933"
  }
  if (i == 14) {
    year <- "2003"
    sub <- s <- "41932"
  }
  if (i == 15) {
    year <- "2002"
    sub <- s <- "41931"
  }
  if (i == 16) {
    year <- "2001"
    sub <- s <- "41930"
  }
  if (i == 17) {
    year <- "2000"
    sub <- s <- "41929"
  }
 
  try(rm(a))
  while(!exists("a")){
    
    try(a <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2&format=1",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("a")) Sys.sleep(5)
  }
  #read the team names
  try(rm(b))
  while(!exists("b")){
    try(b <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2s&format=2",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("b")) Sys.sleep(5)
  }
  b[, 2] <- trimws(b[, 2])
  colnames(a) <-
    c("daynum",
      "date",
      "A",
      "A.home",
      "A.score",
      "B",
      "B.home",
      "B.score")
  
  a$A <- as.character(b[match(a$A, b[, 1]), 2])
  a$B <- as.character(b[match(a$B, b[, 1]), 2])
  a$neutral.site <- as.numeric(a$A.home == 0)
  #exclude neutral site games
  a <- a[a$neutral.site == 0,]
  a$home <- "0"
  a$away <- "0"
  a$home.score <- -1
  a$away.score <- -1
  a[a$A.home == 1,]$home <- a[a$A.home == 1, ]$A
  a[a$B.home == 1,]$home <- a[a$B.home == 1, ]$B
  for (i in 1:nrow(a)) {
    if (a$home[i] == a$A[i]) {
      a$away[i] <- a$B[i]
      a$home.score[i] <- a$A.score[i]
      a$away.score[i] <- a$B.score[i]
    } else{
      a$away[i] <- a$A[i]
      a$home.score[i] <- a$B.score[i]
      a$away.score[i] <- a$A.score[i]
    }
  }
  data <- a
  rm(a)
  data$home.response <- (data$home.score)
  data$away.response <- (data$away.score)
  
  
  
 # save(data, file = paste0(year, "_NFL.Rdata", sep = ""))
  #only use results through November 6 2017 to match results in first paper submission
  #all results used in revision
 # if (year == "2017")
#    data <- data[data$date <= 20171106, ]
  resn <-
    mvglmmRank(data,
               method = "N",
               REML.N = TRUE)
  #fit the normal mixed model for home team margin of victory
  #also fits the fixed effect model for the same
  resdif <-
    mvglmmRank(data,
               method = "N.mov",
               REML.N = TRUE)
  
  home.mean <-
    c(home.mean, resn$n.mean[match("LocationHome", names(resn$n.mean))])
  away.mean <-
    c(away.mean, resn$n.mean[match("LocationAway", names(resn$n.mean))])
  if (resn$n.mean[match("LocationHome", names(resn$n.mean))] != resn$parameters[2]) {
    cat("\nERROR 1\n")
    error.flag <- 1
    break
  }
  if (resn$n.mean[match("LocationAway", names(resn$n.mean))] != resn$parameters[1]) {
    cat("\nERROR 2\n")
    error.flag <- 1
    break
  }
  se.mean <-
    c(se.mean, sqrt(as.numeric(
      c(-1, 1) %*% resn$N.output$ybetas_asycov %*% c(-1, 1)
    )))
  # c(se.mean, sqrt(c(-1, 1) %*% solve(resn$Hessian)[1:2, 1:2] %*% c(-1, 1)))
  Ngames <- c(Ngames, length(data$neutral.site))
  Nneutral <- c(Nneutral, sum(data$neutral.site))
  
  home.variance <- c(home.variance, resn$parameters[3])
  away.variance <- c(away.variance, resn$parameters[5])
  
  
  year.mean <- c(year.mean, year)
  unconditional.HFE <-
    c(unconditional.HFE, mean(data$home.score - data$away.score))
  FE.mov.HFE = c(FE.mov.HFE, resdif$fixed.effect.model.output$beta[1])
  se.FE.mov.HFE = c(se.FE.mov.HFE,sqrt(diag(resdif$fixed.effect.model.output$beta.covariance)[1]))
  RE.mov.HFE = c(RE.mov.HFE, resdif$n.mean[1])
  se.RE.mov.HFE = c(se.RE.mov.HFE,sqrt(resdif$N.output$ybetas_asycov))
  ########################################
  #This code block simulates responses according to the fixed effect model
  #with a home field effect of 3. It then tests the fitted HFE from both the
  #fixed and random effect models with t-tests to check for bias in these
  #estimates. Any resulting bias is likely due to nonrandom scheduling
  nsim<-2000
  sim.HFE.rec<-matrix(0,nsim,4)
  sim.HFE.se.rec<-matrix(0,nsim,4)
  colnames(sim.HFE.rec)<-c("Fixed Effects", "Random Effects","Shuffled Random Effects","Shuffled Fixed Effects")
  #beta.sim<-resdif$fixed.effect.model.output$beta
  observed.resid<-resdif$fixed.effect.model.output$resid
  FE.X<-resdif$fixed.effect.model.output$X
  beta0.sim<-3
  for(iii in 1:nsim){
    sim.resid<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y<-rep(beta0.sim,length(sim.resid))+resdif$N.output$Z%*%resdif$N.output$eta+sim.resid
    data.sim<-data
    data.sim$home.response<-sim.y
    data.sim$away.response<-0
    
    resdif.sim <-
      mvglmmRank(data.sim,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,2]<-resdif.sim$n.mean
    sim.HFE.se.rec[iii,2]<-resdif.sim$N.output$ybetas_stderror
    sim.HFE.rec[iii,1]<-resdif.sim$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,1]<-sqrt(diag(resdif.sim$fixed.effect.model.output$beta.covariance))[1]
    
    
    
    beta.sim.shuffle<-c(beta0.sim,sample(resdif$N.output$eta,replace=FALSE))
    sim.resid.shuffle<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y.shuffle<-FE.X%*%beta.sim.shuffle+sim.resid.shuffle 
    data.sim.shuffle<-data
    data.sim.shuffle$home.response<-sim.y.shuffle
    data.sim.shuffle$away.response<-0
    
    
    resdif.sim.shuffle <-
      mvglmmRank(data.sim.shuffle,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,3]<-resdif.sim.shuffle$n.mean
    sim.HFE.se.rec[iii,3]<-resdif.sim.shuffle$N.output$ybetas_stderror
    sim.HFE.rec[iii,4]<-resdif.sim.shuffle$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,4]<-sqrt(diag(resdif.sim.shuffle$fixed.effect.model.output$beta.covariance))[1]
    
  }
  ###########################################
  RE.shuffle.sim.bias.pvalue<-c(RE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,3],mu=beta0.sim)$p.value)
  RE.sim.bias.pvalue<-c(RE.sim.bias.pvalue,t.test(sim.HFE.rec[,2],mu=beta0.sim)$p.value)
  FE.sim.bias.pvalue<-c(FE.sim.bias.pvalue,t.test(sim.HFE.rec[,1],mu=beta0.sim)$p.value)
  FE.shuffle.sim.bias.pvalue<-c(FE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,4],mu=beta0.sim)$p.value)
  
  RE.shuffle.sim.bias.leftCI<-c(RE.shuffle.sim.bias.leftCI,t.test(sim.HFE.rec[,3],mu=beta0.sim)$conf.int[1])
  RE.sim.bias.leftCI<-c(RE.sim.bias.leftCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[1])
  FE.sim.bias.leftCI<-c(FE.sim.bias.leftCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[1])
  
  RE.shuffle.sim.bias.rightCI<-c(RE.shuffle.sim.bias.rightCI,t.test(sim.HFE.rec[,3],mu=3)$conf.int[2])
  RE.sim.bias.rightCI<-c(RE.sim.bias.rightCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[2])
  FE.sim.bias.rightCI<-c(FE.sim.bias.rightCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[2])
  
  FE.sim.coverage.prob<-c(FE.sim.coverage.prob,mean(abs(sim.HFE.rec[,1]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,1]))
  FE.sim.95CI.width<-c(FE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,1]))
  RE.sim.coverage.prob<-c(RE.sim.coverage.prob,mean(abs(sim.HFE.rec[,2]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,2]))
  RE.sim.95CI.width<-c(RE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,2]))
  
  FE.shuffle.sim.coverage.prob<-c(FE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,4]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,4]))
  FE.shuffle.sim.95CI.width<-c(FE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,4]))
  RE.shuffle.sim.coverage.prob<-c(RE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,3]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,3]))
  RE.shuffle.sim.95CI.width<-c(RE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,3]))
  
  FE.sim.mean<-c(FE.sim.mean,mean(sim.HFE.rec[,1]))
  RE.sim.mean<-c(RE.sim.mean,mean(sim.HFE.rec[,2]))
  FE.shuffle.sim.mean<-c(FE.shuffle.sim.mean,mean(sim.HFE.rec[,4]))
  RE.shuffle.sim.mean<-c(RE.shuffle.sim.mean,mean(sim.HFE.rec[,3]))
  
  FE.sim.MSE<-c(FE.sim.MSE,mean((sim.HFE.rec[,1]-beta0.sim)^2))
  RE.sim.MSE<-c(RE.sim.MSE,mean((sim.HFE.rec[,2]-beta0.sim)^2))
  FE.shuffle.sim.MSE<-c(FE.shuffle.sim.MSE,mean((sim.HFE.rec[,4]-beta0.sim)^2))
  RE.shuffle.sim.MSE<-c(RE.shuffle.sim.MSE,mean((sim.HFE.rec[,3]-beta0.sim)^2))
  
  
  tone<-t(rep(1,nrow(resdif$N.output$Z)))
  one<-t(tone)
  #oneprime.z.eta<-as.numeric(tone%*%resdif$N.output$Z%*%resdif$N.output$eta)
  #oneprime.z.eta.sd<-sqrt(as.numeric(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one))
  if(sum(abs(t(resdif$N.output$Z)%*%one))!=0){
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,as.numeric(t(resdif$N.output$eta)%*%t(resdif$N.output$Z)%*%one%*%solve(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one)%*%tone%*%resdif$N.output$Z%*%resdif$N.output$eta))
  }else{
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,0)
  }
  
  
}#end of loop over seasons
home.field.effect <- home.mean - away.mean
home.field.effect.pvalue <-
  2 * (1 - pnorm(abs(home.field.effect) / se.mean))
home.away.resid.var.diff <- home.variance - away.variance
result <-
  data.frame(
    "Year" = as.numeric(year.mean),
    "Home Mean" = home.mean,
    "Away Mean" = away.mean,
    "Home Field Effect" = home.mean - away.mean,
    "Home Field s.e." = se.mean,
    "Home Field p-value" = home.field.effect.pvalue,
    "Home Residual Variance" = home.variance,
    "Away Residual Variance" = away.variance,
    "Difference Between Home and Away Residual Variance" = home.away.resid.var.diff,
    "ngames" = Ngames,
    "number neutral site" = Nneutral,
    "unconditional.HFE" = unconditional.HFE,
    "FE.mov.HFE" = FE.mov.HFE,
    "RE.mov.HFE" =RE.mov.HFE,
    "se.FE.mov.HFE" = se.FE.mov.HFE,
    "se.RE.mov.HFE" = se.RE.mov.HFE,
    "RE.sim.bias.pvalue"=RE.sim.bias.pvalue,
    "FE.sim.bias.pvalue"=FE.sim.bias.pvalue,
    "FE.shuffle.sim.bias.pvalue"=FE.shuffle.sim.bias.pvalue,
    "RE.shuffle.sim.bias.pvalue"=RE.shuffle.sim.bias.pvalue,
    "FE.sim.bias.leftCI"=FE.sim.bias.leftCI,
    "FE.sim.bias.rightCI"=FE.sim.bias.rightCI,
    "RE.sim.bias.leftCI"=RE.sim.bias.leftCI,
    "RE.sim.bias.rightCI"=RE.sim.bias.rightCI,
    "RE.shuffle.sim.bias.leftCI"=RE.shuffle.sim.bias.leftCI,
    "RE.shuffle.sim.bias.rightCI"=RE.shuffle.sim.bias.rightCI,
    "FE.sim.coverage.prob"=FE.sim.coverage.prob,
    "FE.sim.95CI.width"=FE.sim.95CI.width,
    "RE.sim.coverage.prob"=RE.sim.coverage.prob,
    "RE.sim.95CI.width"=RE.sim.95CI.width,
    "FE.shuffle.sim.coverage.prob"=FE.shuffle.sim.coverage.prob,
    "FE.shuffle.sim.95CI.width"=FE.shuffle.sim.95CI.width,
    "RE.shuffle.sim.coverage.prob"=RE.shuffle.sim.coverage.prob,
    "RE.shuffle.sim.95CI.width"=RE.shuffle.sim.95CI.width,
    "FE.sim.mean"=FE.sim.mean,
    "RE.sim.mean"=RE.sim.mean,
    "FE.shuffle.sim.mean"=FE.shuffle.sim.mean,
    "RE.shuffle.sim.mean"=RE.shuffle.sim.mean,
    "oneprime.z.eta.rec"=oneprime.z.eta.rec,
    "FE.sim.MSE"=FE.sim.MSE,
    "RE.sim.MSE"=RE.sim.MSE,
    "FE.shuffle.sim.MSE"=FE.shuffle.sim.MSE,
    "RE.shuffle.sim.MSE"=RE.shuffle.sim.MSE,
    "oneprime.z.eta.pvalue"=pchisq(oneprime.z.eta.rec,1,lower.tail=FALSE)
  )
result <- result[order(result$Year), ]
write.csv(result, file = "NFL_scores_out.csv")
cat("\nError Flag ", error.flag)
#############End program

# if (i == 18) {
#   year <- "1999"
#   sub <- s <- "41928"
# }
# if (i == 19) {
#   year <- "1998"
#   sub <- s <- "41927"
# }
# if (i == 20) {
#   year <- "1997"
#   sub <- s <- "41926"
# }
# if (i == 21) {
#   year <- "1996"
#   sub <- s <- "41925"
# }
# if (i == 22) {
#   year <- "1995"
#   sub <- s <- "41924"
# }
# 
# if (i == 23) {
#   year <- "1994"
#   sub <- s <- "41923"
# }
# 
# if (i == 24) {
#   year <- "1993"
#   sub <- s <- "41922"
# }
# 
# 
# if (i == 25) {
#   year <- "1992"
#   sub <- s <- "41921"
# }
# 
# if (i == 26) {
#   year <- "1991"
#   sub <- s <- "41920"
# }
# if (i == 27) {
#   year <- "1990"
#   sub <- s <- "41919"
# }

==> anc/original-supplement/Full_Season_Phase_I_Model_Code/WNBA_scores.R <==
#####################################################################################
#This file retrieves and processes WNBA data sets available from masseyratings.
#Data for the missing years may be obtained from WNBA.com
if(packageVersion("mvglmmRank")<"1.2.1"){
cat("Insufficient version of mvglmmRank. Please update from CRAN.")
stop()
}
library(mvglmmRank)
library(MASS)
#Initialize some variables
se.neutralminusaway <- c(NULL)
se.homeminusneutral <- c(NULL)
se.mean <- c(NULL)
year.mean <- c(NULL)
away.mean <- c(NULL)
neutral.mean <- c(NULL)
home.mean <- c(NULL)
Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)
home.variance <- c(NULL)
away.variance <- c(NULL)
#se.vardiff <- c(NULL)
FE.mov.HFE <- c(NULL)
se.FE.mov.HFE <- c(NULL)
RE.mov.HFE <- c(NULL)
se.RE.mov.HFE <- c(NULL)
FE.sim.bias.pvalue<-c(NULL)
RE.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.pvalue<-c(NULL)
FE.shuffle.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.rightCI<-c(NULL)
RE.sim.bias.rightCI<-c(NULL)
FE.sim.bias.rightCI<-c(NULL)
RE.shuffle.sim.bias.leftCI<-c(NULL)
RE.sim.bias.leftCI<-c(NULL)
FE.sim.bias.leftCI<-c(NULL)
z.eta.diag.pvalue<-c(NULL)
oneprime.z.eta.rec<-c(NULL)
FE.sim.coverage.prob<-c(NULL)
FE.sim.95CI.width<-c(NULL)
RE.sim.coverage.prob<-c(NULL)
RE.sim.95CI.width<-c(NULL)
FE.shuffle.sim.coverage.prob<-c(NULL)
FE.shuffle.sim.95CI.width<-c(NULL)
RE.shuffle.sim.coverage.prob<-c(NULL)
RE.shuffle.sim.95CI.width<-c(NULL)
FE.sim.mean<-c(NULL)
RE.sim.mean<-c(NULL)
FE.shuffle.sim.mean<-c(NULL)
RE.shuffle.sim.mean<-c(NULL)
FE.sim.MSE<-c(NULL)
RE.sim.MSE<-c(NULL)
FE.shuffle.sim.MSE<-c(NULL)
RE.shuffle.sim.MSE<-c(NULL)
error.flag <- 0
for (i in 1:8) {
if (i == 1) {
  year <- "2016"
  sub <- s <- "286500"
}
if (i == 2) {
  year <- "2014"
  sub <- s <- "262645"
}
if (i == 3) {
  year <- "2005"
  sub <- s <- "41573"
}
if (i == 4) {
  year <- "2004"
  sub <- s <- "41572"
}
if (i == 5) {
  year <- "2003"
  sub <- s <- "41571"
}
if (i == 6) {
  year <- "2002"
  sub <- s <- "41570"
}
if (i == 7) {
  year <- "2001"
  sub <- s <- "41569"
}
if (i == 8) {
  year <- "2000"
  sub <- s <- "41568"
}
  try(rm(a))
  while(!exists("a")){
    
    try(a <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2&format=1",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("a")) Sys.sleep(5)
  }
  #read the team names
  try(rm(b))
  while(!exists("b")){
    try(b <-
          read.csv(
            paste0(
              "https://www.masseyratings.com/scores.php?s=",
              s,
              "&sub=",sub,"&all=1&mode=2s&format=2",
              sep = ""
            ),
            header = FALSE
          )
    )
    if(!exists("b")) Sys.sleep(5)
  }
  b[, 2] <- trimws(b[, 2])
  colnames(a) <-
    c("daynum",
      "date",
      "A",
      "A.home",
      "A.score",
      "B",
      "B.home",
      "B.score")
  
  a$A <- as.character(b[match(a$A, b[, 1]), 2])
  a$B <- as.character(b[match(a$B, b[, 1]), 2])
  a$neutral.site <- as.numeric(a$A.home == 0)
  #exclude neutral site games
  a <- a[a$neutral.site == 0,]
  a$home <- "0"
  a$away <- "0"
  a$home.score <- -1
  a$away.score <- -1
  a[a$A.home == 1,]$home <- a[a$A.home == 1, ]$A
  a[a$B.home == 1,]$home <- a[a$B.home == 1, ]$B
  for (i in 1:nrow(a)) {
    if (a$home[i] == a$A[i]) {
      a$away[i] <- a$B[i]
      a$home.score[i] <- a$A.score[i]
      a$away.score[i] <- a$B.score[i]
    } else{
      a$away[i] <- a$A[i]
      a$home.score[i] <- a$B.score[i]
      a$away.score[i] <- a$A.score[i]
    }
  }
  data <- a
  rm(a)
  data$home.response <- (data$home.score)
  data$away.response <- (data$away.score)
  
  #save(data, file = paste0(year, "_WNBA.Rdata", sep = ""))
  resn <-
    mvglmmRank(data,
               method = "N",
               REML.N = TRUE)
  #fit the normal mixed model for home team margin of victory
  #also fits the fixed effect model for the same
  resdif <-
    mvglmmRank(data,
               method = "N.mov",
               REML.N = TRUE)
  
  home.mean <-
    c(home.mean, resn$n.mean[match("LocationHome", names(resn$n.mean))])
  away.mean <-
    c(away.mean, resn$n.mean[match("LocationAway", names(resn$n.mean))])
  if (resn$n.mean[match("LocationHome", names(resn$n.mean))] != resn$parameters[2]) {
    cat("\nERROR 1\n")
    error.flag <- 1
    break
  }
  if (resn$n.mean[match("LocationAway", names(resn$n.mean))] != resn$parameters[1]) {
    cat("\nERROR 2\n")
    error.flag <- 1
    break
  }
  se.mean <-
    c(se.mean, sqrt(as.numeric(
      c(-1, 1) %*% resn$N.output$ybetas_asycov %*% c(-1, 1)
    )))
  # c(se.mean, sqrt(c(-1, 1) %*% solve(resn$Hessian)[1:2, 1:2] %*% c(-1, 1)))
  Ngames <- c(Ngames, length(data$neutral.site))
  Nneutral <- c(Nneutral, sum(data$neutral.site))
  
  home.variance <- c(home.variance, resn$parameters[3])
  away.variance <- c(away.variance, resn$parameters[5])
  
  
  year.mean <- c(year.mean, year)
  unconditional.HFE <-
    c(unconditional.HFE, mean(data$home.score - data$away.score))
  FE.mov.HFE = c(FE.mov.HFE, resdif$fixed.effect.model.output$beta[1])
  se.FE.mov.HFE = c(se.FE.mov.HFE,sqrt(diag(resdif$fixed.effect.model.output$beta.covariance)[1]))
  RE.mov.HFE = c(RE.mov.HFE, resdif$n.mean[1])
  se.RE.mov.HFE = c(se.RE.mov.HFE,sqrt(resdif$N.output$ybetas_asycov))
  ########################################
  #This code block simulates responses according to the fixed effect model
  #with a home field effect of 3. It then tests the fitted HFE from both the
  #fixed and random effect models with t-tests to check for bias in these
  #estimates. Any resulting bias is likely due to nonrandom scheduling
  nsim<-2000
  sim.HFE.rec<-matrix(0,nsim,4)
  sim.HFE.se.rec<-matrix(0,nsim,4)
  colnames(sim.HFE.rec)<-c("Fixed Effects", "Random Effects","Shuffled Random Effects","Shuffled Fixed Effects")
  #beta.sim<-resdif$fixed.effect.model.output$beta
  observed.resid<-resdif$fixed.effect.model.output$resid
  FE.X<-resdif$fixed.effect.model.output$X
  beta0.sim<-3
  for(iii in 1:nsim){
    sim.resid<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y<-rep(beta0.sim,length(sim.resid))+resdif$N.output$Z%*%resdif$N.output$eta+sim.resid
    data.sim<-data
    data.sim$home.response<-sim.y
    data.sim$away.response<-0
    
    resdif.sim <-
      mvglmmRank(data.sim,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,2]<-resdif.sim$n.mean
    sim.HFE.se.rec[iii,2]<-resdif.sim$N.output$ybetas_stderror
    sim.HFE.rec[iii,1]<-resdif.sim$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,1]<-sqrt(diag(resdif.sim$fixed.effect.model.output$beta.covariance))[1]
    
    
    
    beta.sim.shuffle<-c(beta0.sim,sample(resdif$N.output$eta,replace=FALSE))
    sim.resid.shuffle<-sample((resdif$N.output$Y-resdif$pred),replace=TRUE)
    sim.y.shuffle<-FE.X%*%beta.sim.shuffle+sim.resid.shuffle 
    data.sim.shuffle<-data
    data.sim.shuffle$home.response<-sim.y.shuffle
    data.sim.shuffle$away.response<-0
    
    
    resdif.sim.shuffle <-
      mvglmmRank(data.sim.shuffle,
                 method = "N.mov",
                 REML.N = TRUE)
    sim.HFE.rec[iii,3]<-resdif.sim.shuffle$n.mean
    sim.HFE.se.rec[iii,3]<-resdif.sim.shuffle$N.output$ybetas_stderror
    sim.HFE.rec[iii,4]<-resdif.sim.shuffle$fixed.effect.model.output$beta[1]
    sim.HFE.se.rec[iii,4]<-sqrt(diag(resdif.sim.shuffle$fixed.effect.model.output$beta.covariance))[1]
    
  }
  ###########################################
  RE.shuffle.sim.bias.pvalue<-c(RE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,3],mu=beta0.sim)$p.value)
  RE.sim.bias.pvalue<-c(RE.sim.bias.pvalue,t.test(sim.HFE.rec[,2],mu=beta0.sim)$p.value)
  FE.sim.bias.pvalue<-c(FE.sim.bias.pvalue,t.test(sim.HFE.rec[,1],mu=beta0.sim)$p.value)
  FE.shuffle.sim.bias.pvalue<-c(FE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,4],mu=beta0.sim)$p.value)
  
  RE.shuffle.sim.bias.leftCI<-c(RE.shuffle.sim.bias.leftCI,t.test(sim.HFE.rec[,3],mu=beta0.sim)$conf.int[1])
  RE.sim.bias.leftCI<-c(RE.sim.bias.leftCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[1])
  FE.sim.bias.leftCI<-c(FE.sim.bias.leftCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[1])
  
  RE.shuffle.sim.bias.rightCI<-c(RE.shuffle.sim.bias.rightCI,t.test(sim.HFE.rec[,3],mu=3)$conf.int[2])
  RE.sim.bias.rightCI<-c(RE.sim.bias.rightCI,t.test(sim.HFE.rec[,2],mu=beta0.sim)$conf.int[2])
  FE.sim.bias.rightCI<-c(FE.sim.bias.rightCI,t.test(sim.HFE.rec[,1],mu=beta0.sim)$conf.int[2])
  
  FE.sim.coverage.prob<-c(FE.sim.coverage.prob,mean(abs(sim.HFE.rec[,1]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,1]))
  FE.sim.95CI.width<-c(FE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,1]))
  RE.sim.coverage.prob<-c(RE.sim.coverage.prob,mean(abs(sim.HFE.rec[,2]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,2]))
  RE.sim.95CI.width<-c(RE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,2]))
  
  FE.shuffle.sim.coverage.prob<-c(FE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,4]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,4]))
  FE.shuffle.sim.95CI.width<-c(FE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,4]))
  RE.shuffle.sim.coverage.prob<-c(RE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,3]-beta0.sim)<qnorm(.975)*sim.HFE.se.rec[,3]))
  RE.shuffle.sim.95CI.width<-c(RE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,3]))
  
  FE.sim.mean<-c(FE.sim.mean,mean(sim.HFE.rec[,1]))
  RE.sim.mean<-c(RE.sim.mean,mean(sim.HFE.rec[,2]))
  FE.shuffle.sim.mean<-c(FE.shuffle.sim.mean,mean(sim.HFE.rec[,4]))
  RE.shuffle.sim.mean<-c(RE.shuffle.sim.mean,mean(sim.HFE.rec[,3]))
  
  FE.sim.MSE<-c(FE.sim.MSE,mean((sim.HFE.rec[,1]-beta0.sim)^2))
  RE.sim.MSE<-c(RE.sim.MSE,mean((sim.HFE.rec[,2]-beta0.sim)^2))
  FE.shuffle.sim.MSE<-c(FE.shuffle.sim.MSE,mean((sim.HFE.rec[,4]-beta0.sim)^2))
  RE.shuffle.sim.MSE<-c(RE.shuffle.sim.MSE,mean((sim.HFE.rec[,3]-beta0.sim)^2))
  
  
  tone<-t(rep(1,nrow(resdif$N.output$Z)))
  one<-t(tone)
  #oneprime.z.eta<-as.numeric(tone%*%resdif$N.output$Z%*%resdif$N.output$eta)
  #oneprime.z.eta.sd<-sqrt(as.numeric(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one))
  if(sum(abs(t(resdif$N.output$Z)%*%one))!=0){
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,as.numeric(t(resdif$N.output$eta)%*%t(resdif$N.output$Z)%*%one%*%solve(tone%*%resdif$N.output$Z%*%resdif$N.output$G%*%t(resdif$N.output$Z)%*%one)%*%tone%*%resdif$N.output$Z%*%resdif$N.output$eta))
  }else{
    oneprime.z.eta.rec<-c(oneprime.z.eta.rec,0)
  }
  
  
}#end of loop over seasons
home.field.effect <- home.mean - away.mean
home.field.effect.pvalue <-
  2 * (1 - pnorm(abs(home.field.effect) / se.mean))
home.away.resid.var.diff <- home.variance - away.variance
result <-
  data.frame(
    "Year" = as.numeric(year.mean),
    "Home Mean" = home.mean,
    "Away Mean" = away.mean,
    "Home Field Effect" = home.mean - away.mean,
    "Home Field s.e." = se.mean,
    "Home Field p-value" = home.field.effect.pvalue,
    "Home Residual Variance" = home.variance,
    "Away Residual Variance" = away.variance,
    "Difference Between Home and Away Residual Variance" = home.away.resid.var.diff,
    "ngames" = Ngames,
    "number neutral site" = Nneutral,
    "unconditional.HFE" = unconditional.HFE,
    "FE.mov.HFE" = FE.mov.HFE,
    "RE.mov.HFE" =RE.mov.HFE,
    "se.FE.mov.HFE" = se.FE.mov.HFE,
    "se.RE.mov.HFE" = se.RE.mov.HFE,
    "RE.sim.bias.pvalue"=RE.sim.bias.pvalue,
    "FE.sim.bias.pvalue"=FE.sim.bias.pvalue,
    "FE.shuffle.sim.bias.pvalue"=FE.shuffle.sim.bias.pvalue,
    "RE.shuffle.sim.bias.pvalue"=RE.shuffle.sim.bias.pvalue,
    "FE.sim.bias.leftCI"=FE.sim.bias.leftCI,
    "FE.sim.bias.rightCI"=FE.sim.bias.rightCI,
    "RE.sim.bias.leftCI"=RE.sim.bias.leftCI,
    "RE.sim.bias.rightCI"=RE.sim.bias.rightCI,
    "RE.shuffle.sim.bias.leftCI"=RE.shuffle.sim.bias.leftCI,
    "RE.shuffle.sim.bias.rightCI"=RE.shuffle.sim.bias.rightCI,
    "FE.sim.coverage.prob"=FE.sim.coverage.prob,
    "FE.sim.95CI.width"=FE.sim.95CI.width,
    "RE.sim.coverage.prob"=RE.sim.coverage.prob,
    "RE.sim.95CI.width"=RE.sim.95CI.width,
    "FE.shuffle.sim.coverage.prob"=FE.shuffle.sim.coverage.prob,
    "FE.shuffle.sim.95CI.width"=FE.shuffle.sim.95CI.width,
    "RE.shuffle.sim.coverage.prob"=RE.shuffle.sim.coverage.prob,
    "RE.shuffle.sim.95CI.width"=RE.shuffle.sim.95CI.width,
    "FE.sim.mean"=FE.sim.mean,
    "RE.sim.mean"=RE.sim.mean,
    "FE.shuffle.sim.mean"=FE.shuffle.sim.mean,
    "RE.shuffle.sim.mean"=RE.shuffle.sim.mean,
    "oneprime.z.eta.rec"=oneprime.z.eta.rec,
    "FE.sim.MSE"=FE.sim.MSE,
    "RE.sim.MSE"=RE.sim.MSE,
    "FE.shuffle.sim.MSE"=FE.shuffle.sim.MSE,
    "RE.shuffle.sim.MSE"=RE.shuffle.sim.MSE,
    "oneprime.z.eta.pvalue"=pchisq(oneprime.z.eta.rec,1,lower.tail=FALSE)
  )
result <- result[order(result$Year), ]
write.csv(result, file = "WNBA_scores_out.csv")
cat("\nError Flag ", error.flag)



==> anc/original-supplement/Full_Season_Results_Phase_I/NBA_scores_out.csv <==
"","Year","Home.Mean","Away.Mean","Home.Field.Effect","Home.Field.s.e.","Home.Field.p.value","Home.Residual.Variance","Away.Residual.Variance","Difference.Between.Home.and.Away.Residual.Variance","ngames","number.neutral.site","unconditional.HFE","FE.mov.HFE","RE.mov.HFE","se.FE.mov.HFE","se.RE.mov.HFE","RE.sim.bias.pvalue","FE.sim.bias.pvalue","FE.shuffle.sim.bias.pvalue","RE.shuffle.sim.bias.pvalue","FE.sim.bias.leftCI","FE.sim.bias.rightCI","RE.sim.bias.leftCI","RE.sim.bias.rightCI","RE.shuffle.sim.bias.leftCI","RE.shuffle.sim.bias.rightCI","FE.sim.coverage.prob","FE.sim.95CI.width","RE.sim.coverage.prob","RE.sim.95CI.width","FE.shuffle.sim.coverage.prob","FE.shuffle.sim.95CI.width","RE.shuffle.sim.coverage.prob","RE.shuffle.sim.95CI.width","FE.sim.mean","RE.sim.mean","FE.shuffle.sim.mean","RE.shuffle.sim.mean","oneprime.z.eta.rec","FE.sim.MSE","RE.sim.MSE","FE.shuffle.sim.MSE","RE.shuffle.sim.MSE","oneprime.z.eta.pvalue"
"17",2000,99.088581264852,95.5327826314674,3.55579863338463,0.321145842128946,0,108.276870214847,96.1214930052253,12.1553772096214,1264,0,3.57357594936709,3.55442337626766,3.55562584726818,0.321260307745406,0.321138474796708,0.893152153117279,0.761632631573813,0.413769197261107,0.412213560055598,2.98403228859196,3.01168932501606,2.98522431087272,3.0128812597193,2.9804259237612,3.00802981317569,0.955,1.24566519245451,0.955,1.24519173267401,0.957,1.24568628427834,0.957,1.24517510992595,2.99786080680401,2.99905278529601,2.99424672888559,2.99422786846844,1.32450447718193,0.0993943797849839,0.0993900714076171,0.0990526504442,0.0990415042924514,0.249785235127517
"16",2001,96.1875133039816,93.2709134779281,2.91659982605341,0.317857997792612,0,109.018195905042,101.924386185809,7.0938097192336,1260,0,2.91904761904762,2.91645191807874,2.91651057039041,0.317955644023728,0.317846483370846,0.471067658226829,0.476480561841463,0.910121587691902,0.908445007469295,2.99111756336041,3.01901060986882,2.99118013166303,3.01907256983411,2.98577115377776,3.01265235703415,0.947,1.23354399062029,0.9475,1.2331153639515,0.9575,1.23328308256769,0.958,1.23277449558495,3.00506408661461,3.00512635074857,2.9992261936912,2.99921175540596,0.0218178885381287,0.101118963057302,0.101115187986134,0.0939066269342086,0.0938924848191874,0.88257258925774
"15",2002,97.0284730653314,93.6730844698646,3.35538859546679,0.331926263877192,0,109.436721307817,100.860672444389,8.57604886342821,1260,0,3.37142857142857,3.35417966558373,3.35566753421915,0.332032211226282,0.331914469624078,0.36007250292446,0.264191046676278,0.00117972451267559,0.0011746749706964,2.97746731734401,3.00618072030446,2.97894110208144,3.00765545173291,2.9627910311061,2.99079919969114,0.954,1.28721914146334,0.954,1.28675801535265,0.953,1.28855385361914,0.953,1.28801886741098,2.99182401882424,2.99329827690717,2.97680483081659,2.97679511539862,1.30725519132592,0.107194078013922,0.107179208599751,0.1024591322748,0.102467985232945,0.252892219852099
"14",2003,97.0670610040689,93.2105835430889,3.85647746098,0.319104428773471,0,109.562995264914,109.676720234566,-0.113724969652324,1277,0,3.86530931871574,3.85578313636215,3.85649662113711,0.319212080046291,0.319107588259559,0.625274828457331,0.698494505029968,0.725639317306202,0.726295886458719,2.98904591983925,3.01634722772795,2.98974937951725,3.01705051353501,2.98405787282458,3.01111234322239,0.9485,1.2370956532186,0.948,1.23668484174225,0.9545,1.23802916628154,0.9545,1.23753003917443,3.0026965737836,3.00339994652613,2.99757893177787,2.99758510802348,0.98525885206205,0.0968567875132752,0.0968598420529976,0.0951229929114921,0.0951119864471545,0.320903919860943
"13",2004,95.158875666198,91.3478201031188,3.81105556307919,0.30312798164728,0,105.512752715719,107.26421257021,-1.75145985449193,1271,0,3.82376081825334,3.81062337744223,3.81147111163182,0.303210950311117,0.303119895860203,0.441611251629285,0.522249503924204,0.959898297966923,0.956846249378026,2.99114245899244,3.01743907696452,2.99201192932889,3.01830737912436,2.9871456565684,3.01358391270883,0.9505,1.17539866507241,0.9505,1.17503720887485,0.951,1.17569736288073,0.9505,1.17521837204992,3.00429076797848,3.00515965422663,3.00033894679541,3.00036478463862,1.0192887171402,0.089870947596428,0.0898711760638027,0.0908146856624838,0.0908231995282979,0.31268778686229
"12",2005,98.8513267731048,95.6694611324579,3.18186564064695,0.30603459106868,0,103.029840316088,108.286675782282,-5.25683546619476,1314,0,3.19406392694064,3.18087039683449,3.18190691581311,0.306117004094184,0.30601035682991,0.132086495309364,0.176080180944915,0.5077575090397,0.508836226228714,2.99589278929813,3.02239998097311,2.99692786874031,3.02343367163807,2.98250536652945,3.00867673105908,0.9415,1.18694994664995,0.942,1.18653267532304,0.952,1.18723628315174,0.9515,1.18676957858691,3.00914638513562,3.01018077018919,2.99557949158197,2.99559104879426,1.40764132047095,0.0913809673432482,0.0913913927313461,0.089031323094879,0.0890180608701821,0.235448342389627
"11",2006,98.7846477227174,95.3382556632505,3.4463920594668,0.312417706950648,0,106.418502790633,113.108239756837,-6.68973696620408,1319,0,3.46171341925701,3.44471618641802,3.44630408249881,0.312519136167544,0.31240836414948,0.0756491608707066,0.119823301395879,0.573960096476059,0.574301669687665,2.99710987290154,3.02510194166817,2.99868883998511,3.02668137757682,2.99033564257666,3.01742467605472,0.9435,1.2125402376772,0.9435,1.21210799194105,0.95,1.21119390930038,0.95,1.21071535233326,3.01110590728485,3.01268510878097,3.00388355967056,3.00388015931569,2.06620726614109,0.101935709982555,0.101976691227582,0.0953613079012827,0.0953643688190836,0.150595626225408
"10",2007,100.103915387996,97.0234446052157,3.08047078277995,0.324438037983043,0,118.301660976163,116.713463701879,1.5881972742839,1309,0,3.09625668449198,3.07905953595843,3.08077638122382,0.324546348936957,0.324433993594728,0.96602724414856,0.775230162515103,0.383064752859625,0.379944474881005,2.98410158996651,3.0118567571011,2.9858219651299,3.01357522644304,2.99207519924379,3.02077756749492,0.9565,1.25901085557686,0.9565,1.25856782845858,0.946,1.25838099742534,0.9455,1.25788033753622,2.9979791735338,2.99969859578647,3.00638464092238,3.00642638336936,3.31291600372692,0.100100434144029,0.100082695395941,0.107093864042169,0.107086206472015,0.0687374204878244
"9",2008,101.650255902794,97.9598361308763,3.69041977191814,0.320168216845421,0,119.045334390104,110.699539132943,8.34579525716188,1316,0,3.7112462006079,3.68958667908401,3.69058273729252,0.320286510255597,0.320168447417978,0.0881226857790195,0.116001753866251,0.732423149238063,0.735681097648396,2.99714816415237,3.02592629945562,2.998129534786,3.02690784365656,2.98840435623493,3.01641845660974,0.9425,1.24064764484131,0.942,1.2401894991195,0.943,1.2408925790273,0.9415,1.2404068622345,3.011537231804,3.01251868922128,3.00244227744204,3.00241140642233,1.74860234579815,0.107743905114518,0.107768813029714,0.101976131934433,0.101978512883361,0.186052533475109
"8",2009,101.54195065612,98.2524183737511,3.28953228236892,0.320916787648408,0,112.226966176244,114.158444600058,-1.93147842381431,1315,0,3.306463878327,3.28838424173544,3.28953983446032,0.321047201762983,0.320925047056766,0.970037573458479,0.844224184838545,0.586165017078112,0.58629951236364,2.98453026189749,3.01265179796043,2.98567070493369,3.01379065720835,2.98980374598562,3.01803016496605,0.9505,1.24621308332633,0.95,1.24573861490034,0.944,1.24475176066516,0.944,1.24426111150849,2.99859102992896,2.99973068107102,3.00391833011459,3.00391695547584,1.22646033250257,0.102758325317441,0.102744838626808,0.103537894955202,0.1035395982219,0.268096525137233
"7",2010,101.793218080385,98.9605171954553,2.8327008849293,0.325949102647035,0,112.036604607376,100.693254784963,11.3433498224131,1312,0,2.8422256097561,2.83188910694886,2.83265704389681,0.325987391737025,0.325871058855461,0.717809959026517,0.640494215986883,0.504915977862825,0.502085414910629,2.98265876627711,3.01066993354188,2.98341339892547,3.01142423085759,2.99091474946335,3.01854276909423,0.955,1.26419709364703,0.9555,1.26374525907159,0.955,1.26344191375858,0.955,1.26294681769666,2.99666434990949,2.99741881489153,3.00469735659314,3.00472875927879,1.36164485334854,0.101962472353284,0.101955567324019,0.0991975968327062,0.0992037216081565,0.243252617480498
"6",2011,100.943829125853,97.7654747023241,3.17835442352859,0.304266276088416,0,102.799118757254,104.778557480384,-1.97943872312943,1309,0,3.19098548510313,3.17749364927713,3.17826592539333,0.304381815183106,0.304268942587732,0.618553967502049,0.541956534577558,0.189966709751103,0.188759610747117,2.9823024772624,3.00930052890617,2.98307405635803,3.0100708717892,2.99562612089457,3.02216459139619,0.948,1.17976610439247,0.948,1.17932612607099,0.955,1.18062182523066,0.9545,1.18015359782667,2.99580150308428,2.99657246407362,3.00886911717172,3.00889535614538,0.723481676323918,0.09472753145647,0.0947129789459388,0.0915503159303918,0.0915920294674263,0.395004225519718
"5",2012,97.532140816469,94.5798408360618,2.95229998040722,0.358486759449911,2.22044604925031e-16,102.368133438374,112.19995810516,-9.83182466678565,1074,0,2.96554934823091,2.95152933210795,2.95249873681366,0.358621271471897,0.358478146853033,0.524973451080772,0.445598957047307,0.350753262180083,0.351861321090817,2.97860606469737,3.00941046303945,2.97960504166677,3.01040843417544,2.99183506142214,3.02292918469657,0.9535,1.38654038807108,0.953,1.38597870151941,0.947,1.38709740064715,0.947,1.38642470554299,2.99400826386841,2.9950067379211,3.00740040049591,3.00738212305936,0.584569043041163,0.123333894873036,0.123314874851019,0.12572616241323,0.125682708480228,0.444526954071105
"4",2013,99.6518623059658,96.3908892515587,3.26097305440709,0.323778391352005,0,108.04228837726,111.518269298359,-3.4759809210997,1314,0,3.27625570776256,3.26026614553678,3.26120918623372,0.323897883289917,0.323785240431067,0.944717458415878,0.951934859186121,0.145439497455488,0.145419577936629,2.98511702867508,3.01399526932256,2.98607131007128,3.01494990050656,2.97564695137601,3.00359621768918,0.945,1.25627864727155,0.945,1.25583802796995,0.951,1.25587506855881,0.951,1.2553807833635,2.99955614899882,3.00051060528892,2.98962046969054,2.98962158453259,1.15050850869543,0.108360949311757,0.108363638081817,0.101640841571727,0.101608957369423,0.283442726252145
"3",2014,102.280831112975,99.6767804977428,2.60405061523234,0.321011692051888,4.44089209850063e-16,108.866211761544,106.281126017732,2.58508574381109,1318,0,2.62822458270106,2.60240687531783,2.60396928284701,0.32110662031762,0.321007225843957,0.041445019126579,0.0688936506622183,0.0462424532038188,0.0469191040454879,2.99899842949166,3.02684920361773,3.00056246833303,3.02841293909199,2.97228793972987,2.99980978480712,0.9525,1.24523341449113,0.953,1.244843058436,0.9575,1.24504845316801,0.957,1.24455938944375,3.01292381655469,3.01448770371251,2.9860052458249,2.98604886226849,2.00574805174787,0.100954158052019,0.100994830922367,0.0986225247537574,0.0986151509956094,0.156703975751171
"2",2015,101.1455536108,98.7595854476282,2.38596816317224,0.329828824146171,4.69180250206591e-13,113.188276417032,114.964921492488,-1.77664507545592,1309,0,2.39113827349121,2.38541650466446,2.38581840112444,0.32994917600282,0.329836123597827,0.783914613465668,0.743074774077652,0.762745492423536,0.762774013658784,2.98309565241533,3.01206223955037,2.98349155724385,3.01245766439865,2.98801533337269,3.01634555469206,0.9405,1.27975000881002,0.9405,1.27930843100024,0.9415,1.2796914264242,0.9415,1.27918635508773,2.99757894598285,2.99797461082125,3.00218081387431,3.00218044403237,0.190144545587993,0.109030638717168,0.109025266335401,0.104301354345107,0.104291828648315,0.662796340717135
"1",2016,103.977119394503,100.961425364646,3.01569402985749,0.324015927743122,0,114.277552941327,112.243986824973,2.03356611635361,1314,0,3.04718417047184,3.01381797805985,3.01569376351489,0.324145369788227,0.324018593327867,0.049443615570817,0.0265950700970576,0.153555446167099,0.153173083028039,2.96933642835286,2.99810818762597,2.97119272055425,2.99996486455494,2.97589765278207,3.0037837017498,0.947,1.25713737076328,0.9465,1.2566453664827,0.955,1.25724343231354,0.955,1.25674429868038,2.98372230798942,2.9855787925546,2.98985026417214,2.98984067726593,2.15036646438569,0.10782808184013,0.107773966431707,0.101142886163834,0.101145813635755,0.142535864610891
"18",2017,107.069954421722,104.016392451388,3.05356197033443,0.350393140865878,0,109.025384997939,121.795141512425,-12.7697565144856,1306,0,3.07044410413476,3.0516106986884,3.05340752935933,0.35055884457428,0.350428396620318,0.903932830331047,0.917826184343936,0.232818654740691,0.23215026610397,2.9835397334817,3.01481474139921,2.98532491975811,3.01660008549773,2.99414004152417,3.02414790142209,0.9435,1.35945617450473,0.9435,1.35894499681724,0.9515,1.35806191754914,0.952,1.3575159826325,2.99917723744046,3.00096250262792,3.00913168780457,3.00914397147313,1.36275995522508,0.127094781563258,0.12709631374169,0.117107787019336,0.117087581791695,0.243059729431431


==> anc/original-supplement/Full_Season_Results_Phase_I/NCAA_Football_scores_out.csv <==
"","Year","Home.Mean","Away.Mean","Home.Field.Effect","Home.Field.s.e.","Home.Field.p.value","Home.Residual.Variance","Away.Residual.Variance","Difference.Between.Home.and.Away.Residual.Variance","ngames","number.neutral.site","unconditional.HFE","FE.mov.HFE","RE.mov.HFE","se.FE.mov.HFE","se.RE.mov.HFE","RE.sim.bias.pvalue","FE.sim.bias.pvalue","FE.shuffle.sim.bias.pvalue","RE.shuffle.sim.bias.pvalue","FE.sim.bias.leftCI","FE.sim.bias.rightCI","RE.sim.bias.leftCI","RE.sim.bias.rightCI","RE.shuffle.sim.bias.leftCI","RE.shuffle.sim.bias.rightCI","FE.sim.coverage.prob","FE.sim.95CI.width","RE.sim.coverage.prob","RE.sim.95CI.width","FE.shuffle.sim.coverage.prob","FE.shuffle.sim.95CI.width","RE.shuffle.sim.coverage.prob","RE.shuffle.sim.95CI.width","FE.sim.mean","RE.sim.mean","FE.shuffle.sim.mean","RE.shuffle.sim.mean","oneprime.z.eta.rec","FE.sim.MSE","RE.sim.MSE","FE.shuffle.sim.MSE","RE.shuffle.sim.MSE","oneprime.z.eta.pvalue"
"18",2000,28.1857101327298,23.3668625526965,4.81884758003327,0.591234617604742,4.44089209850063e-16,109.879250944646,111.887607174018,-2.00835622937267,599,0,6.82971619365609,4.27364259814553,4.81121326379203,0.597232195621413,0.591288043333192,8.77168391696121e-192,0.233825644723416,0.506611437690904,0.532591181744676,2.96242535608559,3.00918160774483,3.36536240824779,3.41141030096606,2.96895815760456,3.01605318936892,0.9525,2.13955640710772,0.8995,2.11507205332236,0.9525,2.13813279500557,0.951,2.10968045432388,2.98580348191521,3.38838635460692,2.99195661832367,2.99250567348674,20.5105553466585,0.284261437484621,0.426362019399517,0.293178481486269,0.288247379654981,5.93033178446027e-06
"17",2001,28.6172933693822,24.7871555758264,3.83013779355579,0.608552264494757,3.09683390042892e-10,132.071747635186,112.663282241891,19.4084653932953,612,0,5.18464052287582,3.35177429169723,3.84445506229595,0.613841783842664,0.608830638353934,2.83844375323298e-160,0.859440573734457,0.485059260363024,0.469658020207462,2.97801675388653,3.02634797987091,3.33673231523226,3.38446377874525,2.98472171590818,3.03312811061411,0.9505,2.21060503005155,0.908,2.18684251175069,0.95,2.21215221566022,0.9505,2.18254427404462,3.00218236687872,3.36059804698876,3.00867303862645,3.00892491326114,12.1806664809474,0.303523965414466,0.42606389983547,0.308428284598248,0.304543707304051,0.000482873881528564
"16",2002,28.4282241302923,25.2290874325698,3.19913669772253,0.57259364048495,2.30895640385143e-08,124.752177010864,107.507852069995,17.244324940869,662,0,5.27945619335347,2.75880614799595,3.21451887838318,0.574701213723749,0.572766701565713,6.16761194432507e-188,0.255543336349954,0.211633340395192,0.250325925296578,2.99031268382158,3.03643414924076,3.35949028547547,3.40541006183407,2.96391889637127,3.00940878465905,0.956,2.07674443434628,0.8835,2.06610494769029,0.944,2.07860416468433,0.9435,2.06129575210695,3.01337341653117,3.38245017365477,2.98540816154232,2.98666384051516,29.6252928476507,0.276578024693962,0.42025521145811,0.272840288250501,0.269058961631285,5.24164961916711e-08
"15",2003,28.4913341169311,24.3520701351165,4.13926398181457,0.60529818588081,8.00892685504095e-12,130.04425472886,119.600151991397,10.4441027374632,660,0,5.47121212121212,3.66804376571297,4.14130216324082,0.610126016227876,0.605185707347321,3.03729760278316e-131,0.199967177797938,0.998696050669709,0.99035902589049,2.95905390651193,3.00857350984964,3.30264635455617,3.35140087700094,2.97597513915348,3.02432278792449,0.946,2.20606269783657,0.9065,2.18345820525118,0.953,2.21095953036064,0.9545,2.18524934873245,2.98381370818079,3.32702361577855,2.99997948148944,3.00014896353899,15.9475455488486,0.318890675561929,0.415803517780556,0.315031612345777,0.303725529515035,6.51221645208519e-05
"14",2004,29.4246563247258,22.8765012051148,6.54815511961106,0.600036160829277,0,131.315698967628,99.0542928679954,32.2614060996324,609,0,7.98357963875205,5.9534369989654,6.57503955160899,0.604463802821522,0.601196680285475,1.52963972028118e-216,0.879387171104283,0.261652154012439,0.368905631654363,2.97746802229337,3.02631179933209,3.41336489385726,3.46139346341178,2.96519410010959,3.01293012148374,0.9495,2.1853779151108,0.8805,2.16167567504989,0.956,2.18420780260845,0.9565,2.15336709583058,3.00188991081273,3.43737917863452,2.98613068948049,2.98906211079666,18.935662858737,0.309994532065557,0.491030297346536,0.305198366039523,0.296209124633273,1.35201482986704e-05
"13",2005,28.105559191472,24.1992836983897,3.90627549308234,0.597867747092466,6.41737774031981e-11,122.256465126352,94.4610532994022,27.7954118269493,619,0,5.41841680129241,3.23528549988958,3.85331948374527,0.599607133898117,0.59699250336715,5.05736019863052e-237,0.305536079146557,0.43178638016538,0.426451026878986,2.98824467648318,3.03749187703269,3.4432255983417,3.49164226377792,2.9658799933652,3.01442868778496,0.947,2.16336231192336,0.8635,2.14356929976545,0.947,2.16280350498637,0.9495,2.13367707248859,3.01286827675794,3.46743393105981,2.99014692884387,2.99015434057508,22.3257797968996,0.315298419584384,0.523087747463005,0.313990478850162,0.306353680195387,2.30096807967364e-06
"12",2006,25.1546741797326,21.9126892957804,3.24198488395218,0.557895818691849,6.20660056682709e-09,108.687586268805,92.5387402721014,16.1488459967031,665,0,5.2796992481203,2.64126818740438,3.23763757722488,0.562072957926602,0.557679372295129,5.47363874494061e-270,0.832471284298944,0.460849045653563,0.490870330442273,2.97981355536178,3.02506834058329,3.44545479872006,3.4898835599592,2.96984028679712,3.01447667773017,0.951,2.03737646995414,0.852,2.01479067013643,0.957,2.0361270963012,0.953,2.00777450572733,3.00244094797253,3.46766917933963,2.99147596111346,2.99215848226364,35.283120344699,0.266114959737129,0.475197681749178,0.26704812720688,0.25894756630099,2.85092282040982e-09
"11",2007,29.6890698226186,25.6898428103187,3.99922701229989,0.574036228243996,3.24096305348576e-12,119.31539496184,118.83926156164,0.476133400200226,672,0,5.55505952380952,3.43462581022988,3.99911867984035,0.576656194444639,0.574001011218496,6.54810713289211e-237,0.0390136654026443,0.971170137020642,0.984467965668854,3.00128128638473,3.04948839887786,3.43739270415738,3.48518778557912,2.97656039907945,3.02297876243193,0.94,2.09581948855843,0.849,2.07869159902229,0.948,2.09760352083814,0.9465,2.07245515033608,3.0253848426313,3.46129024486825,2.99956724825833,2.99976958075569,25.0366183500648,0.302606733638604,0.509611287205944,0.286541714260678,0.279969214714537,5.62517908325767e-07
"10",2008,28.1521534712784,24.2196545824076,3.93249888887073,0.582230100095935,1.43625111803658e-11,118.854773491629,101.706973821206,17.1477996704231,666,0,4.98648648648649,3.51290646682876,3.93596337412203,0.587391305770446,0.582633026647092,1.61179446397233e-113,0.735854123329507,0.829737688431504,0.827974818379661,2.97156349433129,3.02008831716881,3.2712672292098,3.3191549029151,2.97870082297215,3.02660809823218,0.9425,2.12271947188709,0.9155,2.10175615002365,0.9455,2.11826696830623,0.9435,2.09380443152065,2.99582590575005,3.29521106606245,3.00264788023408,3.00265446060216,11.0102415016949,0.305973065025059,0.385123339536637,0.303022882018377,0.298224797482206,0.00090609839686747
"9",2009,27.7405178420448,24.6233236959784,3.11719414606643,0.526103157290855,3.12178416450593e-09,101.631817349708,94.4695351211823,7.16228222852591,661,0,4.43116490166415,2.70976712354046,3.11109468928102,0.527017962184569,0.525734550621123,6.62048523589871e-149,0.896627470010179,0.258764113124727,0.183303024146963,2.97995769373589,3.02288663509915,3.28604346822405,3.32855814963135,2.96519587932978,3.00666041819441,0.9475,1.90323264932571,0.9005,1.8933522196154,0.957,1.90400574870574,0.9535,1.88804021247828,3.00142216441752,3.3073008089277,2.98798036506961,2.98592814876209,19.2702875781547,0.239460880501663,0.32929343598629,0.226461055381077,0.223598562371686,1.13458314422295e-05
"8",2010,28.7471688516389,25.7839221815385,2.96324667010045,0.581662979686881,3.49775106212036e-07,114.779937760409,116.634977340522,-1.85503958011228,661,0,4.26172465960666,2.57802864178084,2.96174507699025,0.581784384256726,0.58163859097672,7.81114971736872e-136,0.0687395828897118,0.947262443964826,0.943063063268033,2.99829950352978,3.04592722134067,3.29946707951021,3.34666763945834,2.97726557479551,3.02445310034124,0.943,2.10132876646064,0.9045,2.0938139147402,0.942,2.10293508890866,0.9475,2.0876561124963,3.02211336243522,3.32306735948427,3.00080012870548,3.00085933756837,17.6437482951393,0.295236475495979,0.393856709308578,0.292436302764011,0.289325069357955,2.66389462723816e-05
"7",2011,29.2239638240268,25.1859743415758,4.03798948245106,0.56993466271616,1.39044331604055e-12,112.0412807099,105.432729643036,6.60855106686337,658,0,5.44224924012158,3.58268598276451,4.01264588537178,0.572538935892097,0.569849747194481,5.36228173674659e-131,0.163444118535769,0.43364659305362,0.450361934093914,2.96075099716737,3.00663332486227,3.28120519333106,3.32655979085929,2.96819060065011,3.01412616048807,0.9475,2.06995128935039,0.91,2.05395494642476,0.9515,2.06789895330238,0.9535,2.04732508618554,2.98369216101482,3.30388249209518,2.99074626901256,2.99115838056909,21.6151343478495,0.273806318083262,0.359628705653602,0.279201529972742,0.274253631619224,3.33212170541782e-06
"6",2012,30.3019846029241,26.4489769206236,3.85300768230057,0.540320271831313,9.96536186903541e-13,115.438752339543,108.6222487299,6.81650360964305,676,0,4.9896449704142,3.47397673039913,3.85179731818307,0.540860734585162,0.540209914636638,7.04225618501311e-127,0.693799447213639,0.977484803617856,0.939950527230916,2.97439988817262,3.0170390061574,3.25704344078141,3.29934828697952,2.97906668327784,3.02260596449476,0.961,1.95410598298375,0.919,1.94448647250596,0.95,1.95133333994156,0.9505,1.93481183890966,2.99571944716501,3.27819586388047,3.00031770282499,3.0008363238863,14.5297919284469,0.236254809296001,0.309939964923631,0.253256004479957,0.246316946764264,0.000137960484383021
"5",2013,30.2362743728293,26.6629196630454,3.57335470978393,0.550869703841688,8.77069528115726e-11,109.908944494774,116.271793983361,-6.36284948858665,682,0,5.3533724340176,3.09337447693451,3.57407029289348,0.552597544923203,0.550842794992822,4.861232491808e-191,0.985295891798664,0.218392552483935,0.186422708852421,2.977876427855,3.02254338212528,3.35001112786273,3.39423801181996,2.96270468694532,3.00726472002468,0.9475,1.98859549026956,0.884,1.9772855335603,0.9495,1.98982727199481,0.9455,1.97180208892444,3.00020990499014,3.37212456984135,2.9859181708125,2.984984703485,23.5242891723599,0.25924077021412,0.392634372825025,0.261699124165794,0.258226559597796,1.23346719292013e-06
"4",2014,29.5841692769551,26.9182021401706,2.66596713678443,0.558875209840052,1.84009402248719e-06,119.879773862891,102.887488982653,16.9922848802382,698,0,3.9054441260745,2.13414198885097,2.64441412427756,0.557823640334662,0.558556472251292,1.01180556885084e-205,0.993591291354655,0.922795014034759,0.945569918515752,2.97767267406648,3.0221451589265,3.36660815493453,3.41070105812401,2.97681322726369,3.02162654940355,0.954,2.02666443296465,0.891,2.01965244433877,0.9565,2.02577314891584,0.9545,2.00721575718058,2.99990891649649,3.38865460652927,2.99888521402576,2.99921988833362,19.8958166798081,0.256988302165368,0.403672524228967,0.264434910226873,0.260943115521755,8.1779077348893e-06
"3",2015,29.7239526709764,27.078619942681,2.64533272829546,0.555277813201022,1.89810764128495e-06,124.19104958387,106.187364510847,18.0036850730233,707,0,4.08628005657709,2.20542202600113,2.63067213907286,0.555056019677761,0.554913177344384,5.05128499294379e-161,0.619695826401455,0.221671105056532,0.269015719139324,2.97272333504002,3.01625818484604,3.3049059551324,3.34799572106088,2.99020291820281,3.03512001621771,0.9515,2.00770054008389,0.9115,2.00057841484636,0.945,2.0101279559768,0.946,1.9948308162549,2.99449075994303,3.32645083809664,3.01404240014257,3.01266146721026,23.7385115293612,0.246296461662932,0.34782653640045,0.263959969863101,0.262312767556159,1.10352116338671e-06
"2",2016,30.6020919127289,27.5025800068774,3.09951190585149,0.59996956941056,2.39009526170619e-07,124.973673349919,125.155602869348,-0.181929519428152,703,0,4.2475106685633,2.49909639374506,3.09940526473661,0.602585030670276,0.599917475815206,4.64430579939214e-194,0.891990286443957,0.334944249974166,0.313326728238378,2.97766731283904,3.02565573301827,3.37692802052866,3.42406298714446,2.96427127160789,3.01146129748713,0.951,2.19117759841861,0.8975,2.16850850174637,0.9505,2.1925248120638,0.954,2.16318043788961,3.00166152292866,3.40049550383656,2.98830132882751,2.98786628454751,17.0081454375978,0.299231604725138,0.449076821599777,0.294266926617909,0.289502219715839,3.72198033365549e-05
"1",2017,29.3861625451139,26.3866318709124,2.99953067420153,0.553497214176841,5.98550831121258e-08,123.788239342614,113.472204640777,10.3160347018367,720,0,4.54583333333333,2.46747053763966,3.00434746083899,0.553936653184987,0.553433535895061,3.11427502122643e-225,0.949932117970011,0.125741907285353,0.090119001530524,2.97746202095592,3.02113934560862,3.38370341775345,3.42710953374752,2.96008794434619,3.00289849329119,0.958,2.01102967500747,0.879,1.99980221595811,0.96,2.01146686180286,0.958,1.9909908674077,2.99930068328227,3.40540647575048,2.98313124259404,2.98149321881869,30.3863103252973,0.247881128026324,0.409166241831833,0.242723362197882,0.23848238762243,3.54017739642734e-08


==> anc/original-supplement/Full_Season_Results_Phase_I/NCAA_basketball_men_scores_out.csv <==
"","Year","Home.Mean","Away.Mean","Home.Field.Effect","Home.Field.s.e.","Home.Field.p.value","Home.Residual.Variance","Away.Residual.Variance","Difference.Between.Home.and.Away.Residual.Variance","ngames","number.neutral.site","unconditional.HFE","FE.mov.HFE","RE.mov.HFE","se.FE.mov.HFE","se.RE.mov.HFE","RE.sim.bias.pvalue","FE.sim.bias.pvalue","FE.shuffle.sim.bias.pvalue","RE.shuffle.sim.bias.pvalue","FE.sim.bias.leftCI","FE.sim.bias.rightCI","RE.sim.bias.leftCI","RE.sim.bias.rightCI","RE.shuffle.sim.bias.leftCI","RE.shuffle.sim.bias.rightCI","FE.sim.coverage.prob","FE.sim.95CI.width","RE.sim.coverage.prob","RE.sim.95CI.width","FE.shuffle.sim.coverage.prob","FE.shuffle.sim.95CI.width","RE.shuffle.sim.coverage.prob","RE.shuffle.sim.95CI.width","FE.sim.mean","RE.sim.mean","FE.shuffle.sim.mean","RE.shuffle.sim.mean","oneprime.z.eta.rec","FE.sim.MSE","RE.sim.MSE","FE.shuffle.sim.MSE","RE.shuffle.sim.MSE","oneprime.z.eta.pvalue"
"18",2000,72.4476193620433,68.0284027523591,4.41921660968417,0.16851809142898,0,100.925459878713,92.927267532221,7.99819234649216,4148,0,6.04532304725169,4.17458581412256,4.41767517713269,0.169102019293987,0.168499424329562,0,0.263705152488091,0.751834066427587,0.792056479392928,2.99690807663525,3.01129141374374,3.22263211032699,3.23701542023125,2.991932025904,3.00615561561083,0.9525,0.640100204234258,0.7075,0.637328049023621,0.9545,0.63982992145956,0.9535,0.6360964569693,3.00409974518949,3.22982376527912,2.99884567555286,2.99904382075741,111.438066253559,0.0268980831643248,0.079700136655937,0.0266309622992005,0.0262883958712248,4.74396263807306e-26
"17",2001,73.4577645215062,68.8502912255421,4.60747329596416,0.167690100329325,0,101.133952064518,91.3570516374205,9.77690042709754,4211,0,6.2600332462598,4.32945762785387,4.59867308251019,0.168420164708036,0.167670520525279,0,0.360113217890579,0.703633354589805,0.715604453633998,2.99625261649956,3.01030739720871,3.24544977677153,3.25951765478555,2.99158015137288,3.00578122257107,0.953,0.637510770216773,0.659,0.634090355780675,0.952,0.637456543803487,0.9525,0.633031004787824,3.00328000685414,3.25248371577854,2.99861221824218,2.99868068697198,114.783315082281,0.0256779704047154,0.0894630982708139,0.0265971183028372,0.0262060524159097,8.77841219820665e-27
"16",2002,73.3449092883969,68.6464889782106,4.69842031018632,0.16909617318492,0,106.906533083795,96.4010834860156,10.5054495977798,4215,0,6.31198102016607,4.44378443729301,4.70046409935371,0.16977459905879,0.169114349806897,0,0.893882114867556,0.913795705997777,0.833856454647477,2.99234266690297,3.00668188412124,3.23175324897785,3.24613243735348,2.9936678557282,3.00784912271859,0.948,0.642486268900004,0.6895,0.639425563303114,0.9545,0.642485863577295,0.955,0.638391189604556,2.9995122755121,3.23894284316566,3.00039525793504,3.00075848922339,123.242755796211,0.0267168531588724,0.0839594525085521,0.0266436582055062,0.0261318512670279,1.23389968708473e-28
"15",2003,72.0962617837834,67.6655693782362,4.43069240554715,0.164600327042875,0,97.222383219948,90.4178491156423,6.80453410430569,4236,0,6.02998111425873,4.14880269280008,4.42517755513341,0.165349811057809,0.164604960012573,0,0.792810010356781,0.505052721251217,0.403122761933201,2.99208128794548,3.00604787170842,3.2490400358743,3.26302831183459,2.99587005037094,3.01027015176323,0.947,0.625991519969081,0.638,0.622518646271962,0.9425,0.625740110709382,0.94,0.621250053147999,2.99906457982695,3.25603417385445,3.0024585047782,3.00307010106708,121.137378692028,0.0253469625185139,0.0909783793742054,0.027190364509386,0.0269533994297107,3.56565580266913e-28
"14",2004,71.3439024949816,66.9905554729215,4.35334702206006,0.16602439073712,0,96.5944126568191,90.7824927790421,5.81191987777704,4191,0,5.73610116917204,4.09145471926197,4.34898704360099,0.166754407884369,0.166023950696184,0,0.308206674004652,0.215289133340066,0.156339680207444,2.99666824120449,3.01054251161315,3.2330362440433,3.24689195818042,2.98745108957248,3.00201695960182,0.954,0.631369691812817,0.686,0.627930435801881,0.942,0.631199375036438,0.9405,0.626762712565194,3.00360537640882,3.23996410111186,2.99536412698323,2.99473402458715,103.207691256511,0.0250251391773109,0.0825280495642717,0.0279823864816425,0.0275956130662545,3.01792213325254e-24
"13",2005,71.0231024271989,66.7031682737956,4.31993415340327,0.165327457986825,0,97.4502356600617,90.7916543089716,6.65858135109005,4272,0,6.03675093632959,4.0370237548554,4.31690826975324,0.166235248107277,0.165334610946251,0,0.335389659720116,0.0712180751125368,0.0659493945710023,2.99639255281372,3.01057603003546,3.25700683807011,3.27120853513606,2.99956702172083,3.01355885667196,0.9555,0.629051315646071,0.616,0.625048627452757,0.952,0.628888567994986,0.95,0.624001025656575,3.00348429142459,3.26410768660308,3.00645454265873,3.00656293919639,126.169799228497,0.0261515622994506,0.0959594917488125,0.0256020663085638,0.02548089254664,2.82268293369811e-29
"12",2006,70.831994399061,66.8598630378124,3.97213136124859,0.16549119613184,0,97.8268758053956,91.423296131613,6.4035796737826,4352,0,5.78860294117647,3.67307707203908,3.97170499874825,0.166404771269165,0.165502998223094,0,0.0741633849163545,0.774011595121953,0.749621804538424,2.99935457742412,3.01385271971482,3.27654122662919,3.29103998006184,2.99191629478983,3.00582072591464,0.9425,0.63004085500732,0.5565,0.625963514722259,0.9545,0.630067907378943,0.953,0.625133837521725,3.00660364856947,3.28379060334551,2.99897219552965,2.99886851035224,151.335709995823,0.0273557189238341,0.107851519926617,0.0256078016490486,0.0251222846701618,8.85143444548563e-35
"11",2007,70.9555749706786,66.765758350723,4.18981661995558,0.161934657441167,0,99.3139353690977,91.1734966796026,8.14043868949513,4567,0,6.37114079264287,3.89920723571808,4.18343868327704,0.162809727200388,0.161951100723816,0,0.326755405320899,0.619800722743185,0.689093869862068,2.98982891500017,3.00338881683577,3.2591900614609,3.27283998235681,2.99167929941711,3.00550066187036,0.961,0.616655114812407,0.605,0.612974567862073,0.9485,0.616771739158469,0.95,0.612342853677536,2.99660886591797,3.26601502190885,2.99823884328058,2.99858998064374,156.165395164898,0.023903012062198,0.0949737705127465,0.0251843676154618,0.0248237304002005,7.78977925633934e-36
"10",2008,71.0976964210647,66.8439376434057,4.25375877765897,0.160483062540991,0,96.8787129117698,94.5670889629556,2.31162394881423,4703,0,6.20114820327451,3.98711730043357,4.24973140968805,0.161232103327865,0.160486078005232,0,0.642517269625908,0.223471318334037,0.292824378593128,2.99481167672042,3.0084065677518,3.24108534839975,3.25471893703689,2.98959428325889,3.00313869072416,0.9515,0.611211011953012,0.6445,0.607969111909184,0.945,0.611108422559178,0.948,0.607156496614587,3.00160912223611,3.24790214271832,2.99576182342569,2.99636648699153,151.937568953476,0.024017557205784,0.0856073511996825,0.0242321978987648,0.0238501460868535,6.53838934117778e-35
"9",2009,69.9752830024781,66.254271200929,3.72101180154912,0.157126743195226,0,92.4196438176077,92.1968688710488,0.222774946558928,4788,0,5.64035087719298,3.44920349202423,3.71713399315892,0.158038063190973,0.15714904086818,0,0.121504386866233,0.322882994823924,0.271337648746888,2.99862087181882,3.0117502804135,3.24964245761797,3.26275881497297,2.98961231053666,3.00292095812988,0.9545,0.599175125064551,0.6095,0.595347205471595,0.943,0.598593596390368,0.9395,0.594135736119465,3.00518557611616,3.25620063629547,2.99662780876978,2.99626663433327,143.128960508853,0.0224254903665229,0.0879928578477205,0.0232614509641352,0.0230282713975005,5.50851325049873e-33
"8",2010,70.5399100829612,66.7527084375525,3.78720164540877,0.154275318325992,0,93.8771825376539,89.487232011791,4.38995052586289,4792,0,5.90922370617696,3.53338666520111,3.78126597760124,0.154965224650543,0.154278290563859,0,0.121338195506963,0.712054840943714,0.651979726256025,2.98819135744921,3.00138337801404,3.22194669511957,3.23519720424626,2.99498068578373,3.00801800964448,0.9485,0.587107312620015,0.657,0.584236973829141,0.955,0.586976103508796,0.952,0.583453600556067,2.99478736773163,3.22857194968292,3.00123053832839,3.0014993477141,159.312272722585,0.0226399114982126,0.0750588337714912,0.0222139804642872,0.0220877593032321,1.59922814953694e-36
"7",2011,70.4174975308063,66.6829639145271,3.73453361627918,0.154557341495675,0,93.969740954028,93.247006508854,0.72273444517397,4767,0,5.69183973148731,3.48241948154079,3.73398240977796,0.15536709837512,0.154558692897985,0,0.687298403540127,0.0348130366139828,0.0307030507846522,2.99208362824562,3.00521979668352,3.2277576122783,3.24091024658834,2.98666829321115,2.99934924768786,0.9595,0.588740357880351,0.641,0.585336006939358,0.9495,0.588719274549214,0.953,0.584711663146788,2.99865171246457,3.23433392943332,2.99311283973172,2.9930087704495,143.052776347956,0.02242348839275,0.0773903062787483,0.0213052614195999,0.0209434953162713,5.72389462163256e-33
"6",2012,69.3961278147396,65.5009976219218,3.89513019281779,0.152620660938729,0,93.864448608866,82.8938491758913,10.9705994329747,4809,0,5.71782075275525,3.64827453985501,3.89066436573743,0.153508723713841,0.152640934823499,0,0.320051106984794,0.499822298637686,0.523158543454571,2.99679590006622,3.00979826404799,3.22166078654943,3.23465868386863,2.9914052291335,3.00437236818508,0.9495,0.58198064245937,0.6595,0.57836563946003,0.944,0.581851516271437,0.943,0.577729667217138,3.0032970820571,3.22815973520903,2.99774640608601,2.99788879865929,142.74659368226,0.0219780952204908,0.0740089991657473,0.0222943200402669,0.0218528192869226,6.67786022257801e-33
"5",2013,68.852060597955,65.051881930506,3.80017866744903,0.155511221860301,0,92.1902059698952,89.1409757587943,3.04923021110093,4849,0,5.66694163745102,3.54123563389781,3.79921739657463,0.1564465107887,0.155511046707094,0,0.176666889760267,0.884733929876417,0.883647162996881,2.99796361663131,3.01106649139083,3.23731291636659,3.2503987420715,2.99380350533423,3.00719601411298,0.9505,0.593186131874634,0.623,0.589264686373951,0.941,0.59327043421985,0.941,0.588804147572138,3.00451505401107,3.24385582921904,3.00050035788975,3.00049975972361,144.991912436819,0.0223285446056993,0.0817158087355572,0.0238071226544826,0.0233055353191409,2.15639886881015e-33
"4",2014,72.0021881619695,68.6453980927128,3.3567900692567,0.153698544347297,0,96.8860672641045,92.2037191937375,4.68234807036704,4860,0,5.28395061728395,3.0613847921846,3.352624365613,0.154709013173892,0.153695364862131,0,0.0164352469345631,0.523863602675815,0.612106766676426,3.00140999868834,3.01397972300701,3.27510097688378,3.28764212576155,2.99202119960583,3.00470007821453,0.9585,0.586572520897777,0.5235,0.582201648404355,0.9545,0.586815322394116,0.955,0.581777588656187,3.00769486084767,3.28137155132266,2.9979241391308,2.99836063891018,160.010828750139,0.0205888849653182,0.0996063876168155,0.021199184739959,0.0208904652063789,1.12533644891658e-36
"3",2015,68.7665128297953,65.3253536970276,3.44115913276772,0.154306525866556,0,93.1439411500317,88.7242942144114,4.41964693562031,4892,0,5.32583810302535,3.15324753038715,3.44083118390855,0.155338426120504,0.154311910232591,0,0.0238374517884353,0.436447318937856,0.510373449727506,3.00100178489545,3.01408574266021,3.26900440532334,3.28209236273954,2.99137447957041,3.00428975762418,0.955,0.589061333619375,0.5385,0.584660224465009,0.951,0.589066934563271,0.955,0.584047660811333,3.00754376377783,3.27554838403144,2.99741071218869,2.9978321185973,145.669738461293,0.0223006999098733,0.0981843050238957,0.0221279396713005,0.0216786498708885,1.5329985504654e-33
"2",2016,74.1514688707323,70.6569097954176,3.49455907531468,0.157229665364298,0,96.2365394625656,92.8657934712641,3.37074599130149,4866,0,5.44595150020551,3.20576406804226,3.49348781041668,0.158228685349634,0.1572287185211,0,0.111816128379637,0.26383935380325,0.315932095731061,2.99869688298838,3.01249731644877,3.26850115929125,3.28228069575863,2.9968047645867,3.00988624733826,0.9445,0.600154994988793,0.5555,0.595834460503747,0.951,0.599916765453115,0.9525,0.594930332992528,3.00559709971858,3.27539092752494,3.00374782306836,3.00334550596248,143.18764752538,0.0247779540583363,0.100511902202665,0.0224910526188516,0.0222465692968944,5.34814112337441e-33
"1",2017,74.3813884682292,71.217202023977,3.16418644425215,0.161055555936987,0,95.7898339349494,91.4401419599206,4.34969197502885,4870,0,5.3258726899384,2.84434631070235,3.16429623800727,0.162143160984905,0.161056594154535,0,0.0671655940246898,0.783243659623965,0.921494501183875,2.99955543936417,3.01301091780095,3.30259118271951,3.31612173489356,2.99292353485858,3.00639920331454,0.955,0.615075083473659,0.4915,0.610348028422878,0.95,0.615153406651124,0.949,0.609703626493486,3.00628317858256,3.30935645880654,2.99904920270209,2.99966136908656,154.075163912873,0.0235644353422831,0.1194896190767,0.023873964552755,0.0235957233009151,2.22998846712476e-35


==> anc/original-supplement/Full_Season_Results_Phase_I/NCAA_basketball_women_scores_out.csv <==
"","Year","Home.Mean","Away.Mean","Home.Field.Effect","Home.Field.s.e.","Home.Field.p.value","Home.Residual.Variance","Away.Residual.Variance","Difference.Between.Home.and.Away.Residual.Variance","ngames","number.neutral.site","unconditional.HFE","FE.mov.HFE","RE.mov.HFE","se.FE.mov.HFE","se.RE.mov.HFE","RE.sim.bias.pvalue","FE.sim.bias.pvalue","FE.shuffle.sim.bias.pvalue","RE.shuffle.sim.bias.pvalue","FE.sim.bias.leftCI","FE.sim.bias.rightCI","RE.sim.bias.leftCI","RE.sim.bias.rightCI","RE.shuffle.sim.bias.leftCI","RE.shuffle.sim.bias.rightCI","FE.sim.coverage.prob","FE.sim.95CI.width","RE.sim.coverage.prob","RE.sim.95CI.width","FE.shuffle.sim.coverage.prob","FE.shuffle.sim.95CI.width","RE.shuffle.sim.coverage.prob","RE.shuffle.sim.95CI.width","FE.sim.mean","RE.sim.mean","FE.shuffle.sim.mean","RE.shuffle.sim.mean","oneprime.z.eta.rec","FE.sim.MSE","RE.sim.MSE","FE.shuffle.sim.MSE","RE.shuffle.sim.MSE","oneprime.z.eta.pvalue"
"18",2000,68.4873935636349,64.5233536160905,3.96403994754435,0.179180125755413,0,95.2852322960311,89.3903301483053,5.8949021477258,4229,0,5.31000236462521,3.8348303168064,3.95835362798663,0.17907953610931,0.179154448525287,6.69436365375063e-155,0.200807928005306,0.303945408123524,0.255040059738949,2.987619357575,3.00260338367439,3.10326927118588,3.11823346991324,2.98799122090226,3.00318704977965,0.944,0.67766623963194,0.9035,0.677703219458619,0.9455,0.677765880707946,0.945,0.676543678642421,2.99511137062469,3.11075137054956,2.99601545565912,2.99558913534095,56.1617866262183,0.0291973352533842,0.0413621471526628,0.0300318546525558,0.0300234682298027,6.67462671935636e-14
"17",2001,68.8317447465696,65.0389986204554,3.7927461261142,0.178111454148931,0,98.2174790714854,89.3044164749355,8.91306259654993,4451,0,5.44596719838239,3.64319567443297,3.78756681482081,0.178069353101641,0.178083576599271,9.48889930849365e-204,0.566682548225417,0.509773161078936,0.561837753117313,2.99006008944152,3.00544462202081,3.1271691347296,3.14256315810462,2.99464272400407,3.00985906354881,0.946,0.674737194472602,0.8675,0.674622035542918,0.9465,0.674739273428062,0.946,0.673480523576422,2.99775235573117,3.13486614641711,3.00256854006962,3.00225089377644,84.5101305114477,0.0307588784743284,0.048980660104416,0.030346010673609,0.0300901299042062,3.82251206704794e-20
"16",2002,68.0364763116166,64.2646329516384,3.77184335997819,0.172326838593485,0,95.055486736956,89.8474374433493,5.20804929360662,4571,0,5.32334281338875,3.63522537636271,3.76693065326624,0.172344211701299,0.17233401400251,8.00245988896358e-208,0.221324830378283,0.126608104885719,0.114510601020234,2.99727683042357,3.01175463324986,3.12141345989499,3.13591684902107,2.98668745059756,3.00143735650593,0.9515,0.652845027319918,0.8795,0.652665370770097,0.9435,0.653288874748667,0.9455,0.652145368923884,3.00451573183672,3.12866515445803,2.99424217286735,2.99406240355175,80.114256476212,0.0272559239393764,0.0438866046445544,0.0284084154581415,0.0283041641328893,3.53373555847503e-19
"15",2003,67.2450622451467,63.0987941748051,4.14626807034163,0.174445335196473,0,95.492472794103,89.1740518154889,6.31842097861406,4174,0,5.34091998083373,4.01531479833885,4.14324353826746,0.17441116813362,0.174435199499693,1.86396765018411e-186,0.415333988651167,0.456002426481096,0.497289076165781,2.99572948119794,3.01034017399769,3.11380279356288,3.12841563220252,2.99506057726864,3.01016969757364,0.9515,0.659079343097141,0.894,0.658983053778408,0.949,0.659385417366206,0.948,0.658142117424857,3.00303482759781,3.1211092128827,3.002875086381,3.00261513742114,60.0283301061094,0.027747020132444,0.0424133995778885,0.0297327108516953,0.0296694179345335,9.35017968790928e-15
"14",2004,66.3084837802073,62.2255888994158,4.08289488079144,0.171084429346074,0,93.3431306450385,86.5833620712071,6.75976857383147,4208,0,5.10266159695817,3.96678681202231,4.08038178705432,0.171020365167833,0.171078176523709,1.5476493679095e-159,0.562885053837369,0.375338814764401,0.355552228269834,2.99494785591925,3.00928140776346,3.10078336414379,3.11511193613804,2.98950330230856,3.00377290928961,0.954,0.646502932092103,0.9065,0.64653053318538,0.956,0.646221505679252,0.9575,0.644957961993747,3.00211463184136,3.10794765014092,2.99677496220941,2.99663810579908,46.8786316571464,0.0266999798413909,0.0383296571344307,0.0264535954485114,0.0264691537258448,7.55216674955313e-12
"13",2005,64.6541605646589,60.7983749477481,3.85578561691074,0.170115519459366,0,90.8297710022567,86.9619256811603,3.86784532109647,4281,0,5.39032936229853,3.70978396060822,3.85530698598087,0.170087766550865,0.170130443262371,8.35534496407044e-207,0.0556785144228914,0.358723766738001,0.334543410021909,2.98553879156796,3.00017346728979,3.12215076556502,3.13679046961796,2.98926656472571,3.00365282965793,0.943,0.643213033792487,0.872,0.643133056040663,0.9505,0.643004349488817,0.9505,0.641721078540117,2.99285612942887,3.12947061759149,2.99662258522977,2.99645969719182,96.7874430545535,0.0278799807946071,0.0446107135186954,0.0270687821205428,0.0269047538354831,7.7184062282506e-23
"12",2006,66.000288696112,62.387622602715,3.61266609339697,0.16383162469563,0,88.2427496743476,87.5041499909818,0.738599683365791,4620,0,5.18030303030303,3.4626811754995,3.6136220253458,0.163973114777033,0.163842278686142,3.41435870474222e-268,0.792138662189955,0.959582606124905,0.950663538249819,2.99411634313015,3.00771067204816,3.13577052082394,3.14937614115882,2.99281058156007,3.00674959300397,0.9495,0.620981729805244,0.8625,0.620346548521719,0.949,0.621016318915149,0.949,0.619514584514777,3.00091350758916,3.14257333099138,2.99981924599012,2.99978008728202,92.6553100493425,0.0240138165557002,0.0443800435860848,0.0254244821071324,0.025246160012475,6.2243351783275e-22
"11",2007,65.9074372367353,62.174574811321,3.73286242541436,0.162150390866669,0,89.7092831624674,86.1891794956698,3.5201036667976,4708,0,5.23024638912489,3.59961427508651,3.7336129841114,0.162345199290874,0.162165180927408,1.42773424354947e-208,0.486939329911268,0.78114335899499,0.767565982810783,2.9907382755259,3.00441332180953,3.11471887195272,3.12838948310853,2.99437643040036,3.00761970094936,0.9515,0.614773952049525,0.8755,0.613974208553699,0.9555,0.615162106183296,0.957,0.613681557570471,2.99757579866772,3.12155417753062,3.00094216825057,3.00099806567486,83.1630833867018,0.0243048632127024,0.0390586456662547,0.0229833449345865,0.0227897748911308,7.55556345872131e-20
"10",2008,65.7444908090873,62.1478058625599,3.59668494652742,0.164670587349781,0,88.7574121511924,89.436950890172,-0.679538738979659,4744,0,5.0177065767285,3.46958216310385,3.59422625482559,0.164811258199576,0.164676317120125,2.51488943218354e-175,0.252596140792084,0.00921639337244346,0.00715587067290826,2.98891929266302,3.00291420995193,3.10468193547189,3.11867860760165,2.98328821497866,2.99737432892211,0.9535,0.624027728461013,0.882,0.623416541015803,0.9535,0.623949919343622,0.949,0.622661672061013,2.99591675130747,3.11168027153677,2.9906289708685,2.99033127195039,71.8426213745423,0.0254657022030603,0.0379278949074657,0.0259274378841092,0.0258752669906659,2.33063397108884e-17
"9",2009,64.7352850518362,61.08823781637,3.64704723546614,0.156072292362927,0,88.4821269266411,83.9705683405343,4.51155858610676,4840,0,5.30413223140496,3.50958682172467,3.64363473772613,0.156240981477649,0.156075467431924,5.71863872724569e-240,0.462801858057494,0.442851187377477,0.461327177414424,2.99589269057562,3.00902483755232,3.1212622237494,3.13439615311897,2.99080717738267,3.0041717480681,0.951,0.591580275423664,0.8605,0.590866579730001,0.945,0.591584295840695,0.946,0.590236608862299,3.00245876406397,3.12782918843419,2.99738023136465,2.99748946272539,99.0720891498194,0.0224139899501077,0.0387543290044159,0.023295103438125,0.0232144555314191,2.43475596761487e-23
"8",2010,65.3413673395465,61.6709932277389,3.67037411180756,0.15715328125742,0,91.2958794537622,87.4278422372329,3.86803721652936,4865,0,5.35436793422405,3.53908343556601,3.66672543483236,0.157256335410393,0.157159436732921,2.50091849366427e-231,0.030836779393419,0.520698105386476,0.554266936034896,3.00068049511005,3.01405605279799,3.12044377432428,3.13382239103295,2.99127455263913,3.00468184318316,0.9495,0.59553152643598,0.8635,0.595083439078337,0.948,0.595812314776832,0.9475,0.594730031729911,3.00736827395402,3.12713308267862,2.99780165333781,2.99797819791114,104.437077113735,0.023300618686584,0.0394197821295499,0.0234156663601908,0.0233608472992958,1.62265527146207e-24
"7",2011,65.2932070955131,61.7094482429399,3.58375885257323,0.165916749306842,0,93.593874466624,87.6416660717095,5.95220839491459,4736,0,5.20586993243243,3.46050172466841,3.5832844371499,0.166112169978992,0.165936289184808,6.88088054146065e-191,0.566547228122376,0.184962718882164,0.204537908213861,2.99506662939756,3.00900855824945,3.11015378580756,3.12407994454103,2.98882771618368,3.00239337877782,0.9535,0.62883371503537,0.8885,0.628077207083802,0.957,0.628267010493921,0.958,0.626860017907535,3.00203759382351,3.1171168651743,2.99539170269413,2.99561054748075,68.5046687611626,0.0252608324695306,0.0389159359818637,0.0241619672039352,0.023931083911223,1.26577572756218e-16
"6",2012,63.9033834842521,60.4917636448664,3.41161983938568,0.16613032263022,0,86.0071552493281,83.6671604924748,2.33999475685329,4639,0,4.86462599698211,3.28691653787987,3.41080381641057,0.166402765565731,0.166137191997585,1.94834920417762e-194,0.608613266299108,0.296929057189783,0.283893646134496,2.99490090866211,3.00870349707943,3.11019844591924,3.12396102396566,2.99675912755542,3.01105396587575,0.9575,0.629398004314166,0.892,0.628280096468278,0.9415,0.629465326536259,0.9405,0.627684196203148,3.00180220287077,3.11707973494245,3.00380383247204,3.00390654671559,50.8186770408226,0.024757603512185,0.0383187141184014,0.0265865469034136,0.0265667600995767,1.01305121418119e-12
"5",2013,63.4520057138741,60.2140210921487,3.23798462172535,0.166148645643652,0,87.6719900355725,84.3363007564237,3.33568927914874,4694,0,4.77737537281636,3.08293368668319,3.23534708383258,0.166569226053582,0.166166166964633,3.89972877179008e-249,0.828559816534416,0.32789053992027,0.389343713374977,2.99216506141816,3.00627655311836,3.13338005901268,3.14745584148767,2.99608143975621,3.01005198825974,0.9475,0.630119983673501,0.8655,0.628467080153314,0.9515,0.630125309695639,0.9485,0.627846475340632,2.99922080726826,3.14041795025018,3.00349124314703,3.00306671400798,59.4151680490888,0.0258753712151378,0.0454611779833518,0.0254542694466697,0.0253698844412339,1.27681151184494e-14
"4",2014,68.9977217032314,65.795672600088,3.20204910314339,0.171888852811955,0,99.9884137294961,92.423070430586,7.56534329891012,4688,0,5.03327645051195,3.02640579344708,3.20049067760677,0.172354108048238,0.171919734194066,1.29959902104284e-290,0.281971571796947,0.310116225107496,0.312936630293162,2.98891319281603,3.00323025190932,3.15134057913116,3.16566064440871,2.99651776006539,3.01086757067075,0.9565,0.651877168644411,0.844,0.650063668614579,0.9525,0.651940998778404,0.954,0.649393401064655,2.99607172236268,3.15850061176993,3.00373650249268,3.00369266536807,70.3667853008801,0.0266495410705216,0.0517677396557548,0.0270915114107775,0.0267697405237489,4.92420747574601e-17
"3",2015,65.9661399941511,62.7279544071652,3.23818558698598,0.162832895752944,0,97.4401732772289,94.4172063261564,3.02296695107245,4915,0,4.77721261444557,3.085641281172,3.23763949303719,0.163066680697868,0.162844169211672,2.94287365989568e-254,0.84543088834001,0.977562099665799,0.959329720869309,2.9936428306987,3.00776076873503,3.13557774948813,3.14968374140885,2.99340733717527,3.0069447117818,0.949,0.617818493786665,0.8495,0.616859003499319,0.9565,0.617766719783751,0.956,0.616135572211762,3.00070179971686,3.14263074544849,3.00009764787446,3.00017602447853,93.0899832699641,0.0258989019387506,0.0461981288122481,0.0240896796993419,0.0238122266789054,4.99700006068464e-22
"2",2016,65.9223297816142,62.6334731704203,3.28885661119396,0.161848442177596,0,94.0166694900465,88.2594701393947,5.75719935065177,4841,0,5.0956413964057,3.14156694432267,3.28718471185015,0.161997370454927,0.161846629720759,1.48734009244193e-265,0.148954596802548,0.48566363708094,0.541559230297556,2.99820806836344,3.01179336061526,3.13484063520538,3.14844787806411,2.99527685973003,3.00899352397839,0.9485,0.612971140455584,0.8545,0.612316692198965,0.9505,0.613531058549044,0.949,0.612223720408053,3.00500071448935,3.14164425663475,3.00244282034664,3.00213519185421,105.958589212018,0.0240060751353673,0.0441217214594474,0.0245356410648228,0.0244516712474583,7.52922784225577e-25
"1",2017,66.2716783503808,63.2690736440236,3.00260470635718,0.162393730065407,0,92.0999683185003,89.8439309962406,2.25603732225969,4960,0,5.05887096774194,2.84512547837088,3.00265413587317,0.162621540841097,0.162417439894206,1.28630149580737e-267,0.639900449942845,0.365514208029552,0.340976556666604,2.99134445215948,3.00532091614601,3.13935757979302,3.15334392596041,2.99642551081747,3.01032499766293,0.9515,0.615937622899008,0.839,0.615078539860605,0.9545,0.615957620548995,0.9515,0.6144864445964,2.99833268415274,3.14635075287671,3.00321686437699,3.0033752542402,126.480798048453,0.0253847407303621,0.0468364094189069,0.0252609646792469,0.0251145343533391,2.41325445274038e-29


==> anc/original-supplement/Full_Season_Results_Phase_I/NFL_scores_out.csv <==
"","Year","Home.Mean","Away.Mean","Home.Field.Effect","Home.Field.s.e.","Home.Field.p.value","Home.Residual.Variance","Away.Residual.Variance","Difference.Between.Home.and.Away.Residual.Variance","ngames","number.neutral.site","unconditional.HFE","FE.mov.HFE","RE.mov.HFE","se.FE.mov.HFE","se.RE.mov.HFE","RE.sim.bias.pvalue","FE.sim.bias.pvalue","FE.shuffle.sim.bias.pvalue","RE.shuffle.sim.bias.pvalue","FE.sim.bias.leftCI","FE.sim.bias.rightCI","RE.sim.bias.leftCI","RE.sim.bias.rightCI","RE.shuffle.sim.bias.leftCI","RE.shuffle.sim.bias.rightCI","FE.sim.coverage.prob","FE.sim.95CI.width","RE.sim.coverage.prob","RE.sim.95CI.width","FE.shuffle.sim.coverage.prob","FE.shuffle.sim.95CI.width","RE.shuffle.sim.coverage.prob","RE.shuffle.sim.95CI.width","FE.sim.mean","RE.sim.mean","FE.shuffle.sim.mean","RE.shuffle.sim.mean","oneprime.z.eta.rec","FE.sim.MSE","RE.sim.MSE","FE.shuffle.sim.MSE","RE.shuffle.sim.MSE","oneprime.z.eta.pvalue"
"18",2000,22.1248525137165,18.9962381009986,3.12861441271786,0.76927663257095,4.76311799200158e-05,82.6091013712779,83.2323794407355,-0.623278069457527,258,0,3.15503875968992,3.1229655860333,3.12730733766049,0.772258145850494,0.769243667117378,0.105820068890393,0.193698431948072,0.752086007704083,0.735297808478592,2.98918971899041,3.05333691260674,2.99439067573586,3.05850684702401,2.9743910290426,3.03627954036608,0.9515,2.87501996024033,0.9505,2.86470036577301,0.958,2.87394483271489,0.959,2.86621841699368,3.02126331579858,3.02644876137994,3.00499290771084,3.00533528470434,0.107161347674058,0.53512219595511,0.534852584069439,0.499287104740127,0.497708961891918,0.743399338183438
"17",2001,21.3497919917758,19.2572420145139,2.09254997726188,0.768229680439097,0.00645238821732952,91.000231004585,71.5498976737958,19.4503333307891,258,0,2.16666666666667,2.06885827644198,2.09048299968449,0.771332569883831,0.767893749161437,0.321743406653302,0.838915553930955,0.0173278030170814,0.0153721282695646,2.96360810494111,3.02955532444941,2.98369522095306,3.04962376410215,2.92824132557122,2.99240287967505,0.944,2.87523310828198,0.9425,2.86466471108937,0.947,2.88218843310274,0.9485,2.87426328082327,2.99658171469526,3.0166594925276,2.96104288969516,2.96032210262313,0.915959127835865,0.565109369495425,0.565055195678644,0.536360349352288,0.536483820455667,0.33853821503814
"16",2002,22.9841155438097,20.5696272544964,2.41448828931335,0.779167013834995,0.00194301470610125,90.8681495145468,87.113370530495,3.75477898405175,266,0,2.48872180451128,2.38043238091049,2.41560020809157,0.780584563968664,0.779595552054267,0.395710385060948,0.404453949269073,0.352655159357846,0.364524653887725,2.95344206545703,3.01877763907797,2.98151147353971,3.04674500780985,2.98203309705369,3.048883602032,0.9495,2.92569173804959,0.948,2.91999124828872,0.942,2.93205380733988,0.941,2.92348907208119,2.9861098522675,3.01412824067478,3.0158587913963,3.01545834954285,1.04129648214277,0.55485691929686,0.553132424441073,0.581948775018241,0.580923059369347,0.307520136076898
"15",2003,22.5733703210083,18.9965515770981,3.57681874391024,0.811467355742121,1.04406343410801e-05,82.0121628928917,89.5142403070411,-7.50207741414945,266,0,3.59022556390977,3.56188829699769,3.56924082887191,0.814022025415278,0.810480075849395,0.939146277975291,0.605069515194135,0.314629319985178,0.284763093114036,2.95726434103873,3.02489872999326,2.96494155430557,3.03243091614645,2.98486093530732,3.05149140067099,0.958,3.05215258388471,0.9585,3.04063252839994,0.955,3.05133610704352,0.9555,3.04185370120733,2.99108153551599,2.99868623522601,3.01709551016633,3.01817616798916,0.0734396749584383,0.594461596144399,0.591837472121043,0.577784460884354,0.577198099185702,0.786392912549227
"14",2004,22.8098141190997,20.2282149846165,2.58159913448322,0.754447264776822,0.000621985079723553,85.6555045581927,82.5970289426101,3.05847561558258,266,0,2.66541353383459,2.55425375843563,2.5801530615229,0.753407051907588,0.754261038936358,0.0613701651743477,0.708105649672496,0.418988581967209,0.425880279797472,2.974687315252,3.03726009564701,2.99857706509098,3.06109105491255,2.95651849654453,3.01836544776211,0.951,2.81747451953098,0.953,2.81499675373556,0.953,2.82830010830124,0.954,2.82023469288994,3.00597370544951,3.02983406000176,2.98723858941455,2.98744197215332,0.796339746896482,0.508782209763621,0.508681054086831,0.49837851611323,0.497170008524483,0.372189983127853
"13",2005,22.3079874785808,18.784436538431,3.52355094014976,0.769854438904271,4.7190472232117e-06,79.6256042765624,77.4537948028107,2.17180947375168,265,0,3.57735849056604,3.5039293130742,3.52920562584417,0.772207572604692,0.770011761038377,0.867316024490332,0.374493782019757,0.501378810676297,0.458086470546382,2.95388645500833,3.01736259431948,2.97103269891205,3.03436304808024,2.95594605053515,3.01986538547906,0.957,2.8761489826088,0.959,2.86684707256331,0.9485,2.88059653404831,0.948,2.87051824805345,2.98562452466391,3.00269787349615,2.98901797286195,2.9879057180071,0.102724147338858,0.523748691376149,0.521147165250693,0.53329047977373,0.531024658387765,0.748584722069189
"12",2006,21.1576300066108,20.1790772830884,0.978552723522387,0.787891878179036,0.214240771571602,83.1432494026873,90.3068544477781,-7.16360504509088,266,0,1.05263157894737,0.952816367799466,0.977089267060834,0.787155308249775,0.785978195820918,0.00833286150218886,0.281247110206364,0.00473438819467001,0.00489265112473707,2.98545776923056,3.05002991227509,3.01117551980722,3.07566027236,3.01444134945945,3.08061283126711,0.9575,2.95514495608336,0.956,2.9471031104223,0.9495,2.95612421398221,0.9495,2.94788292176398,3.01774384075282,3.04341789608361,3.04773599434755,3.04752709036328,1.60768329384488,0.542092324881819,0.542197128023927,0.571949367163534,0.571206423916894,0.204817765567074
"11",2007,23.0932602275311,20.306201934282,2.78705829324908,0.76784078757174,0.000283712748602838,94.2280689646977,79.3317763282492,14.8962926364485,265,0,2.97358490566038,2.77028927003687,2.79736889702503,0.76996209644516,0.769046510342285,0.848959646620011,0.121812066703667,0.237029496698543,0.223231364570094,2.94325827219092,3.00668287411792,2.97136160715292,3.03479961034548,2.94757699006606,3.0122469851652,0.9485,2.86581729275353,0.9485,2.86034119092211,0.944,2.85991005852403,0.9415,2.85241354616811,2.97497057315442,3.0030806087492,2.98049180798268,2.97991198761563,2.18664568498324,0.52331870860247,0.522922633804239,0.544162763516568,0.543824262990701,0.139212195153481
"10",2008,23.2417153879729,20.7715875933345,2.47012779463844,0.808620462615489,0.00225253363681066,85.572915288704,87.327437129747,-1.754521841043,264,0,2.41287878787879,2.4885107092476,2.46993146240613,0.810906360371393,0.808598660204462,0.530518502672991,0.807555638377472,0.167413864502789,0.188710384720916,2.97061097004383,3.03772601515545,2.95578193217365,3.02278533115949,2.98878182453129,3.05686342330071,0.9575,3.03692556755919,0.959,3.02720358215915,0.9415,3.02822954357107,0.9415,3.01873837905267,3.00416849259964,2.98928363166657,3.0240156062962,3.022822623916,0.204031655945316,0.58530632259679,0.583458145800251,0.605043944985316,0.602789221917569,0.651486102454358
"9",2009,22.7873208591086,20.268713145317,2.51860771379157,0.862889709976494,0.00351374756288658,91.4029909090906,87.6403896891854,3.76260121990516,264,0,2.60606060606061,2.51213876188041,2.53425104850971,0.864564102564273,0.862720576799811,0.204297185531158,0.821277581310567,0.721631359296364,0.689563011028635,2.96776964701824,3.04062336633967,2.98718011668785,3.05991416803761,2.95790591370828,3.02784649298804,0.9505,3.22759462760486,0.949,3.21924974781454,0.9555,3.21892794750379,0.9535,3.20990586407588,3.00419650667896,3.02354714236273,2.99364669645362,2.99287620334816,0.357166048267661,0.689675971711527,0.687949053354055,0.635529661087628,0.635658228221376,0.550084367857402
"8",2010,23.0792271803559,21.3176422624752,1.76158491788064,0.816301823583585,0.0309273000883448,86.961498677762,90.6392022539676,-3.67770357620566,264,0,1.71590909090909,1.80202186679152,1.76649198916967,0.815426526830704,0.81610033398272,0.0261130052918416,0.3538641939781,0.712364161617723,0.709006373677508,2.94937075711414,3.01812066404979,2.92676647290763,2.99536478228631,2.95882119308565,3.02801073357488,0.9465,3.06451427826453,0.9455,3.05745999768557,0.942,3.06144470654066,0.942,3.0499644620215,2.98374571058196,2.96106562759697,2.99347548452029,2.99341596333026,0.16856427923864,0.614414657700945,0.612960852111242,0.625906821718597,0.622073508565757,0.681390942798299
"7",2011,23.8829752639594,20.4626724743526,3.42030278960681,0.805374406444762,2.16798809482555e-05,78.0410599559539,68.1390294503327,9.90203050562125,265,0,3.53584905660377,3.37391334694323,3.41391754949202,0.807391922603096,0.804201458303586,0.0462067433598417,0.95915969257565,0.734340120249316,0.731993634494642,2.96706773700939,3.03469840541766,3.00057834911951,3.06811367011145,2.97218693147924,3.03958427276497,0.9535,3.01681893080306,0.952,3.0058972088871,0.9455,3.01018927963427,0.944,3.0018779359649,3.00088307121353,3.03434600961548,3.00582944659235,3.0058856021221,2.20772276967335,0.59431744521246,0.593821729894066,0.589732925740446,0.590257571514153,0.13732124550324
"6",2012,24.0609055147792,21.5391622924511,2.52174322232809,0.795838305551016,0.00153141962666337,86.7898436922186,85.464944276094,1.32489941612452,265,0,2.61509433962264,2.52591705727808,2.53850644339007,0.796611406365319,0.795563159290928,0.965216552954109,0.394968478554983,0.45251282344565,0.443760371057272,2.95287804977915,3.01860639604628,2.96790110237999,3.03355905894595,2.97937927245056,3.04705392974382,0.954,2.9665927772486,0.953,2.96106978522061,0.949,2.97549715761901,0.9485,2.96675716654197,2.98574222291271,3.00073008066297,3.01296518900965,3.01321660109719,0.463017882177598,0.561556170896151,0.560151737134554,0.595353083855892,0.595264715852767,0.496216929127776
"5",2013,24.9201107303678,21.8372325367775,3.08287819359028,0.721866753636408,1.94858146045362e-05,89.8600240127929,70.0954822241922,19.7645417886007,264,0,3.17424242424242,3.0776032996258,3.08749739680912,0.722427732320729,0.721354687425039,0.484656675979645,0.86848767755104,0.580284007113329,0.554842326496675,2.966542690231,3.02824695711346,2.98015194327571,3.04183058596894,2.97882838680901,3.03941906870564,0.9385,2.69012942830386,0.938,2.68417169979982,0.949,2.69018204239987,0.951,2.68267900425611,2.99739482367223,3.01099126462233,3.00855436945263,3.00912372775733,0.621570034669798,0.49472846703614,0.494431683020174,0.478311013138629,0.477109438916995,0.430464449012661
"4",2014,23.9006481036873,21.2003900228824,2.7002580808049,0.867894827943977,0.00186282390351544,98.8454838640845,81.620505086579,17.2249787775056,263,0,2.85171102661597,2.60011175560518,2.69706036388704,0.868164517559853,0.865933511001686,1.78689764800189e-05,0.641593198700956,0.617457708201242,0.689038368684903,2.97285028979694,3.04405168218235,3.04237180850001,3.11341778678921,2.95650448858367,3.02875177521406,0.953,3.26640174110374,0.9525,3.25604336046542,0.951,3.25076893605454,0.9505,3.23923625728706,3.00845098598964,3.07789479764461,2.99079648985792,2.99262813189887,3.15494676941782,0.658801540294932,0.661925186457368,0.678644972787433,0.678279090137467,0.0756971601722904
"3",2015,23.4518477072023,21.9626602614848,1.48918744571749,0.753639336761664,0.0481553608615852,86.1632898477452,72.9252349996077,13.2380548481375,263,0,1.47528517110266,1.52050871861282,1.4870987303753,0.753667564539359,0.753653991236768,0.202848810930908,0.703834737889327,0.3960059133375,0.401258554398738,2.96306691409679,3.02493824559319,2.94904758663177,3.01082438539065,2.98259594335957,3.04345915166756,0.954,2.82092634321356,0.9525,2.81348837615502,0.9585,2.82272762961634,0.9565,2.81271021308327,2.99400257984499,2.97993598601121,3.01317623983796,3.01302754751356,0.00948769583922617,0.497440198630023,0.496287995116808,0.481702813726232,0.48149672667028,0.922404929844343
"2",2016,24.2228441490594,21.3336100175425,2.88923413151689,0.704137072768622,4.07427437114638e-05,66.0156379987795,67.9350336636124,-1.91939566483299,262,0,3.05725190839695,2.83271659184845,2.89210996900964,0.706563290184766,0.704324105358397,0.000924628841082708,0.925226012991054,0.841049815904124,0.823113316321876,2.96896014746387,3.02820430540709,3.02047465252319,3.07968448997567,2.97416011043259,3.03248945191221,0.9495,2.64027518383493,0.946,2.63193958882052,0.9505,2.64073042604824,0.9485,2.6325613297119,2.99858222643548,3.05007957124943,3.00298783457556,3.0033247811724,3.82216756230778,0.456061619976705,0.458039330349571,0.443580806241789,0.442094951317558,0.0505787669240289
"1",2017,22.9703036614026,20.554468299973,2.41583536142961,0.778370098232398,0.00191110302098929,99.8442212111669,79.3921868391297,20.4520343720373,261,0,2.63984674329502,2.33392607957784,2.42900553700198,0.781354948988587,0.779411652047969,2.00320911218484e-06,0.973737211773802,0.503595632530096,0.517511895461345,2.96717743652633,3.03173865115326,3.04605563276304,3.11043323865854,2.95445019939383,3.02294297886942,0.956,2.92370044827163,0.954,2.91337180919712,0.935,2.92240086580422,0.932,2.9113405935752,2.99945804383979,3.07824443571079,2.98831746241914,2.98869658913162,3.80818393737838,0.541594405562604,0.544640153115076,0.609787858725781,0.609692917972694,0.0510027213767362


==> anc/original-supplement/Full_Season_Results_Phase_I/README.txt <==
This folder contains the results of fitting the Phase I models to the yearly results.
Year: 			The year of the season.
###########
These columns are not used in the paper and result from the bivariate normal model (1) for home and away scores from Broatch and Karl (arXiv:1710.05284)
Home.Mean:		Not used. The conditional mean home score.
Away.Mean:		Not used. The conditional mean away score.
Home.Field.Effect:	Not used. The HFA calculated as a contrast between Home.Mean and Away.Mean in the bivariate mixed model.
Home.Field.s.e.:	Not used. The standard error of Home.Field.Effect.
Home.Field.p.value:	Not used. p-value of test for hypothesis that HFA from bivariate model is 0.
Home.Residual.Variance:	Not used. Conditional error variance of the home scores.
Away.Residual.Variance:	Not used. Conditional error variance of the away scores.
###########
ngames:			Number of games played in season.
unconditional.HFE:	mean(d). The mean of home.score minus away.score for each game. See Figure 1 of the paper.
FE.mov.HFE:		These are the HFA estimates from the fixed effect model. See Figure 1 of the paper.
RE.mov.HFE:		The HFA estimates from the mixed model. See Figure 1 of the paper.
se.FE.mov.HFE:		Standard error of fixed effect HFA estimate.
se.RE.mov.HFE:		Standard error of the random effect HFA estimate.
RE.sim.bias.pvalue:	Not used in paper. Two-sided t-test p-value that fitted mixed model HFAs for y_{sim1} were drawn from pop. with mean 3.
FE.sim.bias.pvalue:	Not used in paper. Two-sided t-test p-value that fitted fixed effect HFAs for y_{sim1} were drawn from pop. with mean 3.
FE.shuffle.sim.bias.pvalue:	Not used in paper. Two-sided t-test p-value that fitted fixed effect HFAs for y_{sim2} were drawn from pop. with mean 3.
RE.shuffle.sim.bias.pvalue:	Not used in paper. Two-sided t-test p-value that fitted mixed model HFAs for y_{sim2} were drawn from pop. with mean 3.
...variables with CI suffix are not used. These record the mean of the confidence intervals from y_{sim1} and y_{sim2}...
FE.sim.coverage.prob:	95% CI coverage probability for the fixed effect model for y_{sim1}. Reported in Table 2 of the paper.
FE.sim.95CI.width:	Not used in paper. Width of the 95% CI for the fixed effect model for y_{sim1}.
RE.sim.coverage.prob:	95% CI coverage probability for the random effect model for y_{sim1}. Reported in Table 2 of the paper.
RE.sim.95CI.width:	Not used in paper. Width of the 95% CI for the random effect model for y_{sim1}.
FE.shuffle.sim.coverage.prob:	95% CI coverage probability for the fixed effect model for y_{sim2}. Reported in Table 2 of the paper.
FE.shuffle.sim.95CI.width:	Not used in paper. Width of the 95% CI for the fixed effect model for y_{sim2}.
RE.shuffle.sim.coverage.prob:	95% CI coverage probability for the random effect model for y_{sim2}. Reported in Table 2 of the paper.
RE.shuffle.sim.95CI.width:	Not used in paper. Width of the 95% CI for the random effect model for y_{sim2}.
FE.sim.mean:		Mean of the fitted HFAs from the fixed effect model for y_{sim1}. Mean of this column plus p-value of t-test of this column are reported in Table 2.
RE.sim.mean:		Mean of the fitted HFAs from the random effect model for y_{sim1}. Mean of this column plus p-value of t-test of this column are reported in Table 2.
FE.shuffle.sim.mean:	Mean of the fitted HFAs from the fixed effect model for y_{sim2}.
RE.shuffle.sim.mean:	Mean of the fitted HFAs from the random effect model for y_{sim2}.
oneprime.z.eta.rec:	test statistic of Equation (7) in the paper.
FE.sim.MSE:		Not used. MSE of holdout predictions of second half of season from fixed effect model during simulation for y_{sim1}.
RE.sim.MSE:		Not used. MSE of holdout predictions of second half of season from random effect model during simulation for y_{sim1}.
FE.shuffle.sim.MSE:	Not used. MSE of holdout predictions of second half of season from fixed effect model during simulation for y_{sim2}.
RE.shuffle.sim.MSE:	Not used. MSE of holdout predictions of second half of season from random effect model during simulation for y_{sim2}.
oneprime.z.eta.pvalue:	p-value of the test in Equation (7) in the paper. These are summarized in the first row of Table 1.


==> anc/original-supplement/Full_Season_Results_Phase_I/WNBA_scores_out_combined.csv <==
Column 1,Year,Home.Mean,Away.Mean,Home.Field.Effect,Home.Field.s.e.,Home.Field.p.value,Home.Residual.Variance,Away.Residual.Variance,Difference.Between.Home.and.Away.Residual.Variance,ngames,unconditional.HFE,FE.mov.HFE,RE.mov.HFE,se.FE.mov.HFE,se.RE.mov.HFE,RE.sim.bias.pvalue,FE.sim.bias.pvalue,FE.shuffle.sim.bias.pvalue,RE.shuffle.sim.bias.pvalue,FE.sim.bias.leftCI,FE.sim.bias.rightCI,RE.sim.bias.leftCI,RE.sim.bias.rightCI,RE.shuffle.sim.bias.leftCI,RE.shuffle.sim.bias.rightCI,FE.sim.coverage.prob,FE.sim.95CI.width,RE.sim.coverage.prob,RE.sim.95CI.width,FE.shuffle.sim.coverage.prob,FE.shuffle.sim.95CI.width,RE.shuffle.sim.coverage.prob,RE.shuffle.sim.95CI.width,FE.sim.mean,RE.sim.mean,FE.shuffle.sim.mean,RE.shuffle.sim.mean,oneprime.z.eta.rec,FE.sim.MSE,RE.sim.MSE,FE.shuffle.sim.MSE,RE.shuffle.sim.MSE,oneprime.z.eta.pvalue,number.neutral.site
8,2000,70.79220303,67.055352941,3.7368500883,0.6664382414,2.0563031e-8,92.568060871,79.225197269,13.342863602,272,3.7536764706,3.7332229622,3.7352889752,0.6670907987,0.6660111079,0.7011162463,0.8058586434,0.8869991743,0.8860195739,2.974780222,3.0324476349,2.9768104705,3.034476977,2.9691639875,3.0266348684,0.9445,2.5490102172,0.9445,2.5448026527,0.949,2.5436640361,0.949,2.5386823781,3.0036139285,3.0056437237,2.9979178348,2.9978994279,0.386843043,0.4321202447,0.432125451,0.4290760911,0.4291713501,0.5339635178,0
7,2001,66.87556528,64.209965709,2.665599571,0.6198441019,0.0000170463,81.097844523,87.286170562,-6.18832604,274,2.697080292,2.6612929298,2.666138459,0.6212362125,0.620022037,0.3250697656,0.180777324,0.8102724056,0.8110518669,2.9548600751,3.0085125902,2.9597180011,3.0133587777,2.9710584599,3.0226513999,0.9505,2.3721551427,0.95,2.3674850842,0.958,2.3753057023,0.958,2.3704539126,2.9816863326,2.9865383894,2.9968407532,2.9968549299,0.4523453958,0.3743690792,0.374051254,0.3460867923,0.3458784649,0.5012232626,0
6,2002,69.349129739,66.17720341,3.1719263284,0.6214017973,3.3172431e-7,88.759084193,82.350504615,6.4085795776,273,3.1941391941,3.1632552659,3.1702025524,0.6224165503,0.6211665241,0.6744929596,0.9457098287,0.504435113,0.5120793318,2.9723713154,3.0257741934,2.9790162455,3.0324226728,2.9822467891,3.0355881624,0.952,2.3838104261,0.9515,2.3789227278,0.947,2.3823555236,0.9465,2.3773523998,2.9990727544,3.0057194592,3.0090786832,3.0089174758,0.5812260916,0.3705620001,0.3706431117,0.3697087279,0.369787595,0.4458321331,0
5,2003,70.091976257,65.860832793,4.2311434637,0.6721540494,3.075953e-10,80.345694884,98.677116854,-18.33142197,257,4.2568093385,4.2222687019,4.2324573085,0.67493189,0.6733213925,0.5921446287,0.9003421126,0.5489127618,0.5380182681,2.9698810698,3.0265028887,2.9794338542,3.0360287501,2.979894475,3.038516273,0.9465,2.59013802,0.9465,2.5837228455,0.9365,2.5939685842,0.9365,2.5875919277,2.9981919792,3.0077313022,3.0089672617,3.009205374,0.5712203377,0.4165830439,0.4162434861,0.4473461719,0.4466128639,0.4497743938,0
4,2004,68.426527656,65.153496452,3.2730312042,0.7079140314,3.773427e-6,69.375660162,84.241218135,-14.86555797,240,3.3,3.2546149935,3.2731319889,0.709649937,0.7084687483,0.5888037786,0.6960151351,0.5178176313,0.5290148779,2.9635111803,3.0243638576,2.9779758735,3.0387894429,2.9791668351,3.0405352787,0.9545,2.7358343696,0.953,2.7276079804,0.9405,2.7363435671,0.9415,2.7274847985,2.9939375189,3.0083826582,3.0101231126,3.0098510569,0.8398806656,0.4811972125,0.4806124762,0.4897274026,0.4894483674,0.3594309027,0
3,2005,68.975963783,65.519077681,3.4568861026,0.6491725846,1.0091704e-7,78.022525782,64.170173668,13.852352114,238,3.4579831933,3.4565752568,3.4566387137,0.6508160914,0.6492813055,0.047920609,0.0486005034,0.518927841,0.5212002418,3.0001743293,3.0565220724,3.0002605451,3.0566077238,2.9618212197,3.01935579,0.944,2.4926881229,0.9435,2.486835834,0.939,2.4864403762,0.9385,2.4808098181,3.0283482008,3.0284341345,2.9905366525,2.9905885049,0.0040279705,0.4133602786,0.4133568946,0.4302500024,0.4302072495,0.9493951987,0
1,2006,76.971488684,73.470669585,3.5008190995,0.7754331466,6.3417621e-6,107.55443767,82.587574515,24.966863158,257,3.4941634241,3.5026438155,3.501337026,0.7769357914,0.7753906463,0.5129245061,0.4700690038,0.94707234,0.9324495854,2.9788394901,3.0458464092,2.9776776657,3.044680054,2.9680553912,3.0348310973,0.954,2.9726607268,0.9535,2.9667122658,0.947,2.9740299782,0.9465,2.9676591828,3.0123429496,3.0111788598,3.001130128,3.0014432442,0.0211700318,0.5835569494,0.5834506742,0.579211116,0.5793874566,0.8843167078,
2,2007,77.86762262,75.862663064,2.0049595564,0.718633803,0.0052714556,100.33269425,98.813936844,1.5187574026,242,2.0123966942,1.9941225692,2.0015754329,0.7198135097,0.7183448096,0.5296714767,0.7786424896,0.3635344871,0.3640114829,2.9738414294,3.0349130439,2.9792508746,3.0403257468,2.9832137707,3.0457288615,0.9565,2.7659349807,0.9555,2.75806733,0.9455,2.7691105264,0.9445,2.7609201548,3.0043772366,3.0097883107,3.0144839751,3.0144713161,0.1024907042,0.4846481068,0.4847764627,0.5078967104,0.5080182881,0.7488609203,
3,2008,77.647495765,74.597046772,3.0504489939,0.6704890367,0.0000053751,91.574792498,86.971633388,4.60315911,259,3.0772200772,3.0432113206,3.0498401115,0.6716607066,0.6704033049,0.5584557691,0.8848295063,0.1781486395,0.1925465442,2.9735658933,3.0306509189,2.9799797318,3.0370511887,2.9901848968,3.0487252161,0.9555,2.5709942832,0.955,2.5659327634,0.9415,2.5729174432,0.94,2.5670618483,3.0021084061,3.0085154603,3.0201006212,3.0194550564,0.2061215671,0.4234279366,0.4232947395,0.4455762582,0.4456662244,0.6498244139,
4,2009,80.395628627,76.614156292,3.7814723356,0.7199422922,1.5007626e-7,101.35813628,110.90168797,-9.543551692,242,3.8099173554,3.7683877317,3.7952691258,0.7224074097,0.7201402337,0.8573068309,0.3933655523,0.8612140701,0.8339136974,2.9544333548,3.0179270326,2.9653851139,3.0288000846,2.9715018376,3.0353227342,0.948,2.7989033692,0.947,2.7818473035,0.944,2.8013824624,0.94,2.7849631189,2.9861801937,2.9970925992,3.0028482958,3.0034122859,0.5761473924,0.524022374,0.5225419573,0.530458186,0.5292561416,0.4478263947,
5,2010,81.729119772,79.080054775,2.6490649972,0.7339189287,0.0003068126,94.813261634,94.493261008,0.3200006253,220,2.6545454545,2.6507956771,2.6495130113,0.7352738888,0.7339835673,0.3383607979,0.3703888246,0.0806829319,0.0814606565,2.9545042203,3.0169620659,2.9535246207,3.0159787565,2.996560299,3.0584485653,0.9535,2.8101623441,0.9535,2.8050673662,0.951,2.8059895266,0.951,2.7991342812,2.9857331431,2.9847516886,3.027575182,3.0275044321,0.0127204405,0.5070828342,0.5070515903,0.4984450442,0.4984330507,0.9102010659,
6,2011,79.050202102,75.261485051,3.7887170518,0.6964725592,5.3320808e-8,92.791618536,95.630472361,-2.838853825,223,3.8340807175,3.7823945987,3.7863521973,0.6980801366,0.6964164422,0.2844838376,0.180269342,0.9007707854,0.9084652102,2.9512281311,3.0091700854,2.9552285617,3.0131514564,2.9676474637,3.028768778,0.9595,2.6655758375,0.9595,2.6592183007,0.9475,2.6653992252,0.947,2.658898798,2.9801991082,2.984190009,2.9980568154,2.9982081209,0.3083018099,0.4366233785,0.4361943171,0.4853853297,0.4854212566,0.5787241369,
7,2012,79.102472028,75.872456092,3.230015936,0.7862237732,0.0000398642,93.210282797,81.024186056,12.186096742,223,3.264573991,3.2265113197,3.2294662019,0.7878591315,0.785983977,0.1826970799,0.2480272589,0.4995534494,0.5047439594,2.986620002,3.0517596593,2.9895674952,3.0547059094,2.9555841069,3.021867072,0.956,3.010696483,0.956,3.0035436339,0.952,3.0083737427,0.9505,3.0011610717,3.0191898306,3.0221367023,2.988589067,2.9887255895,0.4629064843,0.5517107702,0.5518115107,0.5708746349,0.5709934106,0.4962687474,
8,2013,76.872915076,73.637503355,3.2354117212,0.8354373288,0.0001076291,108.6055574,98.702661078,9.9028963227,221,3.2941176471,3.2208993644,3.2325728145,0.8376351019,0.8355969198,0.1647129116,0.4320438428,0.6381200291,0.6495702045,2.9784803165,3.0502978827,2.9895399668,3.0613606646,2.9726403302,3.0438630264,0.9545,3.199556522,0.9535,3.1916438644,0.956,3.2047132165,0.954,3.1967860538,3.0143890996,3.0254503157,3.0085401785,3.0082516783,2.3679068013,0.6703877465,0.6708868642,0.6589594695,0.6591924617,0.1238530219,
2,2014,78.446847492,76.071052277,2.375795215,0.7167594538,0.000917632,83.680270302,90.759041795,-7.078771493,222,2.4504504505,2.353497601,2.3705171169,0.7188579743,0.7168993011,0.6945660889,0.1497845277,0.4953192838,0.4922435244,2.9462440171,3.0082214843,2.9628008342,3.0247864711,2.9804192638,3.040689823,0.9475,2.7481148615,0.947,2.7403412216,0.9535,2.7499995455,0.9525,2.7429514576,2.9772327507,2.9937936526,3.0104804695,3.0105545434,1.835249106,0.4996305617,0.4992823245,0.4721817837,0.4721103045,0.1755088034,0
9,2015,76.783875578,73.477388145,3.306487433,0.8110692339,0.000045679,94.265393597,112.83962538,-18.57423178,225,3.3288888889,3.2976130896,3.3036161653,0.8128208057,0.8116011543,0.9217357106,0.7753987931,0.0006864153,0.0006960276,2.9610606595,3.0290469438,2.967720639,3.035684572,3.0251847944,3.09400848,0.9545,3.1271109108,0.9535,3.1212616107,0.9505,3.1197842984,0.95,3.1115115868,2.9950538016,3.0017026055,3.0596838807,3.0595966372,0.153000238,0.6006076406,0.6001912423,0.619446327,0.6190210675,0.6956845543,
1,2016,83.336607787,80.847787057,2.4888207297,0.7929519571,0.0016971192,86.919506431,103.23476439,-16.31525796,220,2.5136363636,2.4867448148,2.4910544834,0.7950642132,0.7930603965,0.7334475388,0.925778456,0.8622078176,0.8908848786,2.9669407464,3.0363570422,2.971330529,3.0407203053,2.9682474363,3.0365295802,0.947,3.0386822836,0.947,3.0309088915,0.944,3.0379762431,0.943,3.0300596971,3.0016488943,3.0060254171,3.0030221153,3.0023885082,0.0873539395,0.6261167256,0.6256720092,0.6059101598,0.6058274334,0.7675684171,0
10,2017,82.987020696,79.809328333,3.177692363,0.8150808487,0.0000967415,102.39439944,92.102615112,10.291784331,219,3.2922374429,3.1636830356,3.1783130184,0.8174062999,0.8154642642,0.911230213,0.4890727417,0.3823863329,0.376919978,2.9528842566,3.0225404095,2.9671446909,3.0368164924,2.9805251664,3.051425844,0.9465,3.1255797159,0.947,3.1181058343,0.9505,3.1214743013,0.9505,3.1137027069,2.987712333,3.0019805916,3.0157914286,3.0159755052,2.27854194,0.6305993453,0.6307355802,0.6532753889,0.6534328739,0.1311751416,


==> anc/original-supplement/Phase_II_Results/College/S_MBBALL_C_ANALYSIS.csv <==
VAR1,Year,conference,ngames,number_neutral_site,unconditional_HFE,FE_mov_HFE,RE_mov_HFE,se_FE_mov_HFE,se_RE_mov_HFE,oneprime_z_eta_pvalue,weightRE,time,timec,Pred,StdErrPred,DF,Alpha,Lower,Upper,Resid
1,2000,America East,93,0,3.5591397849,3.3866609662,3.3985515328,1.1246089653,1.1178327099,0.3854957999,0.7906730156,-17,-17,3.3376257119,0.4248551588,38.658144502,0.05,2.4780320046,4.1972194192,0.0490352543
2,2000,Atlantic Coast,76,0,4.5,4.2215254023,4.2504183198,1.1852570815,1.175705648,0.4410574023,0.7118276974,-17,-17,4.6998061631,0.4293864828,28.104347779,0.05,3.8203949262,5.5792174001,-0.478280761
3,2000,Atlantic 10,99,0,5.5656565657,5.1309122164,5.1702520954,1.1571083506,1.1498446883,0.1500859995,0.7468819164,-17,-17,4.029185999,0.4021911873,32.161622717,0.05,3.2101107903,4.8482612076,1.1017262175
4,2000,Big East,107,0,3.1214953271,3.0738501275,3.0854386056,0.9420516825,0.9376898536,0.8170635122,1.1268096065,-17,-17,3.6692060648,0.3690117821,35.895100808,0.05,2.920739535,4.4176725945,-0.595355937
5,2000,Big Sky,73,0,3.5753424658,3.5925925926,3.589396478,1.3172949058,1.3069924969,0.8898160377,0.5762805677,-17,-17,4.5268892619,0.446395017,29.090823165,0.05,3.6140327362,5.4397457876,-0.934296669
6,2000,Big South,56,0,6.625,6.625,6.625,1.1064195107,1.0948352791,1,0.816883923,-17,-17,4.1395837601,0.4231992177,35.165013159,0.05,3.2805877661,4.9985797542,2.4854162399
7,2000,Big 10,88,0,4.1363636364,4.1363636364,4.1363636364,1.090906131,1.0836094312,1,0.8402823375,-17,-17,5.4546024426,0.3978273793,35.67909659,0.05,4.6475190732,6.2616858121,-1.318238806
8,2000,Big 12,99,0,5.6868686869,5.7136623107,5.7104225302,0.9935523081,0.987591469,0.9260358345,1.0130211829,-17,-17,6.0194154479,0.3928579989,38.792014814,0.05,5.2246489003,6.8141819955,-0.305753137
9,2000,Big West,98,0,3.5306122449,3.7440962241,3.7248306797,0.9052778467,0.8995841777,0.2048173335,1.2202145928,-17,-17,3.6078146238,0.4055226366,46.261398639,0.05,2.7916643415,4.4239649062,0.1362816003
10,2000,Colonial,76,0,4.6184210526,4.6218258747,4.6200241018,0.918575072,0.9104349634,0.991644856,1.185142818,-17,-17,4.5530281573,0.3939280284,34.939738191,0.05,3.7532624348,5.3527938799,0.0687977174
11,2000,CUSA,98,0,4.612244898,4.6947546488,4.6791567973,1.074948747,1.0704706579,0.6513664228,0.8654151313,-17,-17,4.5893997471,0.4025910243,32.428756061,0.05,3.7697736778,5.4090258164,0.1053549017
12,2000,Ivy League,56,0,3.7321428571,3.7321428571,3.7321428571,1.2205080384,1.2077272962,1,0.6713031914,-17,-17,3.0036896885,0.4556453754,39.92377494,0.05,2.082741261,3.9246381161,0.7284531686
13,2000,Metro Atlantic,93,0,4.7204301075,4.636452577,4.6443850004,0.9778301525,0.9715224103,0.7477577372,1.0458590283,-17,-17,3.1468416305,0.3975051833,36.75095013,0.05,2.3412353467,3.9524479144,1.4896109465
14,2000,MAC,122,0,4.7786885246,4.4692790148,4.5127232936,0.9356026292,0.9307472607,0.0596401803,1.1423972075,-17,-17,4.8663300962,0.3748328307,40.457400301,0.05,4.1090313935,5.6236287988,-0.397051081
15,2000,Mid-Continent,72,0,4.375,4.375,4.375,1.3027583376,1.2923566566,1,0.5892129418,-17,-17,3.9341854715,0.4696508624,113.87052956,0.05,3.0037993834,4.8645715595,0.4408145285
16,2000,Mid-Eastern AC,99,0,2.3737373737,2.4758997429,2.4646007321,0.9334651023,0.9281683712,0.4696113695,1.1476351121,-17,-17,2.9253568028,0.3741678856,39.826586613,0.05,2.1690327136,3.6816808919,-0.44945706
17,2000,Midwestern CC,58,0,7.8103448276,8.1003649635,8.0541496797,1.4918602306,1.4763072508,0.3300413226,0.4493075602,-17,-17,5.6249492819,0.6755041879,66.277145166,0.05,4.2763669138,6.97353165,2.4754156816
18,2000,Missouri Val,92,0,6.152173913,6.1018957346,6.1131149177,1.1449826138,1.1376882658,0.7297562633,0.7627851258,-17,-17,4.9226865967,0.3900078503,37.80547496,0.05,4.1330235494,5.712349644,1.1792091379
19,2000,Mountain West,59,0,5.7796610169,5.2910958904,5.3513828353,1.4759299523,1.4601884633,0.2754808507,0.4590590011,-17,-17,4.9157902679,0.4362902366,30.688677466,0.05,4.0256044549,5.805976081,0.3753056225
20,2000,Northeast,108,0,0.6759259259,0.6759259259,0.6759259259,1.1416231303,1.1357813845,1,0.7672810658,-17,-17,2.752961668,0.3819178618,38.909365934,0.05,1.9804023397,3.5255209963,-2.077035742
21,2000,OH Valley,94,0,3.3510638298,3.027184466,3.0583790508,1.0690473294,1.0624691073,0.1482726632,0.8749961339,-17,-17,3.6954157861,0.4055847968,32.948867208,0.05,2.8701986623,4.5206329099,-0.66823132
22,2000,PAC 10,90,0,2.4888888889,2.4888888889,2.4888888889,1.1494564782,1.1422504355,1,0.7568589231,-17,-17,3.8362770905,0.4148770106,55.968453837,0.05,3.0051682321,4.6673859489,-1.347388202
23,2000,Patriot,45,0,4.7111111111,3.8872180451,3.9635943177,1.8995880938,1.8726323518,0.294838292,0.2771284561,-17,-17,3.7708292313,0.4716887043,27.428867895,0.05,2.803711528,4.7379469347,0.1163888138
24,2000,SEC,97,0,5.6494845361,5.7128113272,5.7044993905,1.1487675875,1.142044541,0.4926874255,0.7577669387,-17,-17,5.0261516349,0.4066069986,33.862469655,0.05,4.1997031592,5.8526001106,0.6866596923
25,2000,Southern,95,0,3.7157894737,3.7476943347,3.7419121965,1.0110559166,1.0044109257,0.7358922878,0.9782495347,-17,-17,3.9699470147,0.3939027037,35.643627632,0.05,3.170797874,4.7690961553,-0.22225268
26,2000,Southland,103,0,2.4174757282,2.1153154579,2.1893850976,1.0341101409,1.0276043015,0.1474444735,0.9351179768,-17,-17,3.8649563432,0.3770723526,39.26763422,0.05,3.1024216882,4.6274909982,-1.749640885
27,2000,Southwestern AC,89,0,1.8539325843,1.8249623305,1.8271050535,0.8885009052,0.8825779209,0.8944974418,1.2667305679,-17,-17,3.4550747983,0.3787261998,43.16281923,0.05,2.6913839354,4.2187656612,-1.630112468
28,2000,Sun Belt,73,0,3.7397260274,3.9382716049,3.9175735707,1.0004196602,0.992322675,0.0985769442,0.9991612077,-17,-17,4.3188762561,0.3980059916,35.089833525,0.05,3.5109550751,5.1267974371,-0.380604651
29,2000,Trans America,91,0,2.3406593407,2.3485,2.3479086192,0.9875156502,0.9814095199,0.946783748,1.0254441831,-17,-17,3.8463197769,0.60734042,98.373563928,0.05,2.6411296802,5.0515098737,-1.497819777
30,2000,West Coast,58,0,3.0172413793,3.0930656934,3.0900925263,1.2165301024,1.2042759833,0.8684694695,0.6757005625,-17,-17,3.3330529516,0.4575989307,36.161448946,0.05,2.4051431546,4.2609627485,-0.239987258
31,2000,WAC,59,0,5.5593220339,5.5196917808,5.5221507817,1.1655434903,1.1538004704,0.934534054,0.7361105358,-17,-17,4.9908163058,0.4049703057,38.482157863,0.05,4.1713339721,5.8102986395,0.528875475
32,2001,America East,93,0,4.7311827957,4.4351004703,4.4683846037,1.1077749745,1.1009157906,0.0558328191,0.8148860821,-16,-16,3.2594817359,0.3980946913,49.918827218,0.05,2.4598527997,4.0591106722,1.1756187344
33,2001,Atlantic Coast,74,0,6.0810810811,6.2629198966,6.2478738212,1.4291917508,1.4180691143,0.56974494,0.4895747359,-16,-16,4.6225683679,0.4005514487,34.156278891,0.05,3.8086870506,5.4364496852,1.6403515287
34,2001,Atlantic 10,92,0,3.0217391304,2.5726814726,2.6121552414,1.103043794,1.0963821526,0.2792352171,0.8218915,-16,-16,3.9761697933,0.374379985,39.969813032,0.05,3.2195018176,4.732837769,-1.403488321
35,2001,Big East,114,0,4.298245614,4.1531562339,4.1774520094,0.9687618231,0.9629590202,0.1848133985,1.065530703,-16,-16,3.6201270989,0.3421784908,46.285590307,0.05,2.9314721864,4.3087820114,0.533029135
36,2001,Big Sky,74,0,5.0945945946,4.907622739,4.9371849411,1.0739984693,1.0653855548,0.3029298639,0.8669472537,-16,-16,4.4479161455,0.4176591155,35.50625321,0.05,3.6004550128,5.2953772781,0.4597065935
37,2001,Big South,56,0,3.8571428571,3.8571428571,3.8571428571,0.9712053315,0.9610367286,1,1.0601757945,-16,-16,4.0304741638,0.3957319011,43.888267942,0.05,3.2328715703,4.8280767573,-0.173331307
38,2001,Big 10,88,0,4.8181818182,4.8181818182,4.8181818182,1.0469741014,1.0399675419,1,0.9122799337,-16,-16,5.3445694777,0.3706590441,45.087247636,0.05,4.5980637114,6.0910752439,-0.52638766
39,2001,Big 12,100,0,5.19,5.1364646999,5.1469989789,0.9353016635,0.9297602969,0.8347192841,1.1431325376,-16,-16,5.9081833002,0.3662014614,49.462231938,0.05,5.1724478264,6.6439187741,-0.7717186
40,2001,Big West,76,0,2.3815789474,2.5394438138,2.520460371,1.1411324291,1.1318685648,0.583979849,0.7679410885,-16,-16,3.5337763328,0.3798892573,61.094983577,0.05,2.7741646983,4.2933879673,-0.994332519
41,2001,Colonial,73,0,7,6.9670781893,6.9744336985,1.2556006618,1.2457666743,0.7661726858,0.6343032376,-16,-16,4.4525004549,0.3667225406,44.665396826,0.05,3.7137305922,5.1912703176,2.5145777344
42,2001,CUSA,97,0,2.4020618557,2.442255203,2.4347390749,1.3879745151,1.3797637138,0.6576159784,0.5190832511,-16,-16,4.5227762317,0.3748116882,40.156447724,0.05,3.7653454752,5.2802069882,-2.080521029
43,2001,Ivy League,56,0,5.6785714286,5.6785714286,5.6785714286,1.3948503975,1.3802317266,1,0.5139782471,-16,-16,2.9374351879,0.4291550336,51.851540619,0.05,2.0762139179,3.798656458,2.7411362407
44,2001,Metro Atlantic,90,0,3.7222222222,3.7222222222,3.7222222222,1.1361008376,1.128971952,1,0.7747583042,-16,-16,3.0838393122,0.370494442,46.395316553,0.05,2.3382441191,3.8294345053,0.63838291
45,2001,MAC,122,0,3.631147541,3.1064918178,3.1580163525,0.9603997104,0.9556243498,0.0083279694,1.0841664386,-16,-16,4.7716120683,0.3485873289,52.39794085,0.05,4.0722468449,5.4709772917,-1.66512025
46,2001,Mid-Continent,72,0,3.2638888889,3.2638888889,3.2638888889,1.1949119178,1.1853878119,1,0.7003710959,-16,-16,3.8670522573,0.4515476496,158.17477616,0.05,2.9752116791,4.7588928354,-0.603163368
47,2001,Mid-Eastern AC,100,0,2.48,2.3898951382,2.4041988761,0.9091334623,0.9045079127,0.2381736115,1.2098867313,-16,-16,2.8906542017,0.3478167735,50.84906839,0.05,2.1923325653,3.5889758382,-0.500759063
48,2001,Midwestern CC,58,0,6.1724137931,6.3613138686,6.3268194379,1.0604572994,1.0492787636,0.3461011264,0.889229022,-16,-16,5.5164243835,0.6574120998,73.052290635,0.05,4.2062197579,6.8266290091,0.8448894851
49,2001,Missouri Val,90,0,5.3111111111,5.3111111111,5.3111111111,1.0002734428,0.993997941,1,0.9994533385,-16,-16,4.8492379748,0.3632709828,48.682848064,0.05,4.1190972881,5.5793786614,0.4618731363
50,2001,Mountain West,56,0,7.3035714286,7.3035714286,7.3035714286,1.2587783383,1.2455918124,1,0.6311047931,-16,-16,4.8261892803,0.408019052,38.199502818,0.05,4.000339535,5.6520390255,2.4773821483
51,2001,Northeast,120,0,2.9333333333,2.9333333333,2.9333333333,0.9103492196,0.9058942318,1,1.2066573193,-16,-16,2.6930182664,0.3553790017,49.856546248,0.05,1.9791676431,3.4068688897,0.2403150669
52,2001,OH Valley,76,0,4.4473684211,4.1104497354,4.1810732624,1.2096688202,1.2000306461,0.1153911773,0.6833874936,-16,-16,3.6218362055,0.3779748661,41.900092246,0.05,2.8589981559,4.384674255,0.48861353
53,2001,PAC 10,90,0,2.3333333333,2.3333333333,2.3333333333,1.2900735377,1.2819859699,1,0.6008569183,-16,-16,3.7775551798,0.3919599672,83.687429321,0.05,2.9980572631,4.5570530966,-1.444221847
54,2001,Patriot,45,0,3.8,3.2061744744,3.3190839412,1.4892850021,1.4676702128,0.0340692803,0.4508627629,-16,-16,3.6843363275,0.4426741007,33.828251626,0.05,2.7845460493,4.5841266057,-0.478161853
55,2001,SEC,99,0,3.797979798,3.8646821091,3.8532877673,0.9937758027,0.9875515328,0.6091455093,1.0125655885,-16,-16,4.9350775342,0.3790479624,42.229513148,0.05,4.1702509269,5.6999041416,-1.070395425
56,2001,Southern,96,0,6.0416666667,6.0416666667,6.0416666667,1.0829353009,1.0762885889,1,0.8526974778,-16,-16,3.9131327235,0.3668184342,45.742267061,0.05,3.1746532273,4.6516122196,2.1285339432
57,2001,Southland,114,0,3.6754385965,3.5223607038,3.5572148759,0.9203986837,0.9155434396,0.1948919926,1.1804511572,-16,-16,3.824412917,0.3506074203,49.75067338,0.05,3.1201097354,4.5287160986,-0.302052213
58,2001,Southwestern AC,94,0,4.2446808511,3.8834951456,3.9206742989,0.9363281309,0.9304824086,0.0579502921,1.1406275501,-16,-16,3.4189121872,0.3528068991,56.251189557,0.05,2.7122246797,4.1255996947,0.4645829584
59,2001,Sun Belt,99,0,3.797979798,3.8448509485,3.8393287198,1.0445515407,1.0381312293,0.8741104886,0.9165164242,-16,-16,4.2596432438,0.3707532696,44.41158096,0.05,3.5126346593,5.0066518282,-0.414792295
60,2001,Trans America,93,0,5.2903225806,4.9418918919,4.9838211656,1.0452454466,1.0383476657,0.1366248127,0.9152999346,-16,-16,3.7826443472,0.591050138,109.86030533,0.05,2.6113051404,4.9539835541,1.1592475446
61,2001,West Coast,58,0,1.3620689655,1.3932481752,1.3918625118,1.2737959405,1.2609259831,0.9449503564,0.6163115108,-16,-16,3.2761843186,0.4303889154,46.153938743,0.05,2.4099343326,4.1424343045,-1.882936143
62,2001,WAC,75,0,7.5466666667,7.3577533578,7.4146917119,1.3258250946,1.3147118576,0.4398925577,0.568888992,-16,-16,4.8837931454,0.3785300049,51.479751043,0.05,4.1240343635,5.6435519273,2.4739602124
63,2002,Horizon,73,0,4.4109589041,4.1976690692,4.2328500335,1.2132548031,1.2030762209,0.4612864585,0.6793537255,-15,-15,4.0448454124,0.3946924984,36.874812857,0.05,3.2450307927,4.8446600322,0.1528236567
64,2002,America East,73,0,3.8493150685,3.731824417,3.7617683205,1.299840619,1.2892585255,0.2833303465,0.5918610927,-15,-15,3.1813377599,0.3728538954,67.957895869,0.05,2.4373110489,3.9253644709,0.5504866571
65,2002,Atlantic Coast,72,0,5.5833333333,5.5833333333,5.5833333333,1.3858164942,1.3747751375,1,0.5207011632,-15,-15,4.5453305727,0.372873451,43.415824176,0.05,3.7935678154,5.29709333,1.0380027606
66,2002,Atlantic 10,94,0,3.7872340426,3.8824334815,3.8692493998,1.1238964458,1.1161344749,0.6455925027,0.7916758635,-15,-15,3.9231535877,0.3478276517,52.306373585,0.05,3.2252836387,4.6210235366,-0.040720106
67,2002,Big East,114,0,3.701754386,3.745932659,3.7391343591,0.8690246378,0.8642008769,0.7076584782,1.3241458424,-15,-15,3.571048133,0.3167888803,63.647260992,0.05,2.9381220371,4.203974229,0.1748845259
68,2002,Big Sky,57,0,3.5614035088,3.431640625,3.4907137356,1.6188423425,1.6010102504,0.3607740213,0.3815846442,-15,-15,4.368943029,0.3901239463,45.257025996,0.05,3.5833162151,5.154569843,-0.937302404
69,2002,Big South,68,0,4.8529411765,4.8529411765,4.8529411765,1.2661225499,1.2554061125,1,0.6238045132,-15,-15,3.9213645674,0.3695665573,57.471476502,0.05,3.1814518537,4.6612772812,0.931576609
70,2002,Big 10,88,0,6.8636363636,6.8636363636,6.8636363636,1.091060582,1.0843579768,1,0.8400444529,-15,-15,5.2345365127,0.3448401622,60.158123334,0.05,4.5447907763,5.9242822492,1.6290998509
71,2002,Big 12,96,0,6.8229166667,6.8229166667,6.8229166667,1.1235699564,1.1165160367,1,0.7921360241,-15,-15,5.7969511526,0.3409359929,66.661583838,0.05,5.1163765529,6.4775257523,1.0259655141
72,2002,Big West,90,0,3.5555555556,3.5555555556,3.5555555556,1.1070304815,1.1000863084,1,0.8159824944,-15,-15,3.4597380417,0.3558762153,85.305075894,0.05,2.7521973128,4.1672787707,0.0958175138
73,2002,Colonial,90,0,4.2111111111,4.2111111111,4.2111111111,1.140624899,1.1334620454,1,0.7686246436,-15,-15,4.3519727524,0.3409393728,60.520568149,0.05,3.6701130994,5.0338324054,-0.140861641
74,2002,CUSA,112,0,5.9107142857,5.9107142857,5.9107142857,1.0756618,1.0712324262,1,0.8642681495,-15,-15,4.4561527163,0.3482668382,52.303686471,0.05,3.7574007488,5.1549046839,1.4545615694
75,2002,Ivy League,56,0,2.0357142857,2.0357142857,2.0357142857,1.3128107638,1.2990650919,1,0.5802240716,-15,-15,2.8711806873,0.4042695465,70.635803481,0.05,2.065018076,3.6773432987,-0.835466402
76,2002,Metro Atlantic,93,0,2.2258064516,1.9189806433,1.9513555165,1.114285531,1.1067801641,0.4529676761,0.805391455,-15,-15,3.0208369939,0.3448226183,61.791904911,0.05,2.3315002231,3.7101737648,-1.101856351
77,2002,MAC,122,0,5.8442622951,5.5716803887,5.599669365,0.9364372391,0.9323085001,0.1721293464,1.140361767,-15,-15,4.6768940404,0.3238038378,72.151171507,0.05,4.0314259923,5.3223620885,0.8947863483
78,2002,Mid-Continent,56,0,3.5,3.5,3.5,1.3545558049,1.3403728626,1,0.5450121655,-15,-15,3.7999190431,0.4357702638,211.49974519,0.05,2.9409096215,4.6589284647,-0.299919043
79,2002,Mid-Eastern AC,98,0,2.8775510204,2.8876276958,2.8861965094,0.919887308,0.9145407068,0.909062935,1.181763974,-15,-15,2.8559516007,0.3228376707,68.822236046,0.05,2.2118783909,3.5000248104,0.0316760951
80,2002,Missouri Val,90,0,5.1888888889,5.1888888889,5.1888888889,0.8646348212,0.859214201,1,1.3376255526,-15,-15,4.7757893529,0.3379882624,66.487741239,0.05,4.1010664008,5.450512305,0.413099536
81,2002,Mountain West,59,0,3.0677966102,3.1104452055,3.09508409,1.187620167,1.1745707615,0.8630101511,0.7089977754,-15,-15,4.7365882926,0.3810633826,49.893420164,0.05,3.9711594514,5.5020171338,-1.626143087
82,2002,Northeast,122,0,1.9918032787,1.9145366159,1.9215886497,0.9144533795,0.9102992591,0.378141276,1.1958504231,-15,-15,2.6330748647,0.3302480677,67.72479954,0.05,1.9740266147,3.2921231147,-0.718538249
83,2002,OH Valley,77,0,5.4675324675,5.0069526549,5.101531616,1.2901532519,1.2797385024,0.0708894,0.6007826708,-15,-15,3.5482566248,0.3517754784,56.367021493,0.05,2.8436669035,4.2528463462,1.4586960301
84,2002,PAC 10,90,0,5.9,5.9,5.9,1.2738967539,1.2659108031,1,0.6162139675,-15,-15,3.7188332692,0.3713639176,132.40783563,0.05,2.9842596647,4.4534068736,2.1811667308
85,2002,Patriot,57,0,3.2456140351,3.29296875,3.2768996622,1.4709239049,1.4558444824,0.7272846003,0.4621889817,-15,-15,3.5978434237,0.4149683282,43.576960361,0.05,2.7613003388,4.4343865086,-0.304874674
86,2002,SEC,96,0,5.0729166667,5.0729166667,5.0729166667,1.116243207,1.1097445594,1,0.8025689286,-15,-15,4.8440034336,0.3527690775,55.414211305,0.05,4.1371571636,5.5508497037,0.228913233
87,2002,Southern,96,0,3.8020833333,3.8020833333,3.8020833333,1.1219646832,1.1150228221,1,0.7944043743,-15,-15,3.8563184323,0.3411789236,62.25110605,0.05,3.1743662015,4.5382706631,-0.054235099
88,2002,Southland,114,0,4.3245614035,4.1088491147,4.1318932238,0.9076987971,0.903222117,0.1855189224,1.2137143316,-15,-15,3.7838694908,0.3254707305,66.681655398,0.05,3.1341701784,4.4335688032,0.3249796239
89,2002,Southwestern AC,94,0,4.4574468085,4.5130607885,4.5051056087,0.9918820743,0.9856578318,0.7594544798,1.0164357154,-15,-15,3.3827495761,0.3283869145,77.860442184,0.05,2.728962992,4.0365361602,1.1303112124
90,2002,Sun Belt,81,0,4.7777777778,4.8578104519,4.8414872889,1.0889014629,1.0804117486,0.7391702157,0.8433791059,-15,-15,4.2004102314,0.344862459,59.38975462,0.05,3.5104367874,4.8903836754,0.6574002205
91,2002,West Coast,58,0,3.2413793103,3.4142335766,3.402817254,1.2769431423,1.2640035092,0.645368201,0.6132772857,-15,-15,3.2193156856,0.4046774673,61.738118299,0.05,2.4103086925,4.0283226786,0.1949178911
92,2002,WAC,93,0,4.4408602151,4.236036036,4.2572948328,1.0062146226,0.9998609587,0.3943052584,0.9876856668,-15,-15,4.776769985,0.3538054775,73.412181213,0.05,4.0717033773,5.4818365927,-0.540733949
93,2003,Horizon,77,0,5.0519480519,4.644637627,4.6749822696,0.9588380318,0.9516293382,0.2006670636,1.0877009215,-14,-14,3.9637143407,0.3677194845,50.427498156,0.05,3.2252831245,4.7021455568,0.6809232863
94,2003,America East,73,0,3.1095890411,3.4045391811,3.3537033136,1.1752116176,1.1654135822,0.275488435,0.7240488163,-14,-14,3.1031937839,0.349462213,98.21423476,0.05,2.409716302,3.7966712659,0.3013453972
95,2003,Atlantic Coast,72,0,5.7777777778,5.7777777778,5.7777777778,1.2316353063,1.2218180854,1,0.6592281439,-14,-14,4.4680927775,0.3466297647,58.405577329,0.05,3.7743404888,5.1618450661,1.3096850003
96,2003,Atlantic Sun,99,0,3.9292929293,4.1116407171,4.0929945456,1.0290653077,1.0230250034,0.409673918,0.9443089924,-14,-14,3.5832581392,0.3786354546,48.994587184,0.05,2.8223595794,4.3441566991,0.5283825779
97,2003,Atlantic 10,100,0,4.77,4.3478436272,4.3921725882,0.9971934076,0.9911312653,0.2726453224,1.0056369044,-14,-14,3.8701373821,0.3228449436,73.027660782,0.05,3.2267124431,4.5135623211,0.4777062452
98,2003,Big East,116,0,2.9655172414,3.0628023452,3.0278859594,1.0879444901,1.0812828807,0.6441197363,0.844863457,-14,-14,3.5219691672,0.2932182134,94.753331045,0.05,2.9398378685,4.1041004658,-0.459166822
99,2003,Big Sky,58,0,4.6206896552,4.3184306569,4.3565212586,1.1610142158,1.1486634952,0.2367750781,0.7418650734,-14,-14,4.2899699126,0.3640620568,60.864079912,0.05,3.5619499568,5.0179898684,0.0284607443
100,2003,Big South,78,0,3.2179487179,3.0011109607,3.0813594501,1.1477371013,1.1367753063,0.3838679049,0.759128259,-14,-14,3.8122549711,0.3449995447,79.740327358,0.05,3.1256496721,4.4988602702,-0.81114401
101,2003,Big 10,87,0,6.724137931,6.9249888141,6.8936698083,1.002881055,0.9968223422,0.067721263,0.994262696,-14,-14,5.1245035478,0.3206968277,85.765978373,0.05,4.4869545368,5.7620525588,1.8004852663
102,2003,Big 12,96,0,6.5208333333,6.5208333333,6.5208333333,0.9846591093,0.9785707023,1,1.0314025338,-14,-14,5.6857190049,0.3173939666,95.984049492,0.05,5.0556956245,6.3157423853,0.8351143284
103,2003,Big West,90,0,3.3888888889,3.3888888889,3.3888888889,1.0073980137,1.0010770589,1,0.9853665597,-14,-14,3.3856997507,0.3338333524,126.28927956,0.05,2.7250680319,4.0463314695,0.0031891382
104,2003,Colonial,90,0,3.2222222222,3.2222222222,3.2222222222,1.1499498892,1.1427408249,1,0.756209569,-14,-14,4.2514450499,0.3169258492,88.029071039,0.05,3.6216244208,4.881265679,-1.029222828
105,2003,CUSA,114,0,4.6929824561,4.4751228212,4.5146553282,0.9107515771,0.9061854891,0.332339896,1.2055913855,-14,-14,4.3895292009,0.3232607302,72.583004683,0.05,3.7452091326,5.0338492693,0.0855936203
106,2003,Ivy League,56,0,0.2678571429,0.2678571429,0.2678571429,1.0335568663,1.0227343177,1,0.936119403,-14,-14,2.8049261867,0.3813032629,101.19457663,0.05,2.0485407139,3.5613116595,-2.537069044
107,2003,Metro Atlantic,87,0,0.8505747126,0.9137681159,0.90480019,0.9858882702,0.9786424751,0.8083634787,1.0288323249,-14,-14,2.9578346756,0.3208113002,87.82128903,0.05,2.3202715477,3.5953978036,-2.04406656
108,2003,MAC,122,0,4.7704918033,4.5949314197,4.6517926295,0.9865688743,0.9813215329,0.1811904881,1.0274132938,-14,-14,4.5821760125,0.3008438958,106.83566866,0.05,3.9857775858,5.1785744392,0.0127554072
109,2003,Mid-Continent,56,0,3.3928571429,3.3928571429,3.3928571429,1.259987779,1.2467952739,1,0.6298938011,-14,-14,3.7327858289,0.422579296,260.97742183,0.05,2.9006868313,4.5648848264,-0.339928686
110,2003,Mid-Eastern AC,100,0,3.15,3.0889603344,3.0962424045,0.9948738231,0.9888469061,0.7757307769,1.0103317292,-14,-14,2.8212489996,0.299573977,99.955466604,0.05,2.2268995189,3.4155984804,0.2677113348
111,2003,Missouri Val,90,0,2.9111111111,2.9111111111,2.9111111111,1.1154136108,1.1084207536,1,0.8037632045,-14,-14,4.702340731,0.3145105707,97.402821823,0.05,4.0781569093,5.3265245527,-1.79122962
112,2003,Mountain West,59,0,3.593220339,3.3827054795,3.4245247733,1.2429900171,1.2299194241,0.4987042256,0.6472390602,-14,-14,4.6469873049,0.3557224126,69.11450267,0.05,3.9373614824,5.3566131274,-1.264281825
113,2003,Northeast,111,0,3.981981982,3.7979085323,3.8717907779,0.981077121,0.9745413332,0.2507102817,1.0389477433,-14,-14,2.5731314631,0.3068711575,98.680677485,0.05,1.9642081348,3.1820547914,1.2247770692
114,2003,OH Valley,76,0,2.7763157895,2.3498677249,2.3744079262,1.0466430379,1.0387453269,0.1876208556,0.9128571512,-14,-14,3.4746770442,0.3273255121,81.231942526,0.05,2.8234301385,4.1259239499,-1.124809319
115,2003,PAC 10,90,0,3.9222222222,3.9222222222,3.9222222222,1.1472804973,1.1400883,1,0.7597326273,-14,-14,3.6601113585,0.3534947866,212.95568161,0.05,2.9633143729,4.356908344,0.2621108637
116,2003,Patriot,57,0,5.8947368421,5.84765625,5.8531685745,1.4111476805,1.3967077479,0.8061153989,0.502174976,-14,-14,3.5113505199,0.3888512514,59.174403806,0.05,2.7333089426,4.2893920971,2.3363057301
117,2003,SEC,96,0,4.9791666667,4.9791666667,4.9791666667,1.0624682822,1.0560595802,1,0.8858660378,-14,-14,4.752929333,0.3280781067,77.428741971,0.05,4.0997000852,5.4061585808,0.2262373337
118,2003,Southern,96,0,2.7083333333,2.8036060489,2.7847124489,0.9705441796,0.9640204545,0.5987980363,1.0616207075,-14,-14,3.7995041411,0.3173345598,90.945542082,0.05,3.169152936,4.4298553462,-0.995898092
119,2003,Southland,115,0,4.4695652174,4.3184529523,4.3331435088,0.8985403902,0.8942040558,0.4051520803,1.2385820803,-14,-14,3.7433260646,0.301994137,95.716204451,0.05,3.143849757,4.3428023723,0.5751268876
120,2003,Southwestern AC,94,0,4.2872340426,4.1087378641,4.148910127,1.035801242,1.0294054942,0.2444980517,0.9320670283,-14,-14,3.346586965,0.3058256155,115.49035148,0.05,2.7408326248,3.9523413052,0.7621508991
121,2003,Sun Belt,83,0,3.6024096386,3.2849527607,3.3380446147,1.0795946372,1.0700665644,0.3178911024,0.857982763,-14,-14,4.1411772191,0.3206636174,84.943644869,0.05,3.5036059332,4.7787485049,-0.856224458
122,2003,West Coast,58,0,3.1724137931,3.1332116788,3.1405404656,1.4311081525,1.4165240068,0.8837992975,0.4882644315,-14,-14,3.1624470526,0.3807682803,87.038942322,0.05,2.4056336395,3.9192604656,-0.029235374
123,2003,WAC,93,0,5.4516129032,5.1617117117,5.2013162991,1.0007623369,0.9940601656,0.1720947857,0.998477068,-14,-14,4.6697468246,0.3311812228,112.3572031,0.05,4.0135764639,5.3259171852,0.4919648871
124,2004,Horizon,78,0,3.1794871795,2.8144508016,2.8528096713,0.9916565386,0.9839263103,0.3108022284,1.0168981107,-13,-13,3.8825832689,0.3426981032,74.18482247,0.05,3.1997706585,4.5653958792,-1.068132467
125,2004,America East,92,0,2.3043478261,2.1232673267,2.1520765397,1.1036425462,1.0966229878,0.1743273126,0.8209999507,-13,-13,3.0250498079,0.3283151171,150.14848073,0.05,2.3763354347,3.6737641811,-0.901782481
126,2004,Atlantic Coast,72,0,3.6944444444,3.6944444444,3.6944444444,0.987747267,0.9798777859,1,1.0249633267,-13,-13,4.3908549822,0.3221710927,84.203198966,0.05,3.7502050208,5.0315049436,-0.696410538
127,2004,Atlantic Sun,112,0,1.5982142857,1.5340014316,1.5381057897,0.9666518455,0.96182766,0.7242775522,1.0701873944,-13,-13,3.5304588002,0.3537525271,73.064064455,0.05,2.8254414448,4.2354761555,-1.996457369
128,2004,Atlantic 10,97,0,2.5979381443,2.9506473402,2.922263911,1.054597952,1.0482938462,0.3957378935,0.8991375866,-13,-13,3.8171211764,0.2998244822,110.01223128,0.05,3.2229401614,4.4113021914,-0.866473836
129,2004,Big East,114,0,2.5701754386,2.5341829696,2.5393335263,1.0240035373,1.0200727383,0.821893959,0.9536677278,-13,-13,3.4728902013,0.2719398786,153.62161352,0.05,2.9356657393,4.0101146633,-0.938707232
130,2004,Big Sky,60,0,3.0833333333,2.8963118375,2.9653605746,1.2238147028,1.2094737251,0.4603617047,0.6676804608,-13,-13,4.2109967962,0.3398125955,87.216746453,0.05,3.535606133,4.8863874593,-1.314684959
131,2004,Big South,79,0,3.6582278481,3.0064438825,3.1296013224,1.3291963394,1.3184838852,0.0651796465,0.5660069017,-13,-13,3.7031453748,0.3223964553,117.93379884,0.05,3.0647089085,4.3415818411,-0.696701492
132,2004,Big 10,88,0,4.8863636364,4.8863636364,4.8863636364,1.0700273743,1.0634325826,1,0.8733940389,-13,-13,5.0144705828,0.2986356983,131.52121552,0.05,4.4237197595,5.6052214062,-0.128106946
133,2004,Big 12,96,0,6.875,6.875,6.875,0.9922527788,0.9859616595,1,1.0156763787,-13,-13,5.5744868572,0.2959869028,148.05650586,0.05,4.9895823208,6.1593913936,1.3005131428
134,2004,Big West,90,0,4.4777777778,4.4777777778,4.4777777778,1.0067742108,1.0004626387,1,0.9865880151,-13,-13,3.3116614597,0.3141756317,195.16904302,0.05,2.6920463571,3.9312765622,1.1661163181
135,2004,Colonial,90,0,4.9777777778,4.9777777778,4.9777777778,0.9317991879,0.9259576115,1,1.1517423726,-13,-13,4.1509173474,0.2951142758,138.23123695,0.05,3.5673954786,4.7344392163,0.8268604303
136,2004,CUSA,111,0,4.1081081081,4.0388167369,4.0494884242,1.0048566747,1.0001539966,0.5153187007,0.9903569571,-13,-13,4.3229056855,0.3001781622,108.54165606,0.05,3.7279341284,4.9178772427,-0.284088949
137,2004,Ivy League,56,0,0.7678571429,0.7678571429,0.7678571429,1.4937155768,1.4780761436,1,0.4481920823,-13,-13,2.7386716861,0.3606230428,151.0607753,0.05,2.0261553818,3.4511879904,-1.970814543
138,2004,Metro Atlantic,92,0,2.5,2.7125644508,2.6985948138,1.0058615647,0.9995997489,0.5034910207,0.9883791447,-13,-13,2.8948323573,0.2988609849,133.98163007,0.05,2.3037366648,3.4859280498,-0.182267907
139,2004,MAC,122,0,5.4754098361,5.2132510294,5.2520886884,0.9297730531,0.9254003034,0.1166106708,1.1567675297,-13,-13,4.4874579846,0.2801562038,169.94918485,0.05,3.9344237721,5.0404921971,0.7257930448
140,2004,Mid-Continent,72,0,4.7777777778,4.7777777778,4.7777777778,1.25832552,1.2482908422,1,0.6315590908,-13,-13,3.6656526147,0.4122231139,288.63200652,0.05,2.8543080792,4.4769971502,1.1121251631
141,2004,Mid-Eastern AC,99,0,3.1212121212,3.1212121212,3.1212121212,1.0908531545,1.0842362716,1,0.8403639549,-13,-13,2.7865463986,0.2784559681,156.33542212,0.05,2.236525028,3.3365677692,0.3346657226
142,2004,Missouri Val,90,0,3.7111111111,3.7111111111,3.7111111111,1.0985215028,1.0916291907,1,0.8286724018,-13,-13,4.6288921091,0.2932717298,153.31279874,0.05,4.0495167429,5.2082674753,-0.917780998
143,2004,Mountain West,56,0,5.7678571429,5.7678571429,5.7678571429,1.1524607185,1.140385845,1,0.7529180991,-13,-13,4.5573863172,0.3323656822,102.38165607,0.05,3.8981700582,5.2166025762,1.2104708257
144,2004,Northeast,100,0,3.31,3.4349192415,3.3654804288,0.981748806,0.9774584595,0.2691139901,1.0375265918,-13,-13,2.5131880614,0.2856791873,154.64876619,0.05,1.948850987,3.0775251359,0.9217311801
145,2004,OH Valley,92,0,4.0108695652,3.6565792218,3.7077141016,0.9922082944,0.9852029207,0.0588625829,1.0157674541,-13,-13,3.4010974636,0.305045915,126.30596569,0.05,2.7974347435,4.0047601837,0.2554817582
146,2004,PAC 10,88,0,3.4886363636,3.5315436242,3.5230446512,1.1265582315,1.1186002847,0.809314111,0.7879392043,-13,-13,3.6013894478,0.338784342,317.39248297,0.05,2.9348426604,4.2679362352,-0.069845824
147,2004,Patriot,57,0,4.4385964912,4.4189453125,4.4207435121,1.5255299796,1.5099220572,0.9322744074,0.4296932252,-13,-13,3.424857616,0.364664375,85.356835963,0.05,2.6998508969,4.1498643352,0.9940876965
148,2004,SEC,96,0,6.5208333333,6.5208333333,6.5208333333,1.0308229089,1.0244595355,1,0.9410915557,-13,-13,4.6618552324,0.3053604818,116.24188327,0.05,4.057063586,5.2666468788,1.858978101
149,2004,Southern,101,0,2.7128712871,2.3592039801,2.4046984372,1.0035179854,0.9974006254,0.0916507217,0.9930009844,-13,-13,3.7426898499,0.2957198986,143.22626635,0.05,3.1581505137,4.3272291862,-1.38348587
150,2004,Southland,95,0,5.6105263158,5.5528732358,5.5670147709,0.978242005,0.9721359111,0.7952888827,1.0449785736,-13,-13,3.7027826384,0.280594637,147.94042804,0.05,3.1482914242,4.2572738527,1.8500905974
151,2004,Southwestern AC,89,0,3.7303370787,3.613125,3.6263629288,1.0976916133,1.0906495594,0.3357258875,0.8299258804,-13,-13,3.3104243539,0.2855638851,182.48366519,0.05,2.7469927943,3.8738559135,0.3027006461
152,2004,Sun Belt,83,0,4.3012048193,4.2838308655,4.2868379673,1.137712846,1.1291237797,0.9356179537,0.7725643726,-13,-13,4.0819442067,0.2985684286,130.8400998,0.05,3.4912979057,4.6725905077,0.2018866588
153,2004,West Coast,59,0,3.7288135593,3.8981164384,3.8842956323,1.4029680956,1.3885321845,0.7407082935,0.5080476069,-13,-13,3.1055784196,0.3590216024,129.04069871,0.05,2.3952475075,3.8159093317,0.7925380188
154,2004,WAC,91,0,3.9230769231,3.977,3.9677340706,1.2704589279,1.2625714143,0.6102524175,0.6195533948,-13,-13,4.5627236642,0.3111157725,182.14653049,0.05,3.9488693924,5.1765779359,-0.585723664
155,2005,Horizon,77,0,3.961038961,3.5458113292,3.6317962091,1.3384212181,1.3277814798,0.1177013427,0.5582315448,-12,-12,3.8014521971,0.3200863636,118.19470193,0.05,3.1676048703,4.4352995239,-0.255640868
156,2005,America East,93,0,3.9139784946,4.0059065208,3.9970604588,1.1763669377,1.1691949723,0.6635177078,0.7226273256,-12,-12,2.9469058319,0.3098724911,234.85308673,0.05,2.3364209424,3.5573907215,1.0590006888
157,2005,Atlantic Coast,88,0,2.9545454545,2.9545454545,2.9545454545,1.0798242127,1.0728278372,1,0.8576179796,-12,-12,4.313617187,0.2999344397,130.94234485,0.05,3.7202728838,4.9069614902,-1.359071732
158,2005,Atlantic Sun,112,0,2.7946428571,2.7816750179,2.7847862443,0.9505780149,0.9458140788,0.8993717121,1.1066861342,-12,-12,3.4776594611,0.3313851044,117.88816623,0.05,2.821420286,4.1338986362,-0.695984443
159,2005,Atlantic 10,94,0,2.0425531915,1.9278436836,1.9398866573,1.0047577008,0.9982453993,0.3041567485,0.9905520774,-12,-12,3.7641049708,0.2792519702,178.06535017,0.05,3.213035854,4.3151740876,-1.836261287
160,2005,Big East,96,0,2.0833333333,2.0833333333,2.0833333333,0.8900856478,0.8850124396,1,1.2622239121,-12,-12,3.4238112355,0.253531705,261.37858764,0.05,2.9245866612,3.9230358098,-1.340477902
161,2005,Big Sky,59,0,6.6610169492,6.551168131,6.5911539583,1.4027642479,1.3883062435,0.6587692725,0.5081952751,-12,-12,4.1320236797,0.3177907331,133.50540272,0.05,3.5034677648,4.7605795946,2.4191444513
162,2005,Big South,79,0,3.1898734177,2.6779603329,2.7861162127,1.1122504294,1.1023962917,0.0908029482,0.8083414254,-12,-12,3.5940357785,0.302198289,184.00920182,0.05,2.9978167196,4.1902548373,-0.916075446
163,2005,Big 10,88,0,5.1136363636,5.1136363636,5.1136363636,0.9204888961,0.9143973641,1,1.1802197884,-12,-12,4.9044376179,0.2791508779,213.13947023,0.05,4.3541875461,5.4546876896,0.2091987458
164,2005,Big 12,96,0,5.0104166667,5.0104166667,5.0104166667,1.0863577192,1.0796498248,1,0.8473333319,-12,-12,5.4632547095,0.2772098502,238.08199328,0.05,4.9171573859,6.0093520331,-0.452838043
165,2005,Big West,90,0,3.6222222222,3.6222222222,3.6222222222,1.0563554597,1.0497330556,1,0.8961482013,-12,-12,3.2376231686,0.297376431,297.40207423,0.05,2.6523944887,3.8228518485,0.3845990536
166,2005,Colonial,90,0,4.9333333333,4.9333333333,4.9333333333,1.0084802174,1.0021581314,1,0.9832528938,-12,-12,4.050389645,0.2760271393,228.52739967,0.05,3.5065060649,4.594273225,0.8829436884
167,2005,CUSA,116,0,4.0086206897,3.9107938283,3.9175788938,0.9809478931,0.9762550106,0.7617132037,1.0392214986,-12,-12,4.2562821701,0.2794961155,174.41122247,0.05,3.7046521878,4.8079121525,-0.345488342
168,2005,Ivy League,56,0,4.25,4.25,4.25,1.4501598277,1.4349650825,1,0.4755194219,-12,-12,2.6724171855,0.3426430627,226.77286296,0.05,1.9972458523,3.3475885186,1.5775828145
169,2005,Metro Atlantic,89,0,4.2247191011,4.351875,4.3158472269,0.9624581425,0.956693802,0.0900951095,1.0795339326,-12,-12,2.831830039,0.2794577464,215.46692995,0.05,2.2810090553,3.3826510228,1.520044961
170,2005,MAC,122,0,4.9262295082,4.661604951,4.7141802782,0.9062222715,0.901664522,0.0664998401,1.2176726105,-12,-12,4.3927399567,0.2622789968,277.78739965,0.05,3.876433113,4.9090468004,0.2688649943
171,2005,Mid-Continent,72,0,2.1944444444,2.1944444444,2.1944444444,1.1344600924,1.1254168215,1,0.7770009573,-12,-12,3.5985194005,0.4049192828,280.69605376,0.05,2.8014555074,4.3955832936,-1.404074956
172,2005,Mid-Eastern AC,99,0,1.0404040404,1.2626801922,1.2445609422,0.9568813715,0.9512180854,0.3269564125,1.0921537977,-12,-12,2.7518437976,0.2600069943,255.17138562,0.05,2.2398109152,3.2638766799,-1.489163605
173,2005,Missouri Val,90,0,3.4777777778,3.4777777778,3.4777777778,0.885629573,0.8800723606,1,1.2749577106,-12,-12,4.5554434872,0.2747913588,250.52946698,0.05,4.0142479109,5.0966390636,-1.077665709
174,2005,Mountain West,56,0,2.6428571429,2.6428571429,2.6428571429,1.1635953255,1.151412516,1,0.7385774847,-12,-12,4.4677853295,0.3114399414,161.33225901,0.05,3.8527608047,5.0828098543,-1.824928187
175,2005,Northeast,106,0,2.1981132075,1.9586974354,2.0274327379,0.9874535821,0.9818493422,0.2830774069,1.0255730992,-12,-12,2.4532446598,0.2671925495,252.35611916,0.05,1.9270332602,2.9794560594,-0.494547224
176,2005,OH Valley,92,0,4.6739130435,4.579313957,4.5932694849,1.0314169605,1.0248665538,0.563950505,0.9400078118,-12,-12,3.327517883,0.2854453458,208.01390246,0.05,2.7647812553,3.8902545106,1.251796074
177,2005,PAC 10,88,0,3.75,3.8255033557,3.8106819189,1.1666181848,1.1585397094,0.6828297063,0.7347549431,-12,-12,3.5426675371,0.3276582946,399.70398845,0.05,2.8985186037,4.1868164705,0.2828358186
178,2005,Patriot,61,0,5.7704918033,4.8650759611,4.9455246823,1.2562498928,1.2433296602,0.058142752,0.6336477902,-12,-12,3.3383647122,0.3428164895,130.61799093,0.05,2.6601734309,4.0165559935,1.5267112489
179,2005,SEC,96,0,6.3333333333,6.3333333333,6.3333333333,1.2023023607,1.19479376,1,0.6917873247,-12,-12,4.5707811317,0.2850883396,185.98794064,0.05,4.0083585841,5.1332036794,1.7625522016
180,2005,Southern,99,0,4.8787878788,4.7557710065,4.7760163959,1.0055600971,0.9995624562,0.5388574715,0.9889718671,-12,-12,3.6858755587,0.2768576614,236.2245762,0.05,3.1404501295,4.231300988,1.0698954477
181,2005,Southland,95,0,2.3263157895,2.0190062942,2.0678516672,0.961497864,0.9556871119,0.2408220611,1.0816913393,-12,-12,3.6622392122,0.261782106,240.26839017,0.05,3.1465581799,4.1779202445,-1.643232918
182,2005,Southwestern AC,90,0,2.7,2.7,2.7,0.8847671668,0.8792174322,1,1.2774443925,-12,-12,3.2742617428,0.2681235569,291.7842567,0.05,2.7465604069,3.8019630788,-0.574261743
183,2005,Sun Belt,81,0,4.3456790123,4.1277806273,4.1747580266,1.1013837073,1.0918312327,0.3452685058,0.824370998,-12,-12,4.0227111944,0.2790769943,213.16358883,0.05,3.472607114,4.5728152747,0.1050694329
184,2005,West Coast,58,0,3.2586206897,3.2554744526,3.2564799574,1.3359194509,1.3221126092,0.9880107932,0.5603242953,-12,-12,3.0487097866,0.3398528144,196.56581957,0.05,2.3784840271,3.7189355461,0.206764666
185,2005,WAC,91,0,4.4395604396,4.298,4.3192662048,0.9780413846,0.9717126,0.099604669,1.0454073192,-12,-12,4.4557005037,0.2941332701,292.82649156,0.05,3.876817318,5.0345836895,-0.157700504
186,2006,Horizon,77,0,4.2727272727,3.9825050577,4.0542878515,1.2362377138,1.2264631709,0.2072341397,0.6543287806,-11,-11,3.7203211253,0.3004288436,199.38806192,0.05,3.1278955553,4.3127466953,0.2621839324
187,2006,America East,75,0,3.08,2.8233211974,2.8742471492,1.0837164983,1.0746894041,0.2304844778,0.8514685863,-11,-11,2.8687618559,0.2946426179,345.71926277,0.05,2.2892441691,3.4482795428,-0.045440659
188,2006,Atlantic Coast,96,0,3.5625,3.5625,3.5625,1.027811823,1.022077926,1,0.9466136918,-11,-11,4.2363793918,0.280448853,215.09723629,0.05,3.6835995362,4.7891592473,-0.673879392
189,2006,Atlantic Sun,111,0,2.4234234234,2.3854244929,2.3905031023,0.9903550962,0.9853823857,0.6320116242,1.0195725126,-11,-11,3.424860122,0.3120745399,200.06763842,0.05,2.8094827817,4.0402374623,-1.039435629
190,2006,Atlantic 10,115,0,3.7565217391,3.7427059846,3.7455787831,0.924686405,0.9205071053,0.9517193353,1.1695291608,-11,-11,3.7110887652,0.2617053414,292.76461766,0.05,3.1960264787,4.2261510516,0.0316172195
191,2006,Big East,128,0,2.8203125,2.8203125,2.8203125,0.8833707062,0.8803849316,1,1.2814864349,-11,-11,3.3747322696,0.2386587609,407.38145143,0.05,2.9055758636,3.8438886756,-0.55441977
192,2006,Big Sky,60,0,3.75,3.6640842942,3.7118969519,1.4129562749,1.3968892285,0.7662572287,0.5008902235,-11,-11,4.0530505633,0.2984899179,213.22464256,0.05,3.4646815587,4.6414195679,-0.388966269
193,2006,Big South,78,0,5.0128205128,4.3557078154,4.4434407201,1.3206328343,1.3098483937,0.1013392287,0.5733711256,-11,-11,3.4849261821,0.2849169709,287.2875772,0.05,2.9241367103,4.0457156539,0.8707816333
194,2006,Big 10,88,0,6.8636363636,6.8636363636,6.8636363636,1.0882106435,1.0816937162,1,0.844450236,-11,-11,4.7944046529,0.2628160044,336.91075829,0.05,4.277437645,5.3113716608,2.0692317107
195,2006,Big 12,96,0,5.1875,5.1875,5.1875,1.1858220294,1.1782852234,1,0.7111496028,-11,-11,5.3520225619,0.2616296874,363.94404357,0.05,4.8375268456,5.8665182781,-0.164522562
196,2006,Big West,56,0,0.875,0.875,0.875,1.5483285919,1.5321032021,1,0.417132216,-11,-11,3.1635848776,0.2839435677,405.42624653,0.05,2.6053993852,3.7217703699,-2.288584878
197,2006,Colonial,111,0,3.3693693694,3.2981636986,3.302681454,0.9642760566,0.9593801577,0.6923112973,1.0754673584,-11,-11,3.9498619425,0.260264541,360.17716955,0.05,3.4380329321,4.4616909529,-0.651698244
198,2006,CUSA,87,0,4.2528735632,3.8302020088,3.8907056874,1.1847301086,1.1760619659,0.1452148277,0.7124610861,-11,-11,4.1896586547,0.2617841635,286.06109265,0.05,3.674391119,4.7049261905,-0.359456646
199,2006,Ivy League,56,0,2.9107142857,2.9107142857,2.9107142857,1.5334948973,1.5174283255,1,0.4252411947,-11,-11,2.6061626849,0.3278079414,319.42192825,0.05,1.9612272796,3.2510980901,0.3045516008
200,2006,Metro Atlantic,91,0,2.032967033,2.007,2.015573998,1.1514553346,1.1443195137,0.7356608771,0.7542334819,-11,-11,2.7688277207,0.263165578,337.71595736,0.05,2.2511775405,3.286477901,-0.761827721
201,2006,MAC,112,0,5.5178571429,5.2354189192,5.2676313982,0.9181941477,0.9137544919,0.0941300912,1.1861263644,-11,-11,4.2980219289,0.2478212471,412.06281426,0.05,3.8108703591,4.7851734986,0.9373969903
202,2006,Mid-Continent,75,0,4.52,4.0891330891,4.1634627535,1.3070998325,1.29586142,0.1409693771,0.585305334,-11,-11,3.5313861863,0.400834693,234.11642911,0.05,2.7416822973,4.3210900753,0.5577469029
203,2006,Mid-Eastern AC,98,0,2.5408163265,2.5944682486,2.5843458604,0.9446291344,0.9392704389,0.5353756901,1.1206689208,-11,-11,2.7171411965,0.2448311672,389.9773046,0.05,2.2357870396,3.1984953535,-0.122672948
204,2006,Missouri Val,90,0,4.5888888889,4.5888888889,4.5888888889,1.0249756533,1.0185493338,1,0.9518596145,-11,-11,4.4819948653,0.2596591019,381.5377735,0.05,3.9714528594,4.9925368712,0.1068940236
205,2006,Mountain West,72,0,4.3472222222,4.3472222222,4.3472222222,0.989099226,0.9812154633,1,1.0221632813,-11,-11,4.3781843418,0.2934656812,258.55131273,0.05,3.8002971227,4.9560715609,-0.03096212
206,2006,Northeast,106,0,2.1886792453,1.9018704747,1.9514131874,0.9151135419,0.9096445492,0.2062180025,1.1941256736,-11,-11,2.3933012581,0.2520073186,385.14802451,0.05,1.8978189759,2.8887835404,-0.491430783
207,2006,OH Valley,114,0,2.7543859649,2.5810117302,2.6065002848,1.0610777043,1.0558132823,0.2822984351,0.8881894735,-11,-11,3.2539383023,0.2691098222,333.26497922,0.05,2.7245702882,3.7833063165,-0.672926572
208,2006,PAC 10,89,0,2.6629213483,2.6025,2.6158170756,1.0666235593,1.0596357828,0.5035566102,0.878977293,-11,-11,3.4839456264,0.3204901669,422.03332762,0.05,2.8539898605,4.1139013924,-0.881445626
209,2006,Patriot,61,0,3.0655737705,1.9510644895,2.0063958988,1.2435661401,1.2312796811,0.0722297251,0.6466394895,-11,-11,3.2518718084,0.3237814276,206.1865687,0.05,2.6135250263,3.8902185905,-1.300807319
210,2006,SEC,98,0,3.0102040816,2.9948816379,3.0004607883,0.9893447724,0.9832502295,0.9394819044,1.0216559609,-11,-11,4.4797070311,0.267817581,299.05542795,0.05,3.9526612646,5.0067527976,-1.484825393
211,2006,Southern,83,0,3.4698795181,3.5857288547,3.5625028017,1.3246633279,1.3112148775,0.5626797933,0.5698872926,-11,-11,3.6290612676,0.2613444884,367.88734988,0.05,3.1151447749,4.1429777602,-0.043332413
212,2006,Southland,95,0,2.9894736842,2.6886687388,2.7400494878,0.9789861572,0.9726221658,0.2288218805,1.0433905479,-11,-11,3.621695786,0.246150403,372.44407716,0.05,3.1376769931,4.105714579,-0.933027047
213,2006,Southwestern AC,90,0,2.7111111111,2.7111111111,2.7111111111,0.9834773469,0.9773095087,1,1.0338827232,-11,-11,3.2380991317,0.2540862747,418.79481747,0.05,2.73865581,3.7375424534,-0.526988021
214,2006,Sun Belt,81,0,4.5555555556,4.566842074,4.5620624765,1.1678541634,1.1543842479,0.9708604709,0.7332005352,-11,-11,3.963478182,0.2627693706,338.25148759,0.05,3.4466102898,4.4803460742,0.603363892
215,2006,West Coast,58,0,1.2931034483,1.0018248175,1.0703684283,1.329232366,1.3145744016,0.2030010457,0.5659762208,-11,-11,2.9918411536,0.3237201828,289.63928024,0.05,2.35469892,3.6289833872,-1.990016336
216,2006,WAC,75,0,4.1066666667,3.6929181929,3.7263305313,0.9469849489,0.9392925495,0.1594684697,1.11510008,-11,-11,4.3486773433,0.2807936474,411.90350944,0.05,3.7967100542,4.9006446325,-0.65575915
217,2007,Horizon,77,0,4.2337662338,4.1125692967,4.1290808216,1.1926071745,1.1836602587,0.6740985561,0.703080681,-10,-10,3.6391900535,0.2843389167,323.72091897,0.05,3.0798046631,4.198575444,0.4733792431
218,2007,America East,75,0,1.76,1.7925431499,1.7853398674,1.1469930756,1.1379522042,0.8756626963,0.7601134334,-10,-10,2.7906178799,0.2831443989,437.13178979,0.05,2.2341242679,3.347111492,-0.99807473
219,2007,Atlantic Coast,96,0,4.9479166667,4.9479166667,4.9479166667,1.1279455315,1.1214407758,1,0.7860021678,-10,-10,4.1591415965,0.2643234498,341.39970423,0.05,3.6392340424,4.6790491507,0.7887750701
220,2007,Atlantic Sun,93,0,5.0860215054,4.9202702703,4.9375496447,1.1705436944,1.1631739104,0.5527084799,0.7298350904,-10,-10,3.3720607829,0.296418865,322.27871167,0.05,2.7889004866,3.9552210793,1.5482094873
221,2007,Atlantic 10,112,0,3.9375,3.9375,3.9375,1.0762852526,1.0715386197,1,0.8632671618,-10,-10,3.6580725595,0.2478281436,425.88945157,0.05,3.1709540173,4.1451911018,0.2794274405
222,2007,Big East,129,0,3.9069767442,3.9806903507,3.9711939871,0.7870048219,0.7840787119,0.3217849529,1.6145266331,-10,-10,3.3256533037,0.2280138894,501.5345008,0.05,2.8776732177,3.7736333898,0.655037047
223,2007,Big Sky,76,0,3.9736842105,3.940612683,3.9487173546,1.1118096493,1.1035312956,0.8666681579,0.8089824909,-10,-10,3.9740774469,0.2824684818,328.13882946,0.05,3.4183998722,4.5297550215,-0.033464764
224,2007,Big South,62,0,4.2580645161,3.1591442411,3.2565984614,1.2114238048,1.1987060754,0.0509021945,0.6814088867,-10,-10,3.3758165858,0.2711108585,403.64345271,0.05,2.8428510022,3.9087821694,-0.216672345
225,2007,Big 10,88,0,5.3409090909,5.3409090909,5.3409090909,1.0276922792,1.0210913218,1,0.9468339297,-10,-10,4.684371688,0.2502486743,453.83615376,0.05,4.1925817747,5.1761616013,0.6565374029
226,2007,Big 12,96,0,5.0625,5.0625,5.0625,1.0427975232,1.0363711193,1,0.9196022349,-10,-10,5.2407904142,0.249845199,468.05223397,0.05,4.7498332844,5.731747544,-0.178290414
227,2007,Big West,56,0,4.3035714286,4.3035714286,4.3035714286,1.4237308759,1.4088161417,1,0.493337573,-10,-10,3.0895465866,0.2743719215,470.19027955,0.05,2.550399692,3.6286934811,1.214024842
228,2007,Colonial,108,0,4.1574074074,4.1574074074,4.1574074074,0.9915264944,0.9863703037,1,1.0171648716,-10,-10,3.84933424,0.2484600268,469.97580241,0.05,3.3611042166,4.3375642634,0.3080731674
229,2007,CUSA,99,0,4.2121212121,3.6969051479,3.7404073048,0.9506332703,0.9448026644,0.0502950742,1.1065574862,-10,-10,4.1230351394,0.2476803144,419.49297421,0.05,3.6361860074,4.6098842713,-0.426129991
230,2007,Ivy League,56,0,1.6428571429,1.6428571429,1.6428571429,1.2682905206,1.2550093177,1,0.6216737175,-10,-10,2.5399081843,0.3165601257,395.23288773,0.05,1.9175559452,3.1622604233,-0.897051041
231,2007,Metro Atlantic,91,0,1.0549450549,1.0765,1.0736225205,0.9209734846,0.9152765738,0.7999578139,1.178978123,-10,-10,2.7058254024,0.2505920122,453.02808583,0.05,2.2133584112,3.1982923937,-1.629325402
232,2007,MAC,96,0,3.65625,3.65625,3.65625,0.9995733619,0.9935249098,1,1.0008538225,-10,-10,4.203303901,0.237408495,496.71277459,0.05,3.7368552311,4.6697525709,-0.547053901
233,2007,Mid-Continent,56,0,3.8035714286,3.8035714286,3.8035714286,1.3032669212,1.2896218338,1,0.5887531656,-10,-10,3.4642529721,0.4000679597,166.74810675,0.05,2.6744017101,4.2541042341,0.3393184565
234,2007,Mid-Eastern AC,98,0,2.5408163265,2.452695609,2.465925668,0.8032470402,0.7983967338,0.6235311611,1.5498930548,-10,-10,2.6824385955,0.2335673696,489.21386471,0.05,2.2235196004,3.1413575905,-0.229742986
235,2007,Missouri Val,90,0,4.5333333333,4.5333333333,4.5333333333,1.0695504267,1.0628401734,1,0.8741731625,-10,-10,4.4085462434,0.2484873889,478.99916503,0.05,3.9202861997,4.8968062871,0.1247870899
236,2007,Mountain West,75,0,6.6266666667,6.4804639805,6.5040131768,1.1591486598,1.1497222742,0.5838127234,0.7442549386,-10,-10,4.2885833541,0.2790138948,378.75408628,0.05,3.7399731032,4.837193605,2.1918806263
237,2007,Northeast,106,0,3.2830188679,2.9737602562,3.0528297274,0.9271265709,0.9219566261,0.0966047773,1.1633809397,-10,-10,2.3333578565,0.2407490154,484.03913719,0.05,1.8603156426,2.8064000704,0.6404023997
238,2007,OH Valley,114,0,3.8596491228,3.6627565982,3.7101880181,0.9712962616,0.9661367014,0.1071399671,1.0599773022,-10,-10,3.1803587217,0.2566635213,450.87065852,0.05,2.6759534492,3.6847639942,0.4823978765
239,2007,PAC 10,90,0,4,4,4,1.008152423,1.0018262452,1,0.9838923946,-10,-10,3.4252237158,0.3175481027,366.52673337,0.05,2.8007789162,4.0496685153,0.5747762842
240,2007,Patriot,63,0,3.9206349206,2.8727146779,2.9263664171,0.8733404082,0.8649652501,0.0303824068,1.3110911637,-10,-10,3.1653789046,0.3080810098,310.84388038,0.05,2.5591910096,3.7715667995,-0.292664227
241,2007,SEC,96,0,4.9270833333,4.9270833333,4.9270833333,1.1544367765,1.1479578809,1,0.7503427542,-10,-10,4.3886329305,0.254160795,425.17208606,0.05,3.8890648449,4.8882010161,0.5384504028
242,2007,Southern,99,0,1.7070707071,1.7070707071,1.7070707071,0.9547112795,0.949143607,1,1.0971244478,-10,-10,3.5722469764,0.2498051023,472.85851939,0.05,3.0813815727,4.0631123801,-1.865176269
243,2007,Southland,96,0,2.71875,2.71875,2.71875,1.0006754346,0.9944763626,1,0.9986504982,-10,-10,3.5811523599,0.2343369367,480.3127804,0.05,3.1207001379,4.0416045818,-0.86240236
244,2007,Southwestern AC,90,0,1.8555555556,1.8555555556,1.8555555556,0.9539039794,0.9479120133,1,1.0989822521,-10,-10,3.2019365206,0.2440399805,494.99197518,0.05,2.7224545591,3.6814184822,-1.346380965
245,2007,Sun Belt,122,0,4.6475409836,4.5276242704,4.5677057868,0.9426190473,0.9379500607,0.3264312995,1.1254535557,-10,-10,3.9042451697,0.250268709,455.37777344,0.05,3.4124203362,4.3960700032,0.6233791007
246,2007,West Coast,58,0,1.1379310345,1.3394160584,1.3107596228,1.3732042939,1.3589380434,0.4829544676,0.5303098508,-10,-10,2.9349725206,0.3110964078,380.67241396,0.05,2.3232900038,3.5466550374,-1.595556462
247,2007,WAC,75,0,5.68,5.5592185592,5.569745728,0.911831751,0.9047735809,0.6589333224,1.2027367426,-10,-10,4.2416541829,0.2716341277,477.10498299,0.05,3.7079070762,4.7754012896,1.3175643763
248,2008,Horizon,96,0,4.5729166667,4.2696139256,4.3154825386,0.8088680091,0.8038760343,0.0735625743,1.5284269309,-9,-9,3.5580589817,0.2724493874,437.41268991,0.05,3.0225863607,4.0935316028,0.7115549438
249,2008,America East,74,0,1.4054054054,1.3441734417,1.358485416,1.2362459576,1.2263960654,0.6844943157,0.6543200539,-9,-9,2.712473904,0.2758448764,474.12115779,0.05,2.1704442174,3.2545035905,-1.368300462
250,2008,Atlantic Coast,96,0,4.5104166667,4.5104166667,4.5104166667,1.0188984704,1.0127173662,1,0.9632481408,-9,-9,4.0819038013,0.2522035864,455.57091622,0.05,3.5862771317,4.5775304709,0.4285128653
251,2008,Atlantic Sun,97,0,3.6597938144,3.6511867905,3.6528418454,1.0457865504,1.0410880671,0.919178774,0.9143530031,-9,-9,3.3192614439,0.2850209864,428.79673387,0.05,2.7590493435,3.8794735442,0.3319253466
252,2008,Atlantic 10,112,0,4.1785714286,4.1785714286,4.1785714286,1.0506747607,1.0458678658,1,0.9058648339,-9,-9,3.6050563539,0.2382624015,500.09433048,0.05,3.1369377013,4.0731750064,0.5735150747
253,2008,Big East,144,0,3.1875,3.1875,3.1875,0.9298541293,0.9264553735,1,1.156565816,-9,-9,3.2765743379,0.2222055676,522.6869702,0.05,2.8400486246,3.7131000512,-0.089074338
254,2008,Big Sky,74,0,3.5405405405,3.4993224932,3.5053289968,1.2550993612,1.2453642308,0.8223006701,0.6348100342,-9,-9,3.8951043304,0.2703101672,434.20878987,0.05,3.3638252612,4.4263833997,-0.395781837
255,2008,Big South,62,0,5.5,5.006420958,5.1133347035,1.4627626669,1.4469290221,0.2129608878,0.4673607804,-9,-9,3.2667069895,0.2613313182,476.47978682,0.05,2.7532026607,3.7802113182,1.7397139685
256,2008,Big 10,99,0,3.1818181818,3.1818181818,3.1818181818,0.9855620762,0.9797209219,1,1.0295134683,-9,-9,4.574338723,0.2420364706,505.22297427,0.05,4.0988167958,5.0498606502,-1.392520541
257,2008,Big 12,96,0,6.3645833333,6.3645833333,6.3645833333,1.1699658298,1.1624421477,1,0.7305562226,-9,-9,5.1295582665,0.2424105843,507.70013029,0.05,4.6533069089,5.6058096242,1.2350250668
258,2008,Big West,72,0,3.625,3.625,3.625,1.2943051731,1.2839936396,1,0.5969344261,-9,-9,3.0155082955,0.2690738686,481.22073466,0.05,2.4868034661,3.5442131249,0.6094917045
259,2008,Colonial,108,0,4.6944444444,4.6944444444,4.6944444444,0.9290134634,0.9242669023,1,1.15865992,-9,-9,3.7488065375,0.2411954445,509.25332658,0.05,3.2749459548,4.2226671203,0.9456379069
260,2008,CUSA,100,0,7.19,6.6650675822,6.6988160203,0.9960147996,0.9903072023,0.0953513921,1.0080183006,-9,-9,4.056411624,0.2378273495,497.96696033,0.05,3.5891428836,4.5236803643,2.6086559582
261,2008,Ivy League,56,0,3.6607142857,3.6607142857,3.6607142857,1.5794923836,1.5629429883,1,0.4008343464,-9,-9,2.4736536837,0.3092912359,424.95490394,0.05,1.8657225666,3.0815848007,1.187060602
262,2008,Metro Atlantic,93,0,4.4408602151,4.3018018018,4.3204044854,1.1552372052,1.1479429714,0.573975218,0.749303335,-9,-9,2.6428230842,0.2423166058,504.61475316,0.05,2.1667494056,3.1188967627,1.6589787176
263,2008,MAC,95,0,5.2315789474,5.2549407115,5.2494542977,1.0490722877,1.0426346056,0.7934590375,0.9086343907,-9,-9,4.1085858731,0.2315870057,517.43239772,0.05,3.6536194804,4.5635522658,1.1463548384
264,2008,Mid-Eastern AC,87,0,2.4482758621,2.3237410072,2.3453380589,0.9562937245,0.9500666182,0.1904754517,1.0934964775,-9,-9,2.6477359944,0.2267992157,519.40731006,0.05,2.2021794708,3.0932925181,-0.323994987
265,2008,Missouri Val,90,0,5.9666666667,5.9666666667,5.9666666667,1.0565980491,1.0499654113,1,0.8957367466,-9,-9,4.3350976215,0.2418257443,509.81494147,0.05,3.8599999777,4.8101952654,1.6315690451
266,2008,Mountain West,75,0,6.4133333333,6.3168498168,6.3265659755,1.1705898229,1.1614754916,0.7695058477,0.7297775715,-9,-9,4.1989823664,0.2686536423,462.82873191,0.05,3.6710503474,4.7269143855,2.1178674504
267,2008,Northeast,106,0,0.358490566,0.1867770551,0.2167881466,1.040579827,1.0345837244,0.4012764383,0.9235261464,-9,-9,2.2734144548,0.233985166,515.18036242,0.05,1.8137320232,2.7330968865,-2.0866374
268,2008,OH Valley,114,0,2.7894736842,2.6799853372,2.7089996147,0.9704196855,0.9655081373,0.3548395812,1.0618931132,-9,-9,3.1067791411,0.2486910648,501.02578542,0.05,2.6181732999,3.5953849823,-0.426793804
269,2008,PAC 10,90,0,1.0888888889,1.0888888889,1.0888888889,1.1078157885,1.1008710457,1,0.8148260393,-9,-9,3.3665018051,0.3189490702,242.54342876,0.05,2.738238174,3.9947654362,-2.277612916
270,2008,Patriot,63,0,1.7142857143,1.3211475918,1.5632377917,1.1993421125,1.180579511,0.2266264988,0.695206515,-9,-9,3.0788860007,0.296245899,406.01822177,0.05,2.4965187279,3.6612532735,-1.757738409
271,2008,SEC,96,0,4.5,4.5,4.5,1.0417029222,1.0349269043,1,0.9215358502,-9,-9,4.2975588299,0.2447237637,495.61148862,0.05,3.8167348661,4.7783827936,0.2024411701
272,2008,Southern,110,0,4.5272727273,4.5272727273,4.5272727273,0.9072225699,0.9026293081,1,1.2149888932,-9,-9,3.5154326852,0.2428067284,508.57431075,0.05,3.0384050034,3.992460367,1.0118400421
273,2008,Southland,96,0,3.4375,3.4375,3.4375,0.9916022965,0.9851047091,1,1.0170093653,-9,-9,3.5406089337,0.2269387761,517.92944715,0.05,3.0947752666,3.9864426008,-0.103108934
274,2008,Southwestern AC,90,0,1.8888888889,1.8888888889,1.8888888889,1.2225661196,1.2148923713,1,0.6690449355,-9,-9,3.1657739095,0.238489566,512.57371253,0.05,2.6972366159,3.6343112032,-1.276885021
275,2008,Summit League,90,0,5.2777777778,5.2777777778,5.2777777778,1.1001697577,1.0932725797,1,0.826191257,-9,-9,3.7321590874,0.3942453447,105.32797984,0.05,2.9504717681,4.5138464067,1.5456186903
276,2008,Sun Belt,124,0,4.3870967742,4.0136267568,4.0695706997,0.9184242094,0.914042371,0.0292598908,1.1855321989,-9,-9,3.8450121573,0.2421652791,505.66125848,0.05,3.369238154,4.3207861606,0.1686145995
277,2008,West Coast,59,0,4.406779661,4.4640410959,4.4617059914,1.3591679089,1.3455931031,0.9334997585,0.5413196298,-9,-9,2.8781038876,0.3024212127,431.58944381,0.05,2.2837023242,3.472505451,1.5859372083
278,2008,WAC,75,0,5.4,5.1776556777,5.2001528605,1.2042511756,1.1947157431,0.5106309506,0.6895501259,-9,-9,4.1346310225,0.2670851202,478.72251607,0.05,3.6098269915,4.6594350535,1.0430246551
279,2009,Horizon,96,0,4.5208333333,4.1807708251,4.2247280358,0.9445647783,0.938809244,0.0818972855,1.1208216353,-8,-8,3.47692791,0.2653255312,481.77415955,0.05,2.9555897208,3.9982660991,0.7038429151
280,2009,America East,76,0,0.5,0.617269887,0.5974787972,1.2542005966,1.2440368609,0.6881355482,0.6357201745,-8,-8,2.634329928,0.2730809548,449.96551356,0.05,2.0976575621,3.1710022938,-2.017060041
281,2009,Atlantic Coast,96,0,3.5625,3.5625,3.5625,1.0571880624,1.0508410793,1,0.89473721,-8,-8,4.0046660061,0.2446852014,502.13007953,0.05,3.5239330852,4.485398927,-0.442166006
282,2009,Atlantic Sun,112,0,4.3660714286,4.3457408733,4.3477359966,1.1208049039,1.1152030987,0.9067446842,0.7960492822,-8,-8,3.2664621048,0.2784043389,464.77803346,0.05,2.7193749806,3.813549229,1.0792787685
283,2009,Atlantic 10,110,0,2.6454545455,2.6047184675,2.6101012674,0.8860008146,0.8809797982,0.7515961805,1.2738894991,-8,-8,3.5520401483,0.2335385094,512.33059971,0.05,3.0932291995,4.010851097,-0.947321681
284,2009,Big East,146,0,3.4931506849,3.6379602779,3.6251251364,0.8837167896,0.8803135966,0.286861642,1.2804829133,-8,-8,3.227495372,0.2216144077,488.04092654,0.05,2.7920592592,3.6629314848,0.4104649058
285,2009,Big Sky,75,0,4.48,4.2418788691,4.2676540697,1.1805368954,1.1713420409,0.3756335226,0.7175313333,-8,-8,3.816131214,0.2625522058,483.00311325,0.05,3.3002456381,4.3320167899,0.4257476551
286,2009,Big South,96,0,2.3333333333,1.9618545958,2.0570744484,1.0926976415,1.0852066244,0.0629462776,0.8375292602,-8,-8,3.1575973931,0.2560401552,492.39465358,0.05,2.6545313675,3.6606634187,-1.195742797
287,2009,Big 10,99,0,5.3131313131,5.3131313131,5.3131313131,0.9600737191,0.9546159532,1,1.0849028171,-8,-8,4.4643057581,0.2386294501,502.17684647,0.05,3.9954706748,4.9331408413,0.8488255551
288,2009,Big 12,96,0,5.2395833333,5.2395833333,5.2395833333,0.9986487057,0.9923358222,1,1.0027080764,-8,-8,5.0183261188,0.2397308849,495.67299998,0.05,4.5473121168,5.4893401208,0.2212572145
289,2009,Big West,72,0,1.375,1.375,1.375,1.2700392421,1.2599032451,1,0.6199629266,-8,-8,2.9414700045,0.2683026948,425.45058792,0.05,2.4141061633,3.4688338456,-1.566470004
290,2009,Colonial,109,0,3.3302752294,3.2778881384,3.2856579745,1.0282667224,1.0227823371,0.5507505968,0.945776324,-8,-8,3.6482788351,0.2388853362,491.69863121,0.05,3.1789168487,4.1176408214,-0.370390697
291,2009,CUSA,99,0,4.2121212121,3.7620605288,3.7962328115,0.9527663399,0.9471719057,0.1034332858,1.1016082729,-8,-8,3.9897881086,0.2327657157,513.65197924,0.05,3.5324981797,4.4470780374,-0.22772758
292,2009,Ivy League,56,0,2.1428571429,2.1428571429,2.1428571429,1.6302938254,1.6132047502,1,0.3762428302,-8,-8,2.4073991831,0.3062846922,393.10345893,0.05,1.8052382663,3.0095600998,-0.26454204
293,2009,Metro Atlantic,91,0,2.6813186813,2.3404615385,2.4061328978,1.0566422378,1.0485363307,0.1439227373,0.8956618289,-8,-8,2.5798207659,0.2387866497,503.02000944,0.05,2.1106787325,3.0489627992,-0.239359227
294,2009,MAC,97,0,5.3195876289,5.1597577619,5.1977969675,1.0726563189,1.070665309,0.0820490471,0.8691181291,-8,-8,4.0138678452,0.2307046026,483.71711599,0.05,3.5605609112,4.4671747792,1.1458899166
295,2009,Mid-Eastern AC,104,0,1.9326923077,2.2493301828,2.176900106,1.0323088953,1.0261564132,0.082194546,0.9383841438,-8,-8,2.6130333934,0.2249328894,503.17749632,0.05,2.1711100547,3.0549567321,-0.363703211
296,2009,Missouri Val,90,0,3.0666666667,3.0666666667,3.0666666667,1.0607695638,1.0541108397,1,0.8887055647,-8,-8,4.2616489997,0.24004994,484.4499577,0.05,3.7899813856,4.7333166137,-1.194982333
297,2009,Mountain West,73,0,4.7123287671,4.756515775,4.753996621,0.9724944752,0.9648722744,0.7742050502,1.0573669085,-8,-8,4.1093813788,0.2628691387,485.06570253,0.05,3.5928785823,4.6258841752,0.6471343963
298,2009,Northeast,106,0,2.9622641509,2.5097058336,2.5753406494,1.0999241282,1.0937921747,0.095705338,0.8265603,-8,-8,2.2134710532,0.2321090198,495.56077056,0.05,1.7574319452,2.6695101612,0.2962347804
299,2009,OH Valley,95,0,2.6105263158,2.3039956114,2.3352164999,0.9710403204,0.9651662786,0.164555579,1.0605361413,-8,-8,3.0331995604,0.2456284675,491.0216811,0.05,2.5505870258,3.5158120951,-0.729203949
300,2009,PAC 10,91,0,3.9340659341,3.973,3.9673109925,1.1046502331,1.0978080682,0.6918672832,0.8195027644,-8,-8,3.3077798944,0.3246368474,132.16858561,0.05,2.6656236999,3.949936089,0.6652201056
301,2009,Patriot,63,0,3.4920634921,2.6031896603,2.7752268102,1.36004781,1.3449239827,0.0334664483,0.5406194284,-8,-8,2.9923930969,0.2887517707,449.02116667,0.05,2.4249204404,3.5598657534,-0.389203437
302,2009,SEC,96,0,3.2291666667,3.2291666667,3.2291666667,1.1287435957,1.1212401464,1,0.7848910945,-8,-8,4.2064847292,0.2400047689,506.98875598,0.05,3.7349583701,4.6780110884,-0.977318063
303,2009,Southern,123,0,2.3414634146,2.260427414,2.2669084087,0.886120647,0.8819183965,0.6672821123,1.2735449796,-8,-8,3.458618394,0.2407457086,486.63158492,0.05,2.9855889942,3.9316477939,-1.19819098
304,2009,Southland,96,0,4.0104166667,4.0104166667,4.0104166667,0.9255801643,0.920395184,1,1.1672716082,-8,-8,3.5000655075,0.2243930602,509.78544988,0.05,3.0592165434,3.9409144715,0.5103511592
305,2009,Southwestern AC,90,0,2.8,2.8,2.8,1.1282399821,1.1211605651,1,0.7855919562,-8,-8,3.1296112985,0.2377501167,472.94686962,0.05,2.6624340871,3.5967885098,-0.329611298
306,2009,Summit League,90,0,4.2555555556,4.2555555556,4.2555555556,1.1988697339,1.191349667,1,0.6957544734,-8,-8,3.6581247744,0.3764413056,163.66214399,0.05,2.9148169952,4.4014325535,0.5974307812
307,2009,Sun Belt,122,0,2.4180327869,2.17274791,2.2226159287,0.8919463214,0.8876081472,0.0702848739,1.2569631986,-8,-8,3.785779145,0.238906947,500.70524815,0.05,3.3163955311,4.2551627588,-1.613031235
308,2009,West Coast,56,0,5.6071428571,5.6071428571,5.6071428571,1.3764819512,1.3620673726,1,0.5277873267,-8,-8,2.8212352546,0.2980395976,424.99069608,0.05,2.2354200717,3.4070504375,2.7859076025
309,2009,WAC,75,0,3.4133333333,3.3089133089,3.3329956177,1.0250432829,1.0163770838,0.6121132846,0.9517340163,-8,-8,4.0276078621,0.2673820462,394.91824906,0.05,3.5019376693,4.5532780549,-0.718694553
310,2010,Horizon,96,0,3.2395833333,2.8140994231,2.8513822566,0.8833086894,0.8779755253,0.0695250255,1.2816663864,-7,-7,3.3957968382,0.2633543732,446.70880763,0.05,2.8782294613,3.913364215,-0.581697415
311,2010,America East,74,0,1.9459459459,2.1543927649,2.1206840587,1.3630907654,1.3519893251,0.3610765077,0.5382083717,-7,-7,2.556185952,0.2749894303,343.0949171,0.05,2.0153085939,3.09706331,-0.401793187
312,2010,Atlantic Coast,96,0,5.0729166667,5.0729166667,5.0729166667,0.9421248193,0.9372862904,1,1.1266346657,-7,-7,3.9274282109,0.2421971975,487.65479953,0.05,3.4515493414,4.4033070803,1.1454884558
313,2010,Atlantic Sun,113,0,2.4513274336,2.5526315789,2.5411834379,0.9574386432,0.9526257588,0.5983995595,1.0908828041,-7,-7,3.2136627657,0.2769118689,411.27214519,0.05,2.6693235811,3.7580019504,-0.661031187
314,2010,Atlantic 10,116,0,4.1810344828,3.9776424444,3.994797141,0.8851752668,0.8807967307,0.2832175962,1.2762667618,-7,-7,3.4990239426,0.2339499497,453.70386509,0.05,3.039264004,3.9587838813,0.4786185018
315,2010,Big East,146,0,3.1506849315,3.2076728314,3.2004025073,0.8004721661,0.7976520292,0.5802576223,1.5606572329,-7,-7,3.1784164062,0.2262813029,338.10134016,0.05,2.7333199085,3.6235129038,0.0292564252
316,2010,Big Sky,76,0,4.2368421053,4.0458128258,4.0723439956,1.1739883032,1.1649911225,0.4861970313,0.7255585432,-7,-7,3.7371580976,0.2595894185,469.60654341,0.05,3.227057512,4.2472586831,0.3086547282
317,2010,Big South,96,0,4.3020833333,3.8268166057,3.8838768799,1.0155081105,1.0091347974,0.0552929683,0.9696906484,-7,-7,3.0484877968,0.2555163541,441.18682469,0.05,2.5463073155,3.550668278,0.7783288089
318,2010,Big 10,99,0,3.6262626263,3.6262626263,3.6262626263,1.0355811358,1.0297420907,1,0.9324632802,-7,-7,4.3542727931,0.2402321442,415.52105136,0.05,3.882050986,4.8264946002,-0.728010167
319,2010,Big 12,96,0,4.875,4.875,4.875,0.9185143745,0.9127634051,1,1.185299457,-7,-7,4.9070939711,0.2419641313,396.14225375,0.05,4.4313996405,5.3827883018,-0.032093971
320,2010,Big West,72,0,1.3055555556,1.3055555556,1.3055555556,1.2168391148,1.207119843,1,0.675357422,-7,-7,2.8674317134,0.2720968928,294.36293992,0.05,2.3319298837,3.4029335432,-1.561876158
321,2010,Colonial,108,0,2.8981481481,2.8981481481,2.8981481481,1.060805545,1.0552646536,1,0.8886452783,-7,-7,3.5477511326,0.2416718212,375.60879672,0.05,3.0725518687,4.0229503965,-0.649602984
322,2010,CUSA,96,0,1.6458333333,1.6458333333,1.6458333333,0.9410261319,0.9360857643,1,1.1292669877,-7,-7,3.9231645932,0.2328081374,463.50584935,0.05,3.4656744276,4.3806547587,-2.27733126
323,2010,Ivy League,56,0,2.6071428571,2.6071428571,2.6071428571,1.3432337957,1.3291687845,1,0.5542386138,-7,-7,2.3411446825,0.3076654764,294.05103409,0.05,1.7356392489,2.946650116,0.2659981747
324,2010,Great West,43,0,6.6976744186,6.7580174927,6.7311695085,1.6402026911,1.6172819563,0.7310591054,0.3717106118,-7,-7,4.5790892172,0.5754953516,71.33674331,0.05,3.4316779394,5.7265004949,2.1789282756
325,2010,Metro Atlantic,92,0,1.9456521739,1.5603343465,1.5984226042,1.0385411908,1.031600325,0.1609012874,0.9271554328,-7,-7,2.5168184476,0.240211441,421.35500187,0.05,2.0446564327,2.9889804624,-0.956484101
326,2010,MAC,100,0,4.91,4.7735083552,4.7904721512,0.9554671737,0.9507774536,0.4031062198,1.095389209,-7,-7,3.9191498173,0.2348169729,347.41025165,0.05,3.4573080675,4.3809915672,0.8543585378
327,2010,Mid-Eastern AC,88,0,2.7840909091,2.6429798538,2.6808410781,1.2588013484,1.2514970668,0.3562156061,0.6310817209,-7,-7,2.5783307924,0.2280887496,391.71845651,0.05,2.1298995331,3.0267620516,0.0646490615
328,2010,Missouri Val,91,0,4.4065934066,4.3815,4.3858027741,0.8567860202,0.8514812819,0.7252736658,1.362245107,-7,-7,4.1882003778,0.2432669968,360.95520947,0.05,3.7098017419,4.6665990136,0.1932996222
329,2010,Mountain West,75,0,2.5066666667,2.4432234432,2.4465281532,1.1417856936,1.1330039399,0.8840210914,0.767062596,-7,-7,4.0197803911,0.2619636754,435.05861453,0.05,3.5049086819,4.5346521003,-1.576556948
330,2010,Northeast,115,0,3.4,3.0880835038,3.1186036681,0.8954669818,0.8909838256,0.1562382227,1.2470987564,-7,-7,2.1535276515,0.2352375522,379.44435818,0.05,1.690995203,2.6160601001,0.9345558523
331,2010,OH Valley,99,0,4.6464646465,3.8531192325,3.9498027675,0.9360021638,0.9304209524,0.0928655382,1.141422146,-7,-7,2.9596199798,0.247657946,386.85117058,0.05,2.472695941,3.4465440187,0.8934992527
332,2010,PAC 10,90,0,3.6888888889,3.6888888889,3.6888888889,1.2673487442,1.2593905757,1,0.6225980015,-7,-7,3.2490579837,0.3343927592,70.857041648,0.05,2.5822744466,3.9158415208,0.4398309052
333,2010,Patriot,63,0,4.7142857143,4.2107598472,4.4166119124,1.3790212988,1.360669271,0.1398837998,0.5258453675,-7,-7,2.9059001931,0.2859401438,422.98161427,0.05,2.3438596079,3.4679407783,1.3048596541
334,2010,SEC,96,0,3.8645833333,3.8645833333,3.8645833333,0.898521836,0.8939360469,1,1.2386332334,-7,-7,4.1154106286,0.2402819498,448.05181168,0.05,3.6431910703,4.5876301869,-0.250827295
335,2010,Southern,108,0,2.1759259259,2.1759259259,2.1759259259,0.9583305831,0.9527299187,1,1.0888531304,-7,-7,3.4018041028,0.2437473195,365.28768404,0.05,2.9224800095,3.8811281961,-1.225878177
336,2010,Southland,96,0,2.6979166667,2.6979166667,2.6979166667,0.9415151358,0.9361779605,1,1.1280942556,-7,-7,3.4595220813,0.2268632009,415.21853849,0.05,3.0135785166,3.9054656459,-0.761605415
337,2010,Southwestern AC,89,0,3.3595505618,3.27375,3.2799893067,0.8382965859,0.8329215222,0.4490376214,1.4229990337,-7,-7,3.0934486874,0.241865762,336.82610754,0.05,2.6176910072,3.5692063675,0.1803013126
338,2010,Summit League,90,0,2.6111111111,2.6111111111,2.6111111111,0.9536877044,0.9477086708,1,1.0994807578,-7,-7,3.5840904613,0.362391646,239.14023439,0.05,2.8702030079,4.2979779148,-0.97297935
339,2010,Sun Belt,117,0,3.6239316239,3.6239316239,3.6239316239,0.8292973133,0.8252668365,1,1.4540504771,-7,-7,3.7265461326,0.2406905635,408.99436993,0.05,3.25340116,4.1996911052,-0.102614509
340,2010,West Coast,56,0,3.5714285714,3.5714285714,3.5714285714,1.4811331566,1.4656258273,1,0.455839328,-7,-7,2.7643666216,0.2981409238,345.27391563,0.05,2.1779656366,3.3507676067,0.8070619498
341,2010,WAC,74,0,5.8243243243,5.761627907,5.7724281079,1.3051346045,1.2949577864,0.7686534943,0.5870693275,-7,-7,3.9205847017,0.2725090658,242.31908126,0.05,3.383795772,4.4573736314,1.8410432053
342,2011,Horizon,96,0,2.9583333333,2.7102248479,2.7624596811,1.0891261225,1.0820098618,0.2223323948,0.8430312056,-6,-6,3.3146657664,0.2666502089,308.41477969,0.05,2.7899819992,3.8393495336,-0.604440919
343,2011,America East,74,0,3.3513513514,3.5193090349,3.485578484,1.3674962571,1.3561815419,0.4872921033,0.5347462004,-6,-6,2.478041976,0.2814752787,205.39059906,0.05,1.9230905982,3.0329933537,1.041267059
344,2011,Atlantic Coast,96,0,3.2291666667,3.2291666667,3.2291666667,1.05719068,1.0511410971,1,0.8947327793,-6,-6,3.8501904156,0.2448929421,376.53593414,0.05,3.3686612948,4.3317195365,-0.621023749
345,2011,Atlantic Sun,112,0,3.5357142857,3.7236936292,3.7127735676,0.9305245839,0.9258362466,0.304931143,1.1548997763,-6,-6,3.1608634267,0.2806253454,264.62437859,0.05,2.6083207921,3.7134060612,0.5628302025
346,2011,Atlantic 10,110,0,2.2,1.7180472498,1.8008718859,1.0272038482,1.0207497986,0.1828734172,0.9477345747,-6,-6,3.446007737,0.2394702543,296.24935403,0.05,2.974729336,3.917286138,-1.727960487
347,2011,Big East,146,0,3.4589041096,3.4549516028,3.4564385615,0.8480018452,0.8449208022,0.9776040533,1.3906133856,-6,-6,3.1293374403,0.2358943858,176.42310076,0.05,2.6637994871,3.5948753935,0.3256141625
348,2011,Big Sky,76,0,5.7894736842,5.5812446412,5.6120490394,1.0937427246,1.0854669245,0.3528393466,0.8359294881,-6,-6,3.6581849811,0.2615847907,367.85465292,0.05,3.1437957991,4.1725741631,1.9230596601
349,2011,Big South,95,0,2.3578947368,1.9844264911,2.0370623397,1.072079021,1.0653940893,0.0754560724,0.8700543942,-6,-6,2.9393782005,0.2597887531,306.15990868,0.05,2.4281807892,3.4505756117,-0.954951709
350,2011,Big 10,99,0,4.1616161616,4.1616161616,4.1616161616,0.9755569116,0.9703596935,1,1.0507388248,-6,-6,4.2442398281,0.2467469533,254.57029955,0.05,3.7583145339,4.7301651224,-0.082623667
351,2011,Big 12,96,0,5.6979166667,5.6979166667,5.6979166667,0.9864645009,0.9805254886,1,1.0276307173,-6,-6,4.7958618235,0.2489781563,237.80105544,0.05,4.3053773573,5.2863462896,0.9020548432
352,2011,Big West,72,0,2.3194444444,2.3194444444,2.3194444444,1.2679601312,1.2578413855,1,0.6219977358,-6,-6,2.7933934224,0.2802711113,168.31221411,0.05,2.2400937909,3.3466930539,-0.473948978
353,2011,Colonial,108,0,2.6574074074,2.6574074074,2.6574074074,0.8255815762,0.8212917405,1,1.4671685695,-6,-6,3.4472234301,0.2493841182,212.53093637,0.05,2.9556402637,3.9388065965,-0.789816023
354,2011,CUSA,99,0,3.9393939394,3.8451355662,3.8750340749,0.8901664404,0.8839091161,0.4805879646,1.2619948005,-6,-6,3.8565410778,0.2379518847,312.13678543,0.05,3.3883485817,4.3247335738,-0.011405512
355,2011,Ivy League,56,0,2.5178571429,2.5178571429,2.5178571429,1.2414957126,1.2284971693,1,0.6487980737,-6,-6,2.2748901818,0.3133756002,180.33669899,0.05,1.656535602,2.8932447616,0.242966961
356,2011,Great West,43,0,5.2790697674,5.1865889213,5.1966910368,1.2872377857,1.2692513227,0.6734121137,0.6035071793,-6,-6,4.4926305671,0.5676879307,69.791462303,0.05,3.3603532093,5.624907925,0.6939583541
357,2011,Metro Atlantic,92,0,2.1195652174,1.9161137441,1.9347836013,1.048934096,1.0423206479,0.2900194433,0.9088738223,-6,-6,2.4538161293,0.24650508,263.17669293,0.05,1.968442977,2.9391892815,-0.537702385
358,2011,MAC,101,0,4.4356435644,4.0879186636,4.1665449412,0.9887052847,0.9840366822,0.0363410423,1.0229779884,-6,-6,3.8244317894,0.2436713618,191.18451561,0.05,3.3438022479,4.305061331,0.2634868742
359,2011,Mid-Eastern AC,102,0,3.5588235294,3.6633308251,3.6330333512,0.8354431547,0.8305733296,0.4272071567,1.432736055,-6,-6,2.5436281913,0.2360654634,226.3358711,0.05,2.0784610774,3.0087953052,1.1197026338
360,2011,Missouri Val,90,0,3.6555555556,3.6555555556,3.6555555556,0.9385419927,0.9326509805,1,1.1352528018,-6,-6,4.1147517559,0.2512852257,203.45704886,0.05,3.6192946144,4.6102088974,-0.4591962
361,2011,Mountain West,74,0,1.5810810811,1.5297157623,1.5337268686,1.1890200987,1.1797560846,0.8508976599,0.7073292347,-6,-6,3.9301794034,0.265987084,298.06083618,0.05,3.4067288264,4.4536299804,-2.400463641
362,2011,Northeast,115,0,3.0173913043,2.7533654324,2.8087583259,1.0205467885,1.0154927531,0.186292826,0.9601391073,-6,-6,2.0935842499,0.2431776809,217.35075233,0.05,1.6142960049,2.5728724949,0.6597811825
363,2011,OH Valley,90,0,2.1444444444,2.1444444444,2.1444444444,0.9565542813,0.9505544545,1,1.0929008413,-6,-6,2.8860403992,0.2546577863,224.48455766,0.05,2.3842148578,3.3878659406,-0.741595955
364,2011,PAC 10,90,0,4.5888888889,4.5888888889,4.5888888889,1.1207346953,1.1137015133,1,0.7961490226,-6,-6,3.190336073,0.3478747095,41.036545871,0.05,2.4878078452,3.8928643009,1.3985528158
365,2011,Patriot,62,0,2.4516129032,1.859173287,1.9880435477,1.3309088225,1.3161867679,0.1156545219,0.5645512743,-6,-6,2.8194072893,0.2879482158,313.76344453,0.05,2.2528537875,3.385960791,-0.960234002
366,2011,SEC,96,0,2.625,2.625,2.625,1.027993709,1.0232848142,1,0.946278747,-6,-6,4.024336528,0.245538387,296.90983906,0.05,3.5411204273,4.5075526287,-1.399336528
367,2011,Southern,109,0,3.7706422018,3.835907592,3.826198109,1.0824927012,1.0769063026,0.4673450563,0.8533949066,-6,-6,3.3449898117,0.251630455,205.0974708,0.05,2.848875726,3.8411038973,0.4909177804
368,2011,Southland,96,0,3.7604166667,3.7604166667,3.7604166667,0.9476723736,0.9416330958,1,1.1134829191,-6,-6,3.4189786551,0.234190537,249.43042458,0.05,2.9577356456,3.8802216645,0.3414380116
369,2011,Southwestern AC,89,0,2.8764044944,2.85375,2.8589093545,1.1187453534,1.1113310103,0.8088371153,0.7989829485,-6,-6,3.0572860763,0.2505974053,187.89789842,0.05,2.5629401838,3.5516319687,-0.203536076
370,2011,Summit League,90,0,1.9444444444,1.9444444444,1.9444444444,1.1078686867,1.1009231231,1,0.8147482289,-6,-6,3.5100561483,0.3525455114,302.14989554,0.05,2.8163007683,4.2038115282,-1.565611704
371,2011,Sun Belt,96,0,4.28125,4.28125,4.28125,1.0636900304,1.0562933861,1,0.8838322053,-6,-6,3.6673131203,0.247407107,246.45860538,0.05,3.1800111614,4.1546150792,0.6139368797
372,2011,West Coast,57,0,2.3684210526,2.37890625,2.377662798,1.3162515702,1.3027954493,0.9530098395,0.577194515,-6,-6,2.7074979886,0.3027206896,222.74263065,0.05,2.1109349881,3.3040609892,-0.328591739
373,2011,WAC,72,0,3.9722222222,3.9722222222,3.9722222222,1.1639165829,1.1546414093,1,0.7381698254,-6,-6,3.8135615413,0.2822030446,127.50809018,0.05,3.2551540459,4.3719690366,0.158660681
374,2012,Horizon,96,0,3.3229166667,3.0262958567,3.083666377,1.0376560099,1.0312443849,0.1031346379,0.9287379424,-5,-5,3.2335346946,0.2750237473,163.1861586,0.05,2.6904706652,3.7765987241,-0.207238838
375,2012,America East,75,0,2.1066666667,2.4372977346,2.4150281671,1.1400996811,1.1312452049,0.3515931683,0.7693329823,-5,-5,2.399898,0.2922338877,113.10136309,0.05,1.8209355767,2.9788604233,0.0373997347
376,2012,Atlantic Coast,97,0,1.7010309278,1.8354411742,1.8183768667,1.0534101662,1.0478379442,0.2207093265,0.9011663974,-5,-5,3.7729526204,0.2526065313,216.30586628,0.05,3.2750672263,4.2708380145,-1.937511446
377,2012,Atlantic Sun,92,0,3.097826087,2.93507109,2.9488666192,1.0834446933,1.0767455892,0.4292224195,0.8518958577,-5,-5,3.1080640876,0.2893443966,136.17999731,0.05,2.5358747469,3.6802534283,-0.172992998
378,2012,Atlantic 10,116,0,5.4310344828,5.2488355811,5.2788988667,0.9342809374,0.9296056553,0.234332165,1.1456317057,-5,-5,3.3929915314,0.2497608989,156.42240502,0.05,2.8996523617,3.886330701,1.8558440498
379,2012,Big East,145,0,4.1586206897,4.1964945672,4.1874406535,0.910403349,0.9067484058,0.4990804265,1.2065138361,-5,-5,3.0802584744,0.2498834636,91.106455071,0.05,2.5839034846,3.5766134642,1.1162360928
380,2012,Big Sky,76,0,3.6447368421,3.2786850379,3.3031197531,0.9761959815,0.9688214314,0.1951713311,1.0493635358,-5,-5,3.5792118647,0.2684277749,220.21804905,0.05,3.0501958019,4.1082279274,-0.300526827
381,2012,Big South,104,0,4.2211538462,3.8820959289,3.9477559174,0.9037668389,0.8981395119,0.0369102968,1.2242981571,-5,-5,2.8302686041,0.2686286065,172.89553708,0.05,2.3000549039,3.3604823044,1.0518273248
382,2012,Big 10,108,0,4.4814814815,4.4814814815,4.4814814815,0.9862330591,0.9815369903,1,1.0281130872,-5,-5,4.1342068632,0.2578017496,134.91468953,0.05,3.6243514183,4.6440623081,0.3472746183
383,2012,Big 12,90,0,4.3888888889,4.3888888889,4.3888888889,0.9497196928,0.9437655699,1,1.1086874035,-5,-5,4.6846296758,0.2603869075,127.40727502,0.05,4.1693868186,5.199872533,-0.295740787
384,2012,Big West,72,0,3.2916666667,3.2916666667,3.2916666667,1.325243106,1.3146818508,1,0.5693887638,-5,-5,2.7193551314,0.2924583157,94.25685114,0.05,2.1386929182,3.3000173445,0.5723115353
385,2012,Colonial,108,0,3.4814814815,3.4814814815,3.4814814815,0.8480017723,0.8433096899,1,1.3906136249,-5,-5,3.3466957276,0.2615869101,110.58182166,0.05,2.8283222014,3.8650692539,0.1347857538
386,2012,CUSA,99,0,4.1515151515,3.7151090868,3.7753185198,0.9938110343,0.9883411407,0.0475359218,1.012493797,-5,-5,3.7899175624,0.2478795882,167.03285681,0.05,3.3005367932,4.2792983316,-0.074808476
387,2012,Ivy League,56,0,3.7857142857,3.7857142857,3.7857142857,1.2414492602,1.2284513395,1,0.6488466279,-5,-5,2.2086356812,0.3231856693,103.37505212,0.05,1.5677007679,2.8495705946,1.5770786045
388,2012,Great West,30,0,6.1333333333,6.1333333333,6.1333333333,1.5707778313,1.537687842,1,0.4052942789,-5,-5,4.4061719171,0.5625643259,64.177197375,0.05,3.2823802393,5.529963595,1.7271614162
389,2012,Metro Atlantic,90,0,2.7333333333,2.8871766029,2.8715393197,1.0814825484,1.0746917871,0.3838119621,0.8549898687,-5,-5,2.390813811,0.2573105482,140.99255409,0.05,1.8821282533,2.8994993687,0.496362792
390,2012,MAC,100,0,4.73,4.5336345382,4.5625775009,0.959050587,0.9559823622,0.2497267438,1.0872188389,-5,-5,3.7297137616,0.2567776841,101.51550082,0.05,3.2203672647,4.2390602584,0.8039207766
391,2012,Mid-Eastern AC,103,0,1.9805825243,2.0999474878,2.0863284492,0.8824055064,0.8761923052,0.5950623592,1.2842914193,-5,-5,2.5089255903,0.2483990353,119.64584806,0.05,2.0170979604,3.0007532201,-0.408978102
392,2012,Missouri Val,90,0,4.3666666667,4.3666666667,4.3666666667,1.1466517024,1.1394562641,1,0.7605660922,-5,-5,4.041303134,0.2636669728,107.50844083,0.05,3.5186423791,4.5639638888,0.3253635327
393,2012,Mountain West,58,0,4.3103448276,4.3321167883,4.3281341214,1.3921534357,1.3778309362,0.9340468506,0.515971594,-5,-5,3.8405784157,0.274722895,164.67010274,0.05,3.2981449679,4.3830118635,0.4915383726
394,2012,Northeast,114,0,2.7543859649,2.4853595705,2.5146833702,0.9844320877,0.9791668461,0.4273320203,1.0318782958,-5,-5,2.0336408482,0.2554811788,114.91436673,0.05,1.527577793,2.5397039035,0.4517187223
395,2012,OH Valley,89,0,2.4606741573,2.4728760767,2.4719713283,1.0640466011,1.0571553066,0.9041064454,0.8832399458,-5,-5,2.8124608185,0.2662362369,116.62499337,0.05,2.285176187,3.3397454501,-0.339584742
396,2012,PAC 12,106,0,4.7075471698,4.8094378771,4.7933819044,1.0589550278,1.0524271059,0.7480932486,0.8917537958,-5,-5,4.3978898328,0.3909947565,195.23194973,0.05,3.6267741105,5.169005555,0.4115480443
397,2012,Patriot,63,0,4.0793650794,3.0601631855,3.1396685946,1.2284389377,1.216447418,0.0684228051,0.6626631986,-5,-5,2.7329143854,0.2946774719,183.93669985,0.05,2.1515319297,3.3142968411,0.3272488001
398,2012,SEC,96,0,4.65625,4.65625,4.65625,0.9413818284,0.9362284814,1,1.128413773,-5,-5,3.9332624274,0.2554669084,160.29840183,0.05,3.4287475881,4.4377772667,0.7229875726
399,2012,Southern,108,0,4.9722222222,4.9722222222,4.9722222222,0.8884790431,0.8840200036,1,1.2667929076,-5,-5,3.2881755205,0.2639581155,107.21203833,0.05,2.7649211764,3.8114298645,1.6840467017
400,2012,Southland,96,0,4.21875,4.21875,4.21875,1.1145523158,1.1080339202,1,0.8050059361,-5,-5,3.3784352289,0.2459413191,132.27686183,0.05,2.8919484101,3.8649220477,0.8403147711
401,2012,Southwestern AC,89,0,3.3595505618,3.306875,3.3162862719,1.007409546,1.0008300096,0.5682909355,0.9853439999,-5,-5,3.0211234652,0.2634865389,101.52185473,0.05,2.4984696188,3.5437773116,0.2857515348
402,2012,Summit League,90,0,3.8666666667,3.8666666667,3.8666666667,1.1684374747,1.1611092739,1,0.7324686563,-5,-5,3.4360218352,0.3472606426,311.6934253,0.05,2.7527503942,4.1192932762,0.4306448314
403,2012,Sun Belt,96,0,1.5833333333,1.5833333333,1.5833333333,1.0723032644,1.0654855219,1,0.8696905354,-5,-5,3.6080801079,0.2586726058,129.7225331,0.05,3.0963170097,4.1198432061,-2.024746775
404,2012,West Coast,72,0,2.4305555556,2.4305555556,2.4305555556,1.2578494583,1.2478277804,1,0.632037237,-5,-5,2.6506293556,0.3115814793,127.25913341,0.05,2.0340779132,3.2671807981,-0.2200738
405,2012,WAC,57,0,3.5438596491,3.466796875,3.4783195397,1.222137146,1.2095773938,0.6068929588,0.6695146913,-5,-5,3.7065383809,0.2960156431,69.554157213,0.05,3.1160872561,4.2969895056,-0.239741506
406,2013,Horizon,77,0,4.2987012987,4.0360276924,4.0770298724,1.3491556513,1.3389316911,0.3819139492,0.5493838472,-4,-4,3.1524036228,0.2880324788,84.027716921,0.05,2.5796222115,3.7251850342,0.8836240695
407,2013,America East,75,0,3.48,3.4928356681,3.4920332002,1.0808811911,1.0726855695,0.9506536009,0.8559414948,-4,-4,2.321754024,0.3068161087,65.514549872,0.05,1.7090911634,2.9344168845,1.1710816442
408,2013,Atlantic Coast,108,0,5.8240740741,5.8240740741,5.8240740741,0.9061015805,0.9013710553,1,1.2179970155,-4,-4,3.6957148252,0.2648999851,113.40848322,0.05,3.1709206344,4.2205090159,2.1283592489
409,2013,Atlantic Sun,93,0,3.7956989247,3.5900900901,3.6324931236,1.2227674566,1.2145845856,0.3504880415,0.668824628,-4,-4,3.0552647485,0.3026366951,70.636913618,0.05,2.4517705607,3.6587589364,0.5348253416
410,2013,Atlantic 10,128,0,4.890625,4.9257975669,4.9187042411,0.9006905227,0.8966204447,0.756287312,1.2326756412,-4,-4,3.3399753257,0.2642651902,84.129325868,0.05,2.8144668165,3.8654838349,1.5858222412
411,2013,Big East,135,0,2.7481481481,2.7481481481,2.7481481481,0.7859555281,0.7826332652,1,1.6188404744,-4,-4,3.0311795086,0.26756304,52.822539505,0.05,2.4944739215,3.5678850957,-0.28303136
412,2013,Big Sky,112,0,4.3214285714,4.2959914102,4.2992057641,0.8833788614,0.8789044995,0.8354549729,1.2814627738,-4,-4,3.5002387482,0.27976288,119.03685889,0.05,2.9462820659,4.0541954305,0.7957526619
413,2013,Big South,97,0,3.2164948454,3.1923404981,3.2003856686,1.1096460875,1.103065871,0.8015980243,0.8121402364,-4,-4,2.7211590078,0.2816061135,95.739776733,0.05,2.1621559001,3.2801621155,0.4711814903
414,2013,Big 10,108,0,4.0833333333,4.0833333333,4.0833333333,1.0904178752,1.0850906249,1,0.8410350115,-4,-4,4.0241738982,0.2728452538,74.996402583,0.05,3.4806378531,4.5677099434,0.0591594351
415,2013,Big 12,90,0,5.3333333333,5.3333333333,5.3333333333,0.9783737475,0.9722398582,1,1.0446971701,-4,-4,4.5733975281,0.2756452407,72.255299127,0.05,4.0239419516,5.1228531046,0.7599358052
416,2013,Big West,90,0,3.8333333333,3.8333333333,3.8333333333,1.1122764634,1.1052934567,1,0.8083035856,-4,-4,2.6453168403,0.3081827879,56.789457999,0.05,2.0281418633,3.2624918174,1.188016493
417,2013,Colonial,99,0,2.404040404,2.404040404,2.404040404,1.0050134059,0.9991209965,1,0.99004809,-4,-4,3.2461680252,0.277688834,62.378377894,0.05,2.6911429261,3.8011931243,-0.842127621
418,2013,CUSA,96,0,3.6458333333,3.6458333333,3.6458333333,1.0432186676,1.0375799654,1,0.9188599032,-4,-4,3.723294047,0.2620480895,89.602787424,0.05,3.2026583354,4.2439297585,-0.077460714
419,2013,Ivy League,56,0,2.3214285714,2.3214285714,2.3214285714,1.48569538,1.4701135112,1,0.4530440743,-4,-4,2.1423811806,0.336737547,61.591553983,0.05,1.4691636086,2.8155987526,0.1790473908
420,2013,Great West,22,0,6.2272727273,5.7607142857,6.0869649915,2.1690911229,2.0791246849,0.4806063506,0.2125418253,-4,-4,4.3197132671,0.5601981812,55.550442213,0.05,3.1973010129,5.4421255213,1.4410010186
421,2013,Metro Atlantic,89,0,2.9438202247,2.806875,2.828766089,0.9787840539,0.972621989,0.1442200003,1.0438214794,-4,-4,2.3278114927,0.2720908447,78.547714332,0.05,1.786179721,2.8694432644,0.4790635073
422,2013,MAC,99,0,0.8787878788,0.707037465,0.7425727648,1.0335280923,1.0283412885,0.2502304113,0.9361715279,-4,-4,3.6349957337,0.2735254106,59.22526729,0.05,3.0877162057,4.1822752617,-2.927958269
423,2013,Mid-Eastern AC,104,0,1.6923076923,1.6923076923,1.6923076923,0.8579285174,0.8527163101,1,1.3586193389,-4,-4,2.4742229892,0.2644806436,68.3509969,0.05,1.9465091504,3.0019368281,-0.781915297
424,2013,Missouri Val,91,0,5.5714285714,5.463,5.4827041109,1.1040812413,1.0970466404,0.2279007899,0.8203476488,-4,-4,3.9678545121,0.2798336209,61.671938104,0.05,3.4084158777,4.5272931464,1.4951454879
425,2013,Mountain West,75,0,5.4,5.4218559219,5.4181969814,1.1717507699,1.1624600502,0.9344380156,0.7283321902,-4,-4,3.750977428,0.2877422246,89.444235228,0.05,3.1792788808,4.3226759752,1.6708784938
426,2013,Northeast,115,0,2,1.8243185778,1.8422382497,0.9288600086,0.9242213996,0.5015202846,1.1590427905,-4,-4,1.9736974466,0.2715556125,65.715876038,0.05,1.4314754159,2.5159194773,-0.149378869
427,2013,OH Valley,96,0,2.7708333333,2.7708333333,2.7708333333,1.1350820093,1.1297884691,1,0.7761497455,-4,-4,2.7388812379,0.2818295501,64.874875882,0.05,2.1760081791,3.3017542968,0.0319520954
428,2013,PAC 12,108,0,2.9814814815,2.9814814815,2.9814814815,0.9717141888,0.9660410711,1,1.0590657211,-4,-4,4.3252994536,0.3823930498,236.67927641,0.05,3.5719707249,5.0786281823,-1.343817972
429,2013,Patriot,63,0,4.7936507937,3.9446136909,4.0634645187,1.3691014084,1.3554445291,0.0478627618,0.5334930494,-4,-4,2.6464214816,0.3058164127,100.70602693,0.05,2.0397425132,3.25310045,1.2981922092
430,2013,SEC,126,0,3.8650793651,3.8650793651,3.8650793651,1.0106436723,1.006172289,1,0.9790477588,-4,-4,3.8421883267,0.2695517407,87.309421482,0.05,3.3064518252,4.3779248283,0.0228910383
431,2013,Southern,108,0,3.1574074074,3.1574074074,3.1574074074,1.0481298027,1.0424721705,1,0.9102692251,-4,-4,3.2313612293,0.280144174,60.907987836,0.05,2.6711612164,3.7915612422,-0.073953822
432,2013,Southland,90,0,3.6555555556,3.6555555556,3.6555555556,0.8956781857,0.8900625319,1,1.2465106856,-4,-4,3.3378918027,0.2615199541,74.627453083,0.05,2.8168747069,3.8589088985,0.3176637528
433,2013,Southwestern AC,90,0,3.4777777778,3.4777777778,3.4777777778,1.0386521312,1.0321398657,1,0.9269573808,-4,-4,2.9849608541,0.2799595269,59.867861359,0.05,2.4249329986,3.5449887095,0.4928169237
434,2013,Summit League,72,0,2.3194444444,2.3194444444,2.3194444444,1.2881849344,1.27792138,1,0.6026200382,-4,-4,3.3619875222,0.346745662,248.59151202,0.05,2.6790536766,4.0449213677,-1.042543078
435,2013,Sun Belt,110,0,6.3181818182,6.3181818182,6.3181818182,0.9856685136,0.9806747687,1,1.0292911363,-4,-4,3.5488470956,0.2739263926,72.129209472,0.05,3.0028015237,4.0948926675,2.7693347226
436,2013,West Coast,72,0,2.1388888889,2.1388888889,2.1388888889,1.2863637435,1.2761138156,1,0.6043275848,-4,-4,2.5937607227,0.3243726521,73.717234245,0.05,1.9473929083,3.240128537,-0.454871834
437,2013,WAC,89,0,1.2247191011,1.18875,1.192790561,1.1093584912,1.1021668179,0.770564744,0.8125613785,-4,-4,3.5995152204,0.3134027739,42.038104649,0.05,2.9670598009,4.23197064,-2.41076522
438,2014,Horizon,77,0,0.1168831169,-0.181976613,-0.110889433,1.172024569,1.16281366,0.1295281745,0.7279919355,-3,-3,3.0712725511,0.3050840471,47.79931554,0.05,2.4577934219,3.6847516802,-3.253249165
439,2014,America East,75,0,2.8933333333,2.8937503998,2.893866615,1.2860518594,1.2761779464,0.9979781422,0.6046207347,-3,-3,2.243610048,0.3247072079,41.602177389,0.05,1.5881386778,2.8990814181,0.6501403518
440,2014,Atlantic Coast,135,0,2.7185185185,2.7185185185,2.7185185185,0.837957808,0.8344120946,1,1.4241498747,-3,-3,3.6184770299,0.2811732214,64.076298466,0.05,3.0567818287,4.1801722312,-0.899958511
441,2014,Atlantic Sun,97,0,4.6391752577,4.1740155876,4.2243097528,1.082441388,1.0758597899,0.0936793189,0.853475819,-3,-3,3.0024654094,0.3199327315,40.759330327,0.05,2.3562322687,3.6486985502,1.1715501782
442,2014,Atlantic 10,105,0,3.3333333333,3.3449705888,3.3434711963,0.919636496,0.9143662155,0.8550929361,1.1824086656,-3,-3,3.2869591201,0.2823344737,50.462118941,0.05,2.7200022838,3.8539159564,0.0580114687
443,2014,Big East,91,0,3.7802197802,3.765,3.7675580557,1.1516394564,1.1445237051,0.8749972925,0.7539923305,-3,-3,2.9821005427,0.2882548635,34.622641383,0.05,2.3966839759,3.5675171095,0.7828994573
444,2014,Big Sky,112,0,3.9196428571,3.8382247674,3.8574936593,1.0470167677,1.0416488874,0.4730349725,0.9122055837,-3,-3,3.4212656318,0.2950728704,67.869494342,0.05,2.8324363849,4.0100948788,0.4169591355
445,2014,Big South,99,0,1.8787878788,1.8680435062,1.8705866378,1.0147104723,1.0083424752,0.9624556767,0.9712157462,-3,-3,2.6120494115,0.2981815236,57.467049209,0.05,2.0150563632,3.2090424597,-0.744005905
446,2014,Big 10,108,0,2.0833333333,2.0833333333,2.0833333333,1.0332935599,1.0281512699,1,0.9365965522,-3,-3,3.9141409333,0.2912600731,46.432716549,0.05,3.3280122174,4.5002696492,-1.8308076
447,2014,Big 12,90,0,5.0333333333,5.0333333333,5.0333333333,1.0078733651,1.0015550967,1,0.9844373062,-3,-3,4.4621653804,0.2941547105,45.519052287,0.05,3.8698937882,5.0544369727,0.5711679529
448,2014,Big West,72,0,2.8888888889,2.8888888889,2.8888888889,1.0711798748,1.0626381958,1,0.8715156511,-3,-3,2.5712785493,0.3269345331,37.51836991,0.05,1.9091550631,3.2334020355,0.3176103396
449,2014,Colonial,72,0,2.8611111111,2.8611111111,2.8611111111,1.1555893726,1.146369757,1,0.7488467023,-3,-3,3.1456403227,0.2970565089,39.472047418,0.05,2.5450164788,3.7462641665,-0.284529212
450,2014,CUSA,130,0,3.4461538462,3.3886917758,3.394193749,0.8691985714,0.8650890327,0.6782909074,1.3236159511,-3,-3,3.6566705316,0.2798139245,53.371186981,0.05,3.0955259765,4.2178150867,-0.267978756
451,2014,Ivy League,57,0,1.4210526316,1.43359375,1.4324681822,1.287115673,1.2739468147,0.9491904149,0.603621698,-3,-3,2.07612668,0.3536012769,39.620439099,0.05,1.3612585141,2.7909948459,-0.64253293
452,2014,Metro Atlantic,110,0,2.6454545455,2.6454545455,2.6454545455,0.8799115819,0.8754506765,1,1.2915818447,-3,-3,2.2648091744,0.2902393546,48.56149479,0.05,1.6814181054,2.8482002434,0.3806453711
453,2014,MAC,112,0,2.9196428571,2.7123259475,2.7432454526,0.8065322075,0.8020291678,0.1073677587,1.537292719,-3,-3,3.5402777058,0.2932914014,38.660636647,0.05,2.9468733101,4.1336821014,-0.827951758
454,2014,Mid-Eastern AC,104,0,4.0865384615,3.996142879,4.0063906011,1.0474526767,1.0407910153,0.5013276311,0.9114464928,-3,-3,2.4395203882,0.2836735684,43.724751337,0.05,1.8677122104,3.011328566,1.5566224908
455,2014,Missouri Val,90,0,5.6222222222,5.6222222222,5.6222222222,1.0428010232,1.0362611242,1,0.9195960618,-3,-3,3.8944058902,0.2991722131,39.524135953,0.05,3.28952944,4.4992823404,1.727816332
456,2014,Mountain West,101,0,1.8415841584,1.8644686293,1.8639305221,0.8697917955,0.8650100845,0.8728952609,1.3218110754,-3,-3,3.6613764403,0.3044961167,52.957117649,0.05,3.0506230287,4.2721298519,-1.796907811
457,2014,Northeast,86,0,0.7674418605,0.2098663559,0.3135043982,1.0947032465,1.0862099268,0.0745367248,0.8344631979,-3,-3,1.9137540449,0.2907762684,42.025296777,0.05,1.3269542426,2.5005538472,-1.703887689
458,2014,OH Valley,96,0,0.9270833333,0.9270833333,0.9270833333,0.978753209,0.9726349123,1,1.0438872714,-3,-3,2.6653016573,0.3008140167,40.412811819,0.05,2.0575272455,3.2730760691,-1.738218324
459,2014,PAC 12,107,0,4.6448598131,4.547693375,4.5624898485,1.0007124429,0.9955032608,0.2861997923,0.9985766355,-3,-3,4.2527090745,0.3782551559,235.84787389,0.05,3.5075186524,4.9978994965,0.2949843005
460,2014,Patriot,99,0,3.4545454545,3.0749945695,3.1573831166,1.0727783303,1.0660034725,0.1400483635,0.8689204437,-3,-3,2.5599285778,0.3209061739,58.393837583,0.05,1.9176573089,3.2021998467,0.5150659918
461,2014,SEC,126,0,5.8412698413,5.8412698413,5.8412698413,0.8879614119,0.8841768627,1,1.2682702752,-3,-3,3.7511142261,0.287181995,52.56065904,0.05,3.1749876738,4.3272407784,2.0901556152
462,2014,Southern,88,0,2.4545454545,2.4545454545,2.4545454545,1.1036480055,1.0962084734,1,0.8209918283,-3,-3,3.1745469381,0.2995638502,38.76334619,0.05,2.5685035619,3.7805903144,-0.720001484
463,2014,Southland,122,0,3.1147540984,3.1147540984,3.1147540984,0.809509806,0.8057724371,1,1.5260043515,-3,-3,3.2973483765,0.2802889037,47.065693777,0.05,2.7335006084,3.8611961446,-0.182594278
464,2014,Southwestern AC,90,0,2.7444444444,2.7444444444,2.7444444444,1.1244265438,1.1173721783,1,0.7909295864,-3,-3,2.948798243,0.2994254518,39.264498999,0.05,2.3432835166,3.5543129693,-0.204353799
465,2014,Summit League,56,0,3.3035714286,3.3035714286,3.3035714286,1.3457392639,1.3316492493,1,0.5521767961,-3,-3,3.2879532091,0.3510215637,155.14024329,0.05,2.5945546612,3.9813517571,0.0156182195
466,2014,Sun Belt,90,0,2.2444444444,2.2444444444,2.2444444444,1.095934324,1.0890589962,1,0.8325895239,-3,-3,3.4896140832,0.2925452637,44.772132472,0.05,2.9003148958,4.0789132706,-1.245169639
467,2014,West Coast,91,0,3.032967033,3.034,3.0338102572,1.1062512373,1.099418591,0.9908162509,0.8171324567,-3,-3,2.5368920897,0.3406517481,45.981514287,0.05,1.8511882461,3.2225959332,0.4971079103
468,2014,WAC,70,0,1.5571428571,1.5325670498,1.5410536362,1.2666837752,1.2542401101,0.9020027843,0.6232518617,-3,-3,3.49249206,0.3338063384,28.162064778,0.05,2.8088980029,4.1760861172,-1.95992501
469,2014,American Athleti,91,0,4.3846153846,4.434,4.4302872353,1.1725689958,1.1653116286,0.7236908096,0.7273160753,-3,-3,3.5226400013,0.4467990873,146.53840476,0.05,2.6396376783,4.4056423243,0.9113599987
470,2015,Horizon,76,0,4.6052631579,4.5054546601,4.5177096872,1.0462186683,1.0383279526,0.6963093813,0.9135978517,-2,-2,2.9901414793,0.3255437948,30.539724047,0.05,2.3257847162,3.6544982424,1.5153131808
471,2015,America East,79,0,2.3417721519,1.4743476374,1.5257792139,1.0194705904,1.0118164465,0.0544429613,0.9621673076,-2,-2,2.165466072,0.3453933758,28.890022932,0.05,1.4589404764,2.8719916676,-0.691118435
472,2015,Atlantic Coast,135,0,2.0148148148,2.0148148148,2.0148148148,0.8733130959,0.869681957,1,1.3111731721,-2,-2,3.5412392347,0.3007809747,40.519126839,0.05,2.9335807261,4.1488977433,-1.52642442
473,2015,Atlantic Sun,63,0,4.5396825397,3.5744127354,3.7114940776,1.462922874,1.4475582276,0.0866610228,0.4672584231,-2,-2,2.9496660704,0.3406231499,26.351724337,0.05,2.2499597094,3.6493724314,0.624746665
474,2015,Atlantic 10,125,0,4.088,4.1227889155,4.1174584929,0.897650499,0.89343019,0.6168305231,1.2410390491,-2,-2,3.2339429144,0.3033323252,33.830664399,0.05,2.6173837887,3.8505020402,0.8888460011
475,2015,Big East,91,0,2.7802197802,2.8235,2.8168228397,1.0957712623,1.0889767193,0.6496959353,0.8328373375,-2,-2,2.9330215769,0.3113589619,25.080581182,0.05,2.291870243,3.5741729107,-0.109521577
476,2015,Big Sky,112,0,2.2410714286,2.1643912387,2.1776068664,0.7835794285,0.7792986508,0.6260260516,1.6286731934,-2,-2,3.3422925154,0.3137764486,42.752079167,0.05,2.7093958621,3.9751891686,-1.177901277
477,2015,Big South,102,0,3.3039215686,3.2099389824,3.2222676869,1.0317219402,1.0257812249,0.6295625052,0.9394521564,-2,-2,2.5029398151,0.3177923564,38.044668983,0.05,1.8596276282,3.1462520021,0.7069991673
478,2015,Big 10,126,0,3.6984126984,3.6984126984,3.6984126984,0.8681203959,0.8641217399,1,1.3269057632,-2,-2,3.8041079683,0.3124506923,31.880322393,0.05,3.1675730208,4.4406429159,-0.10569527
479,2015,Big 12,90,0,5.2888888889,5.2888888889,5.2888888889,1.1072316239,1.1002860703,1,0.8156860546,-2,-2,4.3509332328,0.3153433471,31.656564959,0.05,3.7083264447,4.9935400208,0.9379556561
480,2015,Big West,72,0,3.2083333333,3.2083333333,3.2083333333,1.1318173126,1.1227915762,1,0.7806337695,-2,-2,2.4972402583,0.3482248424,26.941646478,0.05,1.7826694818,3.2118110347,0.7110930751
481,2015,Colonial,90,0,0.9444444444,0.9444444444,0.9444444444,1.2212673677,1.2135988053,1,0.6704686785,-2,-2,3.0451126202,0.3190958387,27.655978978,0.05,2.3911079236,3.6991173168,-2.100668176
482,2015,CUSA,126,0,4.619047619,4.619047619,4.619047619,0.8672207113,0.8632307688,1,1.3296603469,-2,-2,3.5900470162,0.3005398205,35.538174948,0.05,2.9802488586,4.1998451739,1.0290006028
483,2015,Ivy League,56,0,0.1607142857,0.1607142857,0.1607142857,1.3943347123,1.3797254221,1,0.5143585001,-2,-2,2.0098721794,0.3733283261,27.575836051,0.05,1.2446134844,2.7751308745,-1.849157894
484,2015,Metro Atlantic,111,0,1.8648648649,2.0302070604,1.9884653292,0.8519585654,0.8475384688,0.1330357826,1.3777266298,-2,-2,2.2018068561,0.3111672925,33.258206859,0.05,1.5689189034,2.8346948088,-0.171599796
485,2015,MAC,112,0,4.2232142857,4.022451024,4.0851462078,0.9425543738,0.9368600734,0.0794029637,1.1256080072,-2,-2,3.4455596779,0.3155089012,27.779727798,0.05,2.7990380413,4.0920813145,0.5768913461
486,2015,Mid-Eastern AC,104,0,1.4903846154,1.2820969738,1.3017489068,0.9145286735,0.9092137426,0.1294419424,1.1956535202,-2,-2,2.4048177872,0.3053917621,30.925920939,0.05,1.7819067059,3.0277288684,-1.122720813
487,2015,Missouri Val,90,0,4.3,4.3,4.3,0.9632268202,0.9571881444,1,1.0778116331,-2,-2,3.8209572683,0.321110177,27.935397598,0.05,3.1631243526,4.478790184,0.4790427317
488,2015,Mountain West,101,0,5.099009901,5.0591016897,5.0611638337,0.98146765,0.9760204431,0.8434133195,1.0381211068,-2,-2,3.5717754526,0.3244064748,34.731102593,0.05,2.9130129767,4.2305379286,1.4873262371
489,2015,Northeast,96,0,3.6041666667,3.4218813893,3.4461663466,0.9419777267,0.9365672708,0.3938150699,1.1269865478,-2,-2,1.8538106433,0.3125632665,29.681415105,0.05,1.215183857,2.4924374296,1.568070746
490,2015,OH Valley,98,0,4,3.9216968478,3.928438225,1.0025763755,0.9964798029,0.5697654208,0.994867094,-2,-2,2.5917220767,0.3225914842,27.921642823,0.05,1.9308398219,3.2526043314,1.3299747711
491,2015,PAC 12,108,0,5.4351851852,5.4351851852,5.4351851852,1.0257586897,1.0205299029,1,0.9504069215,-2,-2,4.1801186953,0.3787274151,185.27953188,0.05,3.4329461822,4.9272912085,1.2550664899
492,2015,Patriot,99,0,2.7878787879,2.5736525014,2.7150602387,0.976884851,0.9697528267,0.2986304034,1.0478840992,-2,-2,2.473435674,0.3394202335,37.169494075,0.05,1.7858107968,3.1610605511,0.1002168274
493,2015,SEC,126,0,1.9682539683,1.9682539683,1.9682539683,0.8191595103,0.8154475787,1,1.490263431,-2,-2,3.6600401255,0.3077489453,35.195148089,0.05,3.0354003616,4.2846798894,-1.691786157
494,2015,Southern,90,0,1.9111111111,1.9111111111,1.9111111111,1.1034716275,1.0965482981,1,0.8212543026,-2,-2,3.1177326469,0.3216319529,27.268712416,0.05,2.4581025461,3.7773627478,-1.206621536
495,2015,Southland,116,0,3.4655172414,3.4072932552,3.4121338271,0.9185221253,0.9142240381,0.5883692396,1.185279453,-2,-2,3.2568049503,0.3016532477,32.889645676,0.05,2.6430085665,3.8706013341,0.1504883049
496,2015,Southwestern AC,91,0,2.6043956044,2.588,2.5900211943,1.1748353927,1.1675673414,0.8838793355,0.724512624,-2,-2,2.9126356319,0.3213408619,28.242099187,0.05,2.2546528297,3.570618434,-0.324635632
497,2015,Summit League,72,0,4.2361111111,4.2361111111,4.2361111111,1.2033186534,1.1937240915,1,0.6906192857,-2,-2,3.2139188961,0.359917638,87.156367327,0.05,2.4985617143,3.9292760778,1.022192215
498,2015,Sun Belt,110,0,3.1454545455,3.1454545455,3.1454545455,0.9927439566,0.9877147084,1,1.0146715794,-2,-2,3.4303810709,0.3139310517,30.828665727,0.05,2.7899702148,4.070791927,-0.284926525
499,2015,West Coast,90,0,0.9,0.9,0.9,1.0867634758,1.079950672,1,0.8467007252,-2,-2,2.4800234567,0.359945838,31.178861404,0.05,1.7460797315,3.2139671819,-1.580023457
500,2015,WAC,56,0,6.125,6.125,6.125,1.4537578389,1.438525618,1,0.4731685393,-2,-2,3.3854688996,0.3567090965,20.561150135,0.05,2.6426864666,4.1282513326,2.7395311004
501,2015,American Athleti,103,0,4.0194174757,3.9939480804,3.9978382088,0.9487257192,0.9435076511,0.9382632578,1.1110117492,-2,-2,3.447994811,0.444533483,133.40329211,0.05,2.5687492037,4.3272404182,0.5459532694
502,2016,Horizon,90,0,2.7555555556,2.7555555556,2.7555555556,1.1142550457,1.1072698658,1,0.8054355255,-1,-1,2.9090104075,0.3488125119,21.549971232,0.05,2.1847406571,3.6332801579,-0.153454852
503,2016,America East,78,0,0.3974358974,-0.716926481,-0.620163401,1.2361524006,1.2261669978,0.0207310997,0.6544191008,-1,-1,2.087322096,0.3684040771,21.629584296,0.05,1.3225394756,2.8521047164,-2.804248577
504,2016,Atlantic Coast,135,0,3.7925925926,3.7925925926,3.7925925926,0.7832890281,0.7799262273,1,1.629881062,-1,-1,3.4640014395,0.3231167667,28.353549515,0.05,2.8024983647,4.1255045143,0.3285911531
505,2016,Atlantic Sun,63,0,2.2380952381,1.8034715814,2.0575885894,1.6600363968,1.637492923,0.2857884543,0.3628814595,-1,-1,2.8968667313,0.3641297871,18.748405744,0.05,2.1340415152,3.6596919474,-1.09339515
506,2016,Atlantic 10,125,0,3.08,3.0490418325,3.0528208317,0.931443078,0.9268856609,0.6959624931,1.1526232106,-1,-1,3.1809267088,0.3266945425,24.850325663,0.05,2.5078811573,3.8539722604,-0.131884876
507,2016,Big East,90,0,2.2888888889,2.2888888889,2.2888888889,1.0481843447,1.041613404,1,0.9101744963,-1,-1,2.883942611,0.3363786421,19.607547,0.05,2.1813676291,3.5865175929,-0.595053722
508,2016,Big Sky,108,0,3.7222222222,3.7222222222,3.7222222222,1.036455995,1.0304809968,1,0.9308897841,-1,-1,3.2633193989,0.3353062058,29.629579482,0.05,2.5781735962,3.9484652016,0.4589028233
509,2016,Big South,100,0,1.75,1.8056511167,1.7946273632,0.9649824982,0.9594752606,0.4304379254,1.0738932848,-1,-1,2.3938302188,0.3399136441,27.464401151,0.05,1.6969364324,3.0907240052,-0.588179102
510,2016,Big 10,125,0,3.688,3.6374072543,3.6418898291,0.9927108413,0.9884303797,0.6188992303,1.0147392763,-1,-1,3.6940750034,0.3358921662,23.812375267,0.05,3.0005384712,4.3876115355,-0.056667749
511,2016,Big 12,90,0,3.8,3.8,3.8,1.0388447007,1.0323238425,1,0.9266137545,-1,-1,4.2397010851,0.3387087203,23.859760969,0.05,3.5404231457,4.9389790244,-0.439701085
512,2016,Big West,72,0,0.8611111111,0.8611111111,0.8611111111,0.9791547509,0.9713533472,1,1.0430312707,-1,-1,2.4232019672,0.3716176617,20.717588416,0.05,1.6497387737,3.1966651607,-1.562090856
513,2016,Colonial,90,0,1.9777777778,1.9777777778,1.9777777778,1.0527210443,1.0461168705,1,0.9023466088,-1,-1,2.9445849177,0.3432926492,21.00693541,0.05,2.230683123,3.6584867125,-0.96680714
514,2016,CUSA,126,0,4.4047619048,4.4047619048,4.4047619048,0.8017294656,0.7986933853,1,1.5557661191,-1,-1,3.5234235008,0.3236576204,25.95887613,0.05,2.8580844351,4.1887625665,0.8813384039
515,2016,Ivy League,56,0,0.8928571429,0.8928571429,0.8928571429,1.2509277929,1.2378299165,1,0.6390509968,-1,-1,1.9436176788,0.3954904598,20.563491642,0.05,1.1200858814,2.7671494762,-1.050760536
516,2016,Metro Atlantic,112,0,1.9285714286,1.8700787402,1.8768117998,0.9545574675,0.9497254824,0.6711414628,1.0974780452,-1,-1,2.1388045378,0.3343531525,24.776736252,0.05,1.4498765591,2.8277325165,-0.268725798
517,2016,MAC,112,0,4.9375,4.8483878315,4.8986121253,1.1205630766,1.1139095838,0.505214308,0.7963929081,-1,-1,3.35084165,0.3396972358,21.520380427,0.05,2.6454412678,4.0562420322,1.4975461815
518,2016,Mid-Eastern AC,104,0,4.3461538462,4.3461538462,4.3461538462,1.0195340023,1.0136989914,1,0.9620476235,-1,-1,2.3701151861,0.3291357101,23.680709921,0.05,1.690327448,3.0499029242,1.97603866
519,2016,Missouri Val,90,0,3,3,3,1.043484911,1.0369428076,1,0.9183910718,-1,-1,3.7475086464,0.3451522177,21.342841732,0.05,3.0304267367,4.4645905561,-0.747508646
520,2016,Mountain West,101,0,4.0297029703,3.9716745338,3.9850267074,1.0295867153,1.0240978983,0.678464494,0.9433527928,-1,-1,3.482174465,0.3469302744,24.910365836,0.05,2.7675278019,4.196821128,0.4895000688
521,2016,Northeast,97,0,-0.350515464,-0.619705423,-0.567073294,1.0809446374,1.0740506106,0.3106025588,0.8558410185,-1,-1,1.7938672416,0.3364183743,22.682663764,0.05,1.0973936691,2.4903408142,-2.413572665
522,2016,OH Valley,96,0,2.9166666667,2.9166666667,2.9166666667,1.0372339868,1.0322727803,1,0.9294938541,-1,-1,2.518142496,0.3466359395,20.963573068,0.05,1.7971973187,3.2390876734,0.3985241706
523,2016,PAC 12,108,0,5.8148148148,5.8148148148,5.8148148148,0.9188994783,0.9141521743,1,1.1843061652,-1,-1,4.1075283162,0.3837928092,119.91020976,0.05,3.3476394686,4.8674171637,1.7072864986
524,2016,Patriot,99,0,1.6868686869,1.1991964264,1.325008185,1.1495612521,1.1405775989,0.136261594,0.7567209654,-1,-1,2.3869427701,0.3608318802,25.867336017,0.05,1.6450570384,3.1288285019,-1.187746344
525,2016,SEC,126,0,4.8174603175,4.8174603175,4.8174603175,0.9906888751,0.9865670333,1,1.018885608,-1,-1,3.5689660249,0.3307051348,25.765733757,0.05,2.8888909484,4.2490411013,1.2484942926
526,2016,Southern,90,0,5.7333333333,5.7333333333,5.7333333333,0.9385927761,0.9327087156,1,1.1351299572,-1,-1,3.0609183558,0.3458418664,20.768208854,0.05,2.3412117406,3.7806249709,2.6724149776
527,2016,Southland,117,0,4.0683760684,4.0683760684,4.0683760684,0.8989986052,0.8949932242,1,1.2373198041,-1,-1,3.2162615241,0.3251017122,24.947363842,0.05,2.5466303753,3.8858926729,0.8521145442
528,2016,Southwestern AC,90,0,3.2555555556,3.2555555556,3.2555555556,0.9412953207,0.9353911817,1,1.1286211914,-1,-1,2.8764730208,0.3452396005,21.857143187,0.05,2.1602184931,3.5927275485,0.3790825348
529,2016,Summit League,72,0,3.2638888889,3.2638888889,3.2638888889,1.0859479866,1.0772834998,1,0.8479728571,-1,-1,3.139884583,0.3731035485,50.204998678,0.05,2.3905598601,3.889209306,0.1240043059
530,2016,Sun Belt,110,0,4.7272727273,4.7272727273,4.7272727273,1.0039683447,0.9988819818,1,0.9921103051,-1,-1,3.3711480585,0.3375582769,23.086449589,0.05,2.6730002201,4.0692958969,1.3561246687
531,2016,West Coast,90,0,3.1,3.1,3.1,1.1928643917,1.1853863695,1,0.7027775032,-1,-1,2.4231548237,0.381798109,22.783292223,0.05,1.6329293608,3.2133802865,0.6768451763
532,2016,WAC,56,0,2.4464285714,2.4464285714,2.4464285714,1.3144247771,1.3006615586,1,0.5788000047,-1,-1,3.2784457392,0.3816613978,16.067042577,0.05,2.4696340138,4.0872574647,-0.832017168
533,2016,American Athleti,99,0,1.303030303,1.303030303,1.303030303,1.0609555748,1.0553329951,1,0.8883939692,-1,-1,3.3733496206,0.4461757601,105.39888583,0.05,2.4887045329,4.2579947084,-2.070319318
534,2017,Horizon,90,0,2.5777777778,2.5777777778,2.5777777778,1.0696592748,1.0629495848,1,0.8739952606,0,0,2.8278793357,0.3743667911,16.443358563,0.05,2.0359927388,3.6197659326,-0.250101558
535,2017,America East,79,0,2.9493670886,2.0645786377,2.1154985966,1.0578842704,1.0499157483,0.0624125371,0.8935599202,0,0,2.00917812,0.3933315534,17.197406266,0.05,1.1800461276,2.8383101124,0.0554005178
536,2017,Atlantic Coast,134,0,5.7686567164,5.8150741323,5.8042593591,1.0741565143,1.0696078593,0.5294909278,0.8666921576,0,0,3.3867636443,0.3476551899,21.509127809,0.05,2.6648157116,4.1087115769,2.428310488
537,2017,Atlantic Sun,63,0,3.380952381,2.5788554218,2.6902703266,1.1986553565,1.1860906906,0.0833969612,0.6960033646,0,0,2.8440673922,0.3899436722,14.38210996,0.05,2.0098012342,3.6783335503,-0.26521197
538,2017,Atlantic 10,125,0,2.272,2.310714604,2.303377614,0.9601536248,0.9561784639,0.5888580449,1.0847222495,0,0,3.1279105032,0.3519506058,19.587681035,0.05,2.3927624346,3.8630585718,-0.817195899
539,2017,Big East,90,0,3.3222222222,3.3222222222,3.3222222222,1.136001795,1.1288754369,1,0.7748934052,0,0,2.8348636451,0.3629179377,16.228254124,0.05,2.0663905102,3.6033367801,0.4873585771
540,2017,Big Sky,108,0,2.5462962963,2.5462962963,2.5462962963,0.9925461667,0.9872077349,1,1.0150760176,0,0,3.1843462825,0.3591542492,22.22060821,0.05,2.4399344722,3.9287580928,-0.638049986
541,2017,Big South,95,0,0.4421052632,-0.125093737,-0.101434194,0.8733007671,0.8680702137,0.0831387155,1.3112101933,0,0,2.2847206225,0.3640880829,21.260741199,0.05,1.5281230183,3.0413182266,-2.409814359
542,2017,Big 10,124,0,3.8951612903,3.7135808445,3.7647390176,0.940095922,0.9359361335,0.0464932301,1.1315028768,0,0,3.5840420384,0.3611464617,18.985467247,0.05,2.8281146433,4.3399694336,0.129538806
543,2017,Big 12,90,0,2.6888888889,2.6888888889,2.6888888889,0.8697841439,0.864326778,1,1.3218343317,0,0,4.1284689374,0.3638316997,19.142660627,0.05,3.3673443655,4.8895935094,-1.439580049
544,2017,Big West,72,0,1.4583333333,1.4583333333,1.4583333333,1.3158186837,1.3053277898,1,0.5775743559,0,0,2.3491636762,0.3967412582,16.820119046,0.05,1.511430359,3.1868969933,-0.890830343
545,2017,Colonial,90,0,4.5333333333,4.5333333333,4.5333333333,0.997183093,0.9909275141,1,1.0056577086,0,0,2.8440572153,0.3692230161,16.974372935,0.05,2.0649751449,3.6231392856,1.6892761181
546,2017,CUSA,126,0,3.4761904762,3.4761904762,3.4761904762,1.0222039189,1.0172762888,1,0.9570286007,0,0,3.4567999854,0.3486919083,20.372313187,0.05,2.7302926361,4.1833073348,0.0193904908
547,2017,Ivy League,57,0,0.5789473684,0.76953125,0.7463028619,1.2903923804,1.2769310612,0.2688280478,0.6005600239,0,0,1.8773631782,0.4197021053,16.232936373,0.05,0.9886709641,2.7660553923,-1.107831928
548,2017,Metro Atlantic,113,0,1.4867256637,1.5194805195,1.5150921519,1.0047466114,0.9996628995,0.8614001254,0.9905739429,0,0,2.0758022195,0.3593601578,19.707471085,0.05,1.3254761101,2.8261283289,-0.5563217
549,2017,MAC,112,0,1.4553571429,1.2068768294,1.2902122622,1.0758797373,1.069713119,0.0606302977,0.8639180413,0,0,3.2561236221,0.3654652952,17.655029007,0.05,2.4872327269,4.0250145173,-2.049246793
550,2017,Mid-Eastern AC,104,0,2.2019230769,2.2019230769,2.2019230769,0.8807085259,0.8756705174,1,1.2892454242,0,0,2.3354125851,0.3544985972,19.264997565,0.05,1.59412867,3.0766965001,-0.133489508
551,2017,Missouri Val,90,0,3.6333333333,3.6333333333,3.6333333333,1.024242027,1.0178209167,1,0.9532236657,0,0,3.6740600245,0.370889385,17.311694842,0.05,2.892623691,4.455496358,-0.040726691
552,2017,Mountain West,100,0,2.88,3.0041473986,2.9844681779,1.0056817115,0.9999331498,0.1371978229,0.9887326941,0,0,3.3925734773,0.3715925836,19.196450679,0.05,2.6153596172,4.1697873373,-0.388426079
553,2017,Northeast,97,0,1.0618556701,0.8600244803,0.8846135163,0.8719022651,0.8666847743,0.4419126652,1.315419841,0,0,1.73392384,0.3619328932,18.413436999,0.05,0.9747529943,2.4930946857,-0.87389936
554,2017,OH Valley,96,0,1.5,1.5,1.5,1.1729883866,1.1661592546,1,0.7267960785,0,0,2.4445629154,0.3725086566,16.780836632,0.05,1.6578557149,3.2312701159,-0.944562915
555,2017,PAC 12,107,0,3.8598130841,3.9027903338,3.8997114565,1.0584257802,1.0525690501,0.7164455997,0.8926458311,0,0,4.034937937,0.3932738987,72.007691036,0.05,3.2509621788,4.8189136952,-0.132147603
556,2017,Patriot,99,0,1,0.4826320559,0.5573468628,1.0252616581,1.0190510401,0.0492749,0.9513286312,0,0,2.3004498663,0.3846575425,19.397652468,0.05,1.4964679939,3.1044317387,-1.81781781
557,2017,SEC,126,0,2.9444444444,2.9444444444,2.9444444444,0.9913419376,0.9877733041,1,1.0175436354,0,0,3.4778919242,0.3555881281,20.226009499,0.05,2.7366790748,4.2191047737,-0.53344748
558,2017,Southern,90,0,2.4777777778,2.4777777778,2.4777777778,1.1767529974,1.1693754667,1,0.7221532558,0,0,3.0041040646,0.3717754035,16.810649609,0.05,2.2190529693,3.7891551599,-0.526326287
559,2017,Southland,117,0,3.9316239316,3.9316239316,3.9316239316,0.9170953293,0.9121973527,1,1.1889703835,0,0,3.1757180979,0.3502159247,20.149396509,0.05,2.4455275639,3.905908632,0.7559058337
560,2017,Southwestern AC,94,0,4.8617021277,4.6155339806,4.6447746086,0.9286796634,0.9229032223,0.1653982278,1.1594929956,0,0,2.8403104097,0.3707383146,17.896787088,0.05,2.0610960067,3.6195248127,1.7752235709
561,2017,Summit League,72,0,3.6666666667,3.6666666667,3.6666666667,1.2942486815,1.2839153252,1,0.5969865375,0,0,3.06585027,0.3901445804,31.246755657,0.05,2.2703997578,3.8613007822,0.6008163967
562,2017,Sun Belt,108,0,3.8240740741,3.8240740741,3.8240740741,0.9272040886,0.9217492007,1,1.163186422,0,0,3.3119150462,0.362989513,18.446565753,0.05,2.5506235595,4.0732065329,0.5121590279
563,2017,West Coast,90,0,1.7777777778,1.7777777778,1.7777777778,1.3366338662,1.328253633,1,0.5597254817,0,0,2.3662861907,0.4057954935,17.713075316,0.05,1.5127505281,3.2198218533,-0.588508413
564,2017,WAC,55,0,2.8,2.6236979167,2.6459146559,1.4468175913,1.4310466282,0.4225046522,0.4777189169,0,0,3.1714225788,0.4082876447,13.23344946,0.05,2.2909498778,4.0518952798,-0.547724662
565,2017,American Athleti,102,0,4.5294117647,4.5077217171,4.5096292444,0.9662292085,0.9609149046,0.9455729978,1.0711238176,0,0,3.2987044303,0.4516832944,75.473978167,0.05,2.398997778,4.1984110826,1.2090172868


==> anc/original-supplement/Phase_II_Results/College/S_NCAAF_C_ANALYSIS.csv <==
Year,conference,ngames,number_neutral_site,unconditional_HFE,FE_mov_HFE,RE_mov_HFE,se_FE_mov_HFE,se_RE_mov_HFE,oneprime_z_eta_pvalue,weightRE,time,timec,Pred,StdErrPred,DF,Alpha,Lower,Upper,Resid,StudentResid,PearsonResid
2000,ACC,35,0,4.171428571,3.938271605,3.953316763,1.990046869,1.950383487,0.745186963,0.2525069814,-17,-17,3.2406802946,0.9254690009,16.500467956,0.05,1.2835987496,5.1977618395,0.6975913104,0.3910936628,0.3471481737
2000,Big East,28,0,3.785714286,3.796296296,3.795728158,2.133977256,2.077817257,0.995158025,0.2195939785,-17,-17,3.9343366249,1.0475503403,10.052833082,0.05,1.6019107033,6.2667625465,-0.138040329,-0.073306306,-0.064060943
2000,Big10,43,0,6.88372093,6.70370305,6.777253874,2.338729744,2.306006804,0.620053904,0.1828268269,-17,-17,4.6592869054,0.9076825611,18.075537372,0.05,2.7528876748,6.565686136,2.0444161446,0.9377287322,0.8656979526
2000,Big12,47,0,3.276595745,3.202597915,3.199071545,2.467436464,2.427979497,0.851188401,0.1642510078,-17,-17,4.5555614087,0.9514597163,15.188390476,0.05,2.5297616992,6.5813611183,-1.352963494,-0.587549889,-0.543021753
2000,CUSA,31,0,3.096774194,1.675743556,2.11844376,2.371185303,2.309073553,0.117339464,0.1778562008,-17,-17,3.7596024455,0.9471034384,15.0170538,0.05,1.7410989034,5.7781059876,-2.08385889,-0.947607455,-0.870321957
2000,MAC,51,0,6.588235294,6.755604752,6.744922832,1.954622317,1.929837222,0.812042744,0.2617425288,-17,-17,4.4849921459,0.8655384001,20.512854611,0.05,2.6824001164,6.2875841754,2.2706126061,1.2800734509,1.1504223732
2000,MWC,28,0,2.964285714,1.666666667,1.98446189,2.509630573,2.435833609,0.227456425,0.1587743733,-17,-17,4.0475438134,1.0228010693,11.550549322,0.05,1.8093962101,6.2856914166,-2.380877146,-1.026869489,-0.939516296
2000,PAC10,40,0,-0.175,-0.175,-0.175,1.980007837,1.948848073,1,0.2550739934,-17,-17,2.9273869515,0.9777642891,12.589245632,0.05,0.8080282784,5.0467456246,-3.102386951,-1.778932838,-1.551694367
2000,SEC,46,0,7.826086957,7.892932353,7.888535756,1.965870224,1.929166026,0.851669279,0.2587559295,-17,-17,3.1767816333,0.8753990163,20.472736996,0.05,1.3534306278,5.0001326387,4.7161507197,2.6470953751,2.3758004421
2000,WAC,36,0,4.583333333,4.583333333,4.583333333,2.403077275,2.358140492,1,0.1731667583,-17,-17,5.359687866,1.0076591405,11.992042931,0.05,3.1640256216,7.5553501103,-0.776354533,-0.351698551,-0.319940695
2001,ACC,36,0,1.916666667,1.916666667,1.916666667,2.183442343,2.142610826,1,0.2097570389,-16,-16,3.2096434565,0.8459386125,15.042132597,0.05,1.4070077574,5.0122791556,-1.29297679,-0.635047256,-0.586443434
2001,Big East,28,0,6.5,6.944444444,6.881677452,4.125803523,4.010624461,0.838587293,0.0587466242,-16,-16,3.8471417657,0.9434354795,10.097430929,0.05,1.7477826604,5.946500871,3.0973026783,0.7632794534,0.7434508003
2001,Big10,44,0,1.227272727,1.227272727,1.227272727,2.141321406,2.105518396,1,0.2180902664,-16,-16,4.5026116866,0.82876559,16.523676567,0.05,2.7502215962,6.2550017771,-3.27533896,-1.64003954,-1.514786829
2001,Big12,47,0,-0.063829787,0.350617862,0.289078872,2.291102134,2.25126742,0.371505015,0.1905070712,-16,-16,4.4185643762,0.866789262,13.978039638,0.05,2.5592122566,6.2779164959,-4.067946514,-1.896503323,-1.758360471
2001,CUSA,35,0,4.8,5.550272113,5.358703535,2.739041822,2.670864847,0.566358802,0.1332915668,-16,-16,3.7241049529,0.8656522721,13.68937998,0.05,1.8635053739,5.584704532,1.8261671601,0.695193701,0.6602660891
2001,MAC,51,0,2.411764706,2.45700109,2.454563225,1.886176335,1.86768837,0.887005305,0.2810835414,-16,-16,4.3124574105,0.7920926656,18.518640475,0.05,2.6516668975,5.9732479235,-1.855456321,-1.071227944,-0.97419427
2001,MWC,28,0,0.892857143,2.527777778,2.110589404,2.843198912,2.759447197,0.173642241,0.1237045038,-16,-16,3.9552035553,0.9327752253,10.668493033,0.05,1.8943688983,6.0160382123,-1.427425777,-0.525711504,-0.497191183
2001,PAC10,40,0,2.275,2.275,2.275,2.39903896,2.355285902,1,0.173750234,-16,-16,2.9488793456,0.8783627677,12.993814375,0.05,1.0512001225,4.8465585687,-0.673879346,-0.298489888,-0.278177482
2001,SEC,46,0,1.02173913,1.361867015,1.288127341,2.210886996,2.174507261,0.554536453,0.2045817595,-16,-16,3.1642642641,0.7996409806,18.645969083,0.05,1.4884430377,4.8400854905,-1.802397249,-0.864721867,-0.807348603
2001,Sun Belt,20,0,3.6,3.724489796,3.696784732,2.893244044,2.766568546,0.894937409,0.1194620229,-16,-16,4.8632826551,0.9863637967,8.7374702594,0.05,2.6217110713,7.1048542389,-1.138792859,-0.414111169,-0.389795477
2001,WAC,39,0,8.153846154,7.758594535,7.81181415,2.595127502,2.541518553,0.709639687,0.1484850056,-16,-16,5.1321934958,0.9061114783,12.235048934,0.05,3.1621444997,7.1022424919,2.6264010392,1.0681458351,1.0022578558
2002,ACC,36,0,1.583333333,1.583333333,1.583333333,2.580304492,2.532044626,1,0.1501959019,-15,-15,3.1786066185,0.7690392288,13.322567368,0.05,1.5212782391,4.8359349979,-1.595273285,-0.640816976,-0.612267577
2002,Big East,28,0,-0.178571429,0.796296296,0.715359137,2.097933463,2.041676074,0.486360997,0.2272043173,-15,-15,3.7599469064,0.8425680757,9.9120250867,0.05,1.8803271933,5.6395666196,-2.96365061,-1.524774252,-1.398982945
2002,Big10,44,0,4.045454545,4.045454545,4.045454545,2.126720494,2.094545784,1,0.2210951255,-15,-15,4.3459364679,0.752644357,14.634263815,0.05,2.7382139985,5.9536589372,-0.300481923,-0.149397654,-0.139921696
2002,Big12,47,0,7.468085106,7.623994268,7.613442686,1.977270763,1.947107706,0.766958223,0.2557806641,-15,-15,4.2815673438,0.7851583097,12.435949549,0.05,2.5774819713,5.9856527163,3.3424269242,1.8207628806,1.6740672638
2002,CUSA,40,0,7.425,7.425,7.425,2.291781606,2.260703255,1,0.1903941241,-15,-15,3.6886074604,0.7868346527,12.131079837,0.05,1.9762942794,5.4009206413,3.7363925396,1.7168530851,1.6145681997
2002,MAC,57,0,0.473684211,0.619913527,0.581216827,2.146640144,2.119098326,0.715511121,0.2170108792,-15,-15,4.1399226751,0.7213732479,16.188414676,0.05,2.6121249734,5.6677203768,-3.520009148,-1.722068763,-1.623908941
2002,MWC,28,0,3.357142857,3.055555556,3.233922279,2.876576326,2.772660372,0.779511915,0.1208504289,-15,-15,3.8628632972,0.8453339123,9.6062486707,0.05,1.9688244648,5.7569021296,-0.807307741,-0.29050759,-0.277933146
2002,PAC10,40,0,0.45,0.45,0.45,2.204638527,2.170718261,1,0.2057430695,-15,-15,2.9703717397,0.7826200524,13.086804202,0.05,1.2807632053,4.6599802742,-2.52037174,-1.209345906,-1.132150953
2002,SEC,46,0,-0.717391304,-0.41550874,-0.506844118,2.052467762,2.01453183,0.56883333,0.2373817413,-15,-15,3.1517468949,0.7267231169,16.422583453,0.05,1.6143782565,4.6891155333,-3.567255635,-1.837907328,-1.721214578
2002,Sun Belt,21,0,4.619047619,4.619047619,4.619047619,2.386367469,2.29952462,1,0.175600343,-15,-15,4.6379632928,0.8920450554,7.9694274948,0.05,2.5795293028,6.6963972829,-0.018915674,-0.008450195,-0.007849855
2002,WAC,40,0,4.8,4.8,4.8,1.964397556,1.932482236,1,0.2591440428,-15,-15,4.9046991255,0.8080086317,12.228238764,0.05,3.1478370831,6.661561168,-0.104699126,-0.057794938,-0.052782602
2003,ACC,36,0,3.805555556,3.805555556,3.805555556,2.866297888,2.812664596,1,0.1217187133,-14,-14,3.1475697804,0.6956439245,11.377590897,0.05,1.6226445695,4.6724949913,0.6579857756,0.2342034731,0.2273381434
2003,Big East,28,0,4.678571429,5.009259259,4.907178961,3.02176887,2.928215831,0.783670745,0.1095159852,-14,-14,3.6727520472,0.7462660987,9.3091301345,0.05,1.9930877782,5.3524163162,1.3365072118,0.4517319636,0.4380131926
2003,Big10,44,0,6.340909091,6.340909091,6.340909091,1.840631924,1.812979982,1,0.2951658435,-14,-14,4.1892612491,0.6802580441,12.444865923,0.05,2.7129612783,5.6655612199,2.1516478419,1.243975482,1.1576609118
2003,Big12,47,0,5.85106383,5.657265805,5.681680719,2.691113698,2.645055727,0.730521575,0.1380816304,-14,-14,4.1445703113,0.7076195527,10.581163509,0.05,2.57955545,5.7095851726,1.5126954937,0.5765596308,0.5566684322
2003,CUSA,44,0,0.954545455,0.954545455,0.954545455,2.129621715,2.103660074,1,0.2204931323,-14,-14,3.6531099678,0.7115262935,10.373885766,0.05,2.0754416368,5.2307782988,-2.698564513,-1.329797182,-1.254895223
2003,MAC,57,0,5.140350877,5.476692801,5.440059653,1.780987632,1.758356659,0.285634752,0.3152667668,-14,-14,3.9673879397,0.6542648072,13.598154884,0.05,2.5602290911,5.3745467883,1.5093048613,0.9009944192,0.8392535653
2003,MWC,28,0,-1.285714286,-0.703703704,-1.024804664,2.825368795,2.726035014,0.577983698,0.1252707598,-14,-14,3.7705230391,0.7613681332,8.3684775991,0.05,2.0281707313,5.5128753469,-4.474226743,-1.627283478,-1.568266887
2003,PAC10,40,0,7.525,7.525,7.525,3.090338811,3.030287506,1,0.1047099152,-14,-14,2.9918641339,0.6920563483,12.467302594,0.05,1.4902474717,4.493480796,4.5331358661,1.4897779974,1.4526793642
2003,SEC,46,0,2.434782609,2.215101132,2.249525246,1.771580011,1.744015166,0.729462247,0.3186239792,-14,-14,3.1392295257,0.657590914,13.859681648,0.05,1.7274964958,4.5509625556,-0.924128394,-0.555485429,-0.516593182
2003,Sun Belt,25,0,4.4,5.185071575,4.910905926,3.028575444,2.918305448,0.362729554,0.1090242748,-14,-14,4.4126439306,0.8010826737,7.0551912498,0.05,2.5213842308,6.3039036304,0.7724276444,0.2617172818,0.2525785927
2003,WAC,40,0,4.25,4.25,4.25,2.50164601,2.456895172,1,0.1597895186,-14,-14,4.6772047553,0.7147704225,11.689633521,0.05,3.1152554664,6.2391540442,-0.427204755,-0.1763228,-0.169117033
2004,ACC,44,0,3.340909091,3.340909091,3.340909091,2.172515898,2.14291163,1,0.2118722475,-13,-13,3.1165329424,0.6269844804,9.3075613849,0.05,1.7053077963,4.5277580885,0.2243761486,0.1067320858,0.1022800316
2004,Big East,21,0,4.19047619,4.19047619,4.19047619,3.150396108,3.034890963,1,0.1007557118,-13,-13,3.585557188,0.6565416113,8.0994686739,0.05,2.0747998008,5.0963145752,0.604919002,0.1943395176,0.1901556318
2004,Big10,44,0,8.909090909,8.909090909,8.909090909,2.001523791,1.978353957,1,0.2496194872,-13,-13,4.0325860304,0.6129313489,10.082223172,0.05,2.6683980602,5.3967740005,4.8765048786,2.5320685153,2.4128206102
2004,Big12,47,0,3.446808511,3.457402537,3.454867846,2.193776294,2.170139792,0.97714617,0.2077855402,-13,-13,4.0075732788,0.6356722464,8.5260324185,0.05,2.5573044862,5.4578420715,-0.550170742,-0.259264175,-0.248360359
2004,CUSA,44,0,6.568181818,6.568181818,6.568181818,2.461003033,2.421963576,1,0.1651108838,-13,-13,3.6176124752,0.6409653214,8.5057082224,0.05,2.1547014759,5.0805234745,2.9505693428,1.2289096726,1.1873282589
2004,MAC,55,0,7.181818182,7.211488251,7.206266241,1.804735826,1.777269718,0.929742676,0.3070242794,-13,-13,3.7948532043,0.5919966354,10.911924926,0.05,2.4905931178,5.0991132909,3.4166350467,1.9823419487,1.8748307991
2004,MWC,28,0,5.857142857,4.398148148,4.765318987,2.753155166,2.671973013,0.211927559,0.1319284994,-13,-13,3.678182781,0.6821624834,6.9994844345,0.05,2.0651007431,5.2912648189,0.719965367,0.2671422824,0.258975121
2004,PAC10,40,0,3.725,3.725,3.725,1.897934449,1.866672953,1,0.2776115831,-13,-13,3.013356528,0.608986601,10.696420416,0.05,1.6683300981,4.3583829579,0.711643472,0.3916265589,0.3713285903
2004,SEC,46,0,3.847826087,3.930607798,3.890892435,2.092760605,2.060348167,0.917555033,0.2283289067,-13,-13,3.1267121565,0.5935685827,11.122786852,0.05,1.8220339378,4.4313903753,0.8038956415,0.3963720299,0.3804146646
2004,Sun Belt,29,0,9.482758621,8.248986244,8.660069592,2.082241005,2.014429346,0.163985939,0.2306417957,-13,-13,4.1873245683,0.7147592231,6.0137677585,0.05,2.4393418776,5.9353072591,4.0616616757,2.0540734493,1.9317453613
2004,WAC,40,0,10.225,10.225,10.225,2.669358376,2.62744893,1,0.140341538,-13,-13,4.4497103851,0.6285653784,10.282385008,0.05,3.0543755493,5.8450452209,5.7752896149,2.2033614659,2.1426143599
2005,ACC,48,0,0.770833333,0.770833333,0.770833333,1.822337572,1.794547925,1,0.3011218995,-12,-12,3.0854961044,0.5647907068,7.2829124315,0.05,1.7604236127,4.410568596,-2.314662771,-1.321663654,-1.257870769
2005,Big East,28,0,6.464285714,8.351851852,8.012560074,2.90405625,2.821929034,0.17549746,0.1185741313,-12,-12,3.4983623287,0.5764740707,6.3092995864,0.05,2.1043750352,4.8923496222,4.8534895233,1.6880469255,1.6551074743
2005,Big10,44,0,2.454545455,2.454545455,2.454545455,1.916372871,1.88827788,1,0.2722951912,-12,-12,3.8759108116,0.5525169895,7.7676775116,0.05,2.59514072,5.1566809031,-1.421365357,-0.766423714,-0.73451867
2005,Big12,46,0,6.413043478,6.853942588,6.701504636,2.51789681,2.46667983,0.612757003,0.1577335743,-12,-12,3.8705762464,0.5714323161,6.4864363555,0.05,2.4973606188,5.243791874,2.9833663416,1.204207708,1.1733991943
2005,CUSA,45,0,2,1.854820226,1.989242307,2.033581568,1.918147035,0.978429723,0.2418114194,-12,-12,3.5821149827,0.5768963524,6.6762952792,0.05,2.2044486005,4.9597813649,-1.727294757,-0.876465861,-0.841166533
2005,MAC,48,0,1.479166667,1.479166667,1.479166667,2.268772413,2.247179745,1,0.1942755443,-12,-12,3.6223184689,0.5362574922,8.3701914206,0.05,2.3951619963,4.8494749416,-2.143151802,-0.962222464,-0.935489955
2005,MWC,36,0,2.25,2.25,2.25,2.605348023,2.556618232,1,0.1473223069,-12,-12,3.5858425229,0.6095753292,5.5983425364,0.05,2.0679367447,5.1037483011,-1.335842523,-0.521974734,-0.507769542
2005,PAC10,40,0,2.3,2.3,2.3,2.468844662,2.429433272,1,0.1640636878,-12,-12,3.0348489221,0.5369005673,7.8833010643,0.05,1.7935565096,4.2761413347,-0.734848922,-0.301852186,-0.294768739
2005,SEC,46,0,0.913043478,1.003545959,0.984451559,1.640035834,1.613681348,0.86365374,0.3717862513,-12,-12,3.1141947874,0.5364886255,8.4817910514,0.05,1.8891757734,4.3392138013,-2.110648828,-1.347148005,-1.274499799
2005,Sun Belt,28,0,3.25,2.740740741,3.248730946,3.771930076,3.362045993,0.968665496,0.0702866321,-12,-12,3.9620052061,0.6349695046,4.9077002533,0.05,2.3204875825,5.6035228296,-1.221264465,-0.325194959,-0.320644072
2005,WAC,36,0,6.833333333,6.833333333,6.833333333,1.971213779,1.934354232,1,0.2573549628,-12,-12,4.2222160149,0.5526942946,7.9705197871,0.05,2.9468796857,5.4975523441,2.6111173181,1.3655027002,1.3118065243
2006,ACC,48,0,3.5,3.5,3.5,1.989443359,1.963427207,1,0.2526602038,-11,-11,3.0544592663,0.5114269069,5.5134860001,0.05,1.7757814122,4.3331371204,0.4455407337,0.229342002,0.2217854056
2006,Big East,28,0,4.785714286,3.092592593,3.417588428,2.200597349,2.138331543,0.100078687,0.2064994166,-11,-11,3.4111674695,0.5106265666,4.3745834828,0.05,2.0400573057,4.7822776332,-0.318574876,-0.147308736,-0.143366626
2006,Big10,44,0,2.636363636,2.636363636,2.636363636,2.092279952,2.059361758,1,0.2284338254,-11,-11,3.7192355928,0.5015192544,5.7660111936,0.05,2.4798889509,4.9585822347,-1.082871957,-0.527629232,-0.512547879
2006,Big12,47,0,5.382978723,5.483855934,5.456891799,1.864613442,1.835232335,0.743661808,0.2876221832,-11,-11,3.7335792139,0.5177764889,4.7245395591,0.05,2.3789092624,5.0882491654,1.7502767201,0.9668759768,0.9295976845
2006,CUSA,49,0,4.265306122,4.193221905,4.210991756,1.756802405,1.732374747,0.766964544,0.3240068302,-11,-11,3.5466174901,0.5217166288,5.072165641,0.05,2.2112210873,4.8820138929,0.6466044149,0.3813614458,0.3644960916
2006,MAC,48,0,2.25,2.25,2.25,2.117939384,2.082383533,1,0.2229322747,-11,-11,3.4497837335,0.4892838467,6.2291340533,0.05,2.2631439536,4.6364235135,-1.199783734,-0.576289513,-0.561004792
2006,MWC,36,0,7.75,7.75,7.75,1.945870966,1.909485054,1,0.2641021422,-11,-11,3.4935022648,0.5462515161,4.3136312567,0.05,2.0193789625,4.9676255672,4.2564977352,2.2551861076,2.1662845192
2006,PAC10,45,0,1.155555556,0.536363636,0.799013075,2.718345013,2.666524269,0.443513364,0.1353289919,-11,-11,3.0563413163,0.4807646059,5.0236246169,0.05,1.8222425697,4.2904400628,-2.51997768,-0.932470158,-0.918056152
2006,SEC,46,0,0.347826087,0.203562317,0.29038111,2.008316482,1.972684864,0.821449929,0.2479337762,-11,-11,3.1016774182,0.4887892787,6.2382285917,0.05,1.9166379646,4.2867168718,-2.898115101,-1.472505363,-1.429093372
2006,Sun Belt,27,0,-3.222222222,-2.126623377,-2.554574804,2.808903198,2.709978027,0.395802122,0.1267437215,-11,-11,3.7366858438,0.5644909426,3.850591141,0.05,2.1451305681,5.3282411195,-5.863309221,-2.109400911,-2.067203129
2006,WAC,36,0,4.472222222,4.472222222,4.472222222,2.221120186,2.179587885,1,0.2027009956,-11,-11,3.9947216447,0.4919617889,5.3980108621,0.05,2.7576314295,5.2318118598,0.4775005773,0.2182159723,0.2129016217
2007,ACC,48,0,0.0625,0.0625,0.0625,1.895448872,1.870577492,1,0.2783401465,-10,-10,3.0234224283,0.4699110071,4.1838868448,0.05,1.7410468009,4.3057980556,-2.960922428,-1.595851464,-1.547006303
2007,Big East,28,0,0,1.740740741,1.165964262,3.112239306,3.017265041,0.153505639,0.1032414352,-10,-10,3.3239726102,0.4650788068,2.8680750122,0.05,1.8046141478,4.8433310726,-1.583231869,-0.509397995,-0.503788985
2007,Big10,44,0,3.863636364,3.863636364,3.863636364,1.959966898,1.938474037,1,0.2603169977,-10,-10,3.5625603741,0.4630598824,4.2896061933,0.05,2.3104190278,4.8147017203,0.3010759899,0.1564694786,0.1521263741
2007,Big12,46,0,5.413043478,5.222560387,5.304354654,2.658033387,2.60160719,0.82305407,0.1415399822,-10,-10,3.5965821814,0.4782802595,3.4403878757,0.05,2.1789820157,5.0141823471,1.6259782056,0.615656626,0.6058029948
2007,CUSA,49,0,2.489795918,2.242481769,2.311745182,2.066143378,2.033809103,0.428358635,0.2342497244,-10,-10,3.5111199975,0.4785112971,3.8612315018,0.05,2.1635156456,4.8587243494,-1.268638229,-0.624724681,-0.608071244
2007,MAC,49,0,4.897959184,5.228357794,4.986451891,2.214901017,2.181640161,0.611967087,0.2038409125,-10,-10,3.2772489982,0.4538058733,4.6750478555,0.05,2.0858885963,4.4686094,1.9511087958,0.8909095033,0.8723771704
2007,MWC,36,0,4.194444444,4.194444444,4.194444444,2.526327423,2.479063531,1,0.1566825847,-10,-10,3.4011620067,0.4957535319,3.3052435266,0.05,1.902761634,4.8995623795,0.7932824373,0.3170115546,0.3109677352
2007,PAC10,45,0,2.933333333,2.763636364,2.837786078,2.424190396,2.377331429,0.813143054,0.1701635539,-10,-10,3.0778337104,0.4466339008,3.0478463182,0.05,1.6689855362,4.4866818846,-0.314197346,-0.130546426,-0.128355036
2007,SEC,46,0,2.304347826,2.682791154,2.451193246,2.286987067,2.235344033,0.4755579,0.1911932619,-10,-10,3.089160049,0.4534406282,4.6119434383,0.05,1.8934278411,4.2848922569,-0.406368895,-0.179461541,-0.175968073
2007,Sun Belt,28,0,3.75,3.962962963,3.907831505,2.879385955,2.792805769,0.860348594,0.1206146987,-10,-10,3.5113664815,0.5072198778,2.987273369,0.05,1.8932690375,5.1294639256,0.4515964815,0.1577389399,0.1553201478
2007,WAC,36,0,5.083333333,5.083333333,5.083333333,2.224804856,2.183202331,1,0.2020301343,-10,-10,3.7672272744,0.4525049066,3.4290592962,0.05,2.4239138083,5.1105407406,1.3161060586,0.5980943482,0.585836049
2008,ACC,48,0,2.9375,2.9375,2.9375,2.119385786,1.998691729,1,0.2226280925,-9,-9,2.9923855902,0.443582194,3.3986722822,0.05,1.669918129,4.3148530515,-0.05488559,-0.026215661,-0.025646343
2008,Big East,28,0,2.75,3.361111111,3.196654782,2.865394511,2.778925036,0.607524939,0.1217954742,-9,-9,3.236777751,0.4460927841,2.0175620562,0.05,1.3333174498,5.1402380521,0.12433336,0.0434914992,0.0429714861
2008,Big10,44,0,-0.613636364,-0.613636364,-0.613636364,2.565569081,2.527518337,1,0.1519261645,-9,-9,3.4058851553,0.4404358074,3.4303375682,0.05,2.0986329019,4.7131374087,-4.019521519,-1.574478021,-1.551557134
2008,Big12,46,0,2.826086957,3.432168278,3.37302213,2.207064751,2.176754547,0.413200024,0.2052909718,-9,-9,3.459585149,0.4566327126,2.7017765873,0.05,1.9112786428,5.0078916551,-0.027416871,-0.012568776,-0.012302119
2008,CUSA,49,0,8.306122449,8.132655795,8.183581441,2.464728796,2.423939634,0.594559032,0.1646120873,-9,-9,3.475622505,0.4507370224,3.1436559858,0.05,2.0775555224,4.8736894875,4.65703329,1.9026503864,1.8711876005
2008,MAC,52,0,-0.288461538,-0.288461538,-0.288461538,1.87225815,1.842473197,1,0.2852781704,-9,-9,3.1047142628,0.432660793,3.777587049,0.05,1.8750414189,4.3343871067,-3.393175801,-1.84373854,-1.794807017
2008,MWC,36,0,8.305555556,8.305555556,8.305555556,2.168932357,2.128375707,1,0.2125729426,-9,-9,3.3088217486,0.4623036,2.6928470663,0.05,1.7379183237,4.8797251736,4.9967338074,2.3340758324,2.2814835069
2008,PAC10,45,0,3.844444444,4.545454545,4.511381402,1.97286219,1.943383569,0.603013701,0.2569250802,-9,-9,3.0993261045,0.4396634219,2.045573301,0.05,1.2474263741,4.9512258349,1.4461284405,0.7442697226,0.725917465
2008,SEC,46,0,2.913043478,2.247960048,2.354844827,1.864574361,1.835462473,0.242682727,0.2876342403,-9,-9,3.0766426798,0.4334747725,3.6764507752,0.05,1.8301791059,4.3231062538,-0.828682632,-0.452284778,-0.440134747
2008,Sun Belt,27,0,5.333333333,7.252380952,6.977681718,2.401083152,2.330313213,0.084159902,0.1734545111,-9,-9,3.2860471193,0.4680301405,2.4493661582,0.05,1.5879948319,4.9840994066,3.9663338327,1.6672685097,1.6359091883
2008,WAC,36,0,4.805555556,4.805555556,4.805555556,2.309009101,2.265832307,1,0.1875636651,-9,-9,3.5397329042,0.4400839117,2.3509654562,0.05,1.8928881651,5.1865776433,1.2658226518,0.5528428875,0.5429056307
2009,ACC,48,0,1.979166667,1.979166667,1.979166667,1.92132692,1.897127365,1,0.2708928014,-8,-8,2.9613487522,0.4352055904,3.1874849646,0.05,1.6212957119,4.3014017925,-0.982182085,-0.519492429,-0.506253301
2009,Big East,28,0,2,1.925925926,1.94169091,2.446345029,2.37485074,0.946343216,0.1670954335,-8,-8,3.1495828918,0.4569911564,1.7064543073,0.05,0.8207957451,5.4783700384,-1.223656966,-0.504058527,-0.495357913
2009,Big10,44,0,1.818181818,1.818181818,1.818181818,1.893202599,1.865423619,1,0.2790010361,-8,-8,3.2492099365,0.4361184467,3.179401124,0.05,1.9045560198,4.5938638533,-1.431028119,-0.768836631,-0.748562735
2009,Big12,44,0,3.954545455,3.209524899,3.523036288,2.946174127,2.894923105,0.452554512,0.1152081433,-8,-8,3.3225881165,0.4553864023,2.4733592388,0.05,1.6821253955,4.9630508375,-0.113063217,-0.038458175,-0.03800494
2009,CUSA,49,0,5.448979592,5.462624449,5.469433203,1.93400297,1.907227075,0.944654647,0.2673534093,-8,-8,3.4401250124,0.4413169457,2.9542417294,0.05,2.0232703778,4.8569796469,2.0224994366,1.0631404638,1.0356390084
2009,MAC,52,0,2.615384615,2.615384615,2.615384615,1.80536393,1.777107643,1,0.306810683,-8,-8,2.9321795274,0.427978336,3.5214691186,0.05,1.6774487864,4.1869102684,-0.316794912,-0.178772636,-0.173776307
2009,MWC,36,0,1.416666667,1.416666667,1.416666667,2.109725985,2.070276465,1,0.224671454,-8,-8,3.2164814905,0.4497220046,2.5389813046,0.05,1.6264025533,4.8065604278,-1.799814824,-0.86432733,-0.844848622
2009,PAC10,45,0,4.266666667,3.390909091,3.489962407,1.936608405,1.906328586,0.329645231,0.2666345202,-8,-8,3.1208184986,0.4610866034,1.68449875,0.05,0.7346183333,5.507018664,0.2700905924,0.1421234139,0.1381162482
2009,SEC,46,0,1.956521739,2.353337188,2.217529354,1.819569899,1.787236702,0.358687325,0.3020386445,-8,-8,3.0641253106,0.431034667,3.3967088227,0.05,1.778707363,4.3495432583,-0.710788123,-0.397961215,-0.386855295
2009,Sun Belt,36,0,3.305555556,3.305555556,3.305555556,1.722937197,1.690718569,1,0.3368690452,-8,-8,3.060727757,0.4516532389,2.3262868315,0.05,1.35661179,4.764843724,0.244827799,0.1457201013,0.1407240769
2009,WAC,36,0,2.944444444,2.944444444,2.944444444,1.931181876,1.895071194,1,0.2681350861,-8,-8,3.312238534,0.4569090482,1.9533041747,0.05,1.3005863476,5.3238907204,-0.36779409,-0.194008015,-0.188607386
2010,ACC,48,0,1.9375,1.9375,1.9375,1.767585698,1.741674514,1,0.3200656314,-7,-7,2.9303119141,0.4457943291,3.552247418,0.05,1.6285643676,4.2320594607,-0.992811914,-0.574448055,-0.556241809
2010,Big East,28,0,-0.428571429,-0.787037037,-0.611398417,3.008929357,2.905863352,0.746337292,0.1104526187,-7,-7,3.0623880325,0.4958071516,1.7387932404,0.05,0.5905537943,5.5342222707,-3.84942507,-1.284167925,-1.266954465
2010,Big10,43,0,6.046511628,5.792312762,5.831339807,2.084559875,2.047967684,0.566246144,0.230128948,-7,-7,3.0925347178,0.4506342776,3.4938958001,0.05,1.76655172,4.4185177155,2.6997780442,1.3130416874,1.2825987573
2010,Big12,44,0,2.204545455,3.687536783,3.339286173,2.46305157,2.421583357,0.118385775,0.1648363503,-7,-7,3.185591084,0.4747020434,2.6887562885,0.05,1.5709619589,4.8002202091,0.501945699,0.2055978368,0.2018182146
2010,CUSA,49,0,3.244897959,2.980021144,3.02093488,1.997669121,1.966915891,0.426605279,0.25058374,-7,-7,3.4046275198,0.4514016072,3.3034437504,0.05,2.039907581,4.7693474587,-0.424606376,-0.215971155,-0.210494175
2010,MAC,52,0,-2.576923077,-2.576923077,-2.576923077,1.968222516,1.941915467,1,0.2581378025,-7,-7,2.759644792,0.4402840601,3.8723116184,0.05,1.5211578719,3.9981317121,-5.336567869,-2.753544709,-2.685127849
2010,MWC,36,0,6.694444444,6.694444444,6.694444444,2.879066759,2.825230161,1,0.1206414447,-7,-7,3.1241412324,0.4597253016,2.8729271779,0.05,1.6237908519,4.624491613,3.5703032116,1.2437398929,1.2280908422
2010,PAC10,45,0,3.888888889,5.472727273,5.168938139,2.479807122,2.43927637,0.087021151,0.1626163445,-7,-7,3.1423108928,0.5073190665,1.6729103436,0.05,0.4948744577,5.7897473279,2.3304163802,0.9503729679,0.9306636443
2010,SEC,46,0,3.608695652,3.714647275,3.675494469,2.102828749,2.073303809,0.863085565,0.2261477068,-7,-7,3.0516079415,0.4464077963,3.7086825707,0.05,1.7728249589,4.3303909241,0.6630393335,0.3193954444,0.3122572384
2010,Sun Belt,36,0,-0.777777778,-0.777777778,-0.777777778,2.723704463,2.672498635,1,0.1347969405,-7,-7,2.8354083947,0.460529382,2.6715490835,0.05,1.2623964241,4.4084203654,-3.613186173,-1.332548024,-1.313734136
2010,WAC,36,0,0.666666667,0.666666667,0.666666667,1.838506041,1.804128984,1,0.2958488446,-7,-7,3.0847441638,0.5000367762,1.9577245261,0.05,0.8881186953,5.2813696323,-2.418077497,-1.352498094,-1.302513645
2011,ACC,48,0,2.583333333,2.583333333,2.583333333,2.133444473,2.092055028,1,0.2197036702,-6,-6,2.8992750761,0.4740793146,4.4695196733,0.05,1.6357985644,4.1627515878,-0.315941743,-0.150342543,-0.146656999
2011,Big East,28,0,4.428571429,4.898148148,4.431453802,2.732277612,2.541875665,0.940171738,0.1339523549,-6,-6,2.9751931733,0.5567317269,1.9585929495,0.05,0.5305794115,5.4198069351,1.9229549747,0.7116205589,0.6969817708
2011,Big10,48,0,6.645833333,6.645833333,6.645833333,1.895701484,1.868561362,1,0.278265971,-6,-6,2.935859499,0.482285764,4.3115137467,0.05,1.6341253802,4.2375936178,3.709973834,2.0027144546,1.9381082227
2011,Big12,42,0,3.30952381,3.420673077,3.398319061,2.835313898,2.788568909,0.870073332,0.1243935055,-6,-6,3.0485940515,0.5122589172,3.272094483,0.05,1.4924291821,4.604758921,0.3720790255,0.1320919904,0.1299604391
2011,CUSA,49,0,3.306122449,3.00065498,3.05079372,2.543197065,2.50976498,0.515764776,0.1546108517,-6,-6,3.3691300272,0.4797626045,4.177278093,0.05,2.0590962416,4.6791638129,-0.368475047,-0.146056009,-0.143484569
2011,MAC,52,0,3.403846154,3.403846154,3.403846154,1.952126177,1.931037262,1,0.2624123253,-6,-6,2.5871100566,0.4682404877,4.7882509104,0.05,1.3672720387,3.8069480744,0.8167360974,0.426543104,0.414334401
2011,MWC,28,0,2.821428571,1.611111111,1.672960638,2.183656584,2.126339873,0.507559687,0.2097158819,-6,-6,3.0318009744,0.4909348562,3.6791582179,0.05,1.6205647139,4.4430372348,-1.420689863,-0.660894864,-0.644305843
2011,PAC12,55,0,6.690909091,4.987100866,5.331448672,2.2143286,2.178266706,0.105968857,0.2039463143,-6,-6,3.1492593512,0.4485725733,2.848906414,0.05,1.677899022,4.6206196803,1.8378415148,0.8390028175,0.8219456772
2011,SEC,46,0,5.717391304,5.852960745,5.822224807,1.750296306,1.721502291,0.86021311,0.3264200655,-6,-6,3.0390905723,0.4778781097,4.5384496374,0.05,1.7721220677,4.3060590769,2.8138701727,1.6536936513,1.5920973054
2011,Sun Belt,36,0,3.861111111,3.861111111,3.861111111,2.316092952,2.27277027,1,0.1864180797,-6,-6,2.6100890325,0.4932972764,3.4728724972,0.05,1.1544624322,4.0657156328,1.2510220785,0.5472281579,0.534916651
2011,WAC,28,0,1.678571429,2.62037037,2.307119056,2.610747317,2.529645956,0.35616114,0.1467135816,-6,-6,2.8572497936,0.5634594457,2.1695598671,0.05,0.605698466,5.1088011211,-0.236879424,-0.091979953,-0.089854457
2012,ACC,48,0,4.625,4.625,4.625,1.849608124,1.822631546,1,0.292307899,-5,-5,2.8682382381,0.5171651033,5.8276913376,0.05,1.5936554883,4.1428209878,1.7567617619,0.9788878834,0.9406114763
2012,Big East,28,0,3.142857143,3.833333333,3.652784174,2.445806372,2.372482077,0.500564163,0.1671690428,-5,-5,2.887998314,0.6334172159,2.2589853409,0.05,0.4411997793,5.3347968488,0.945335019,0.3960190517,0.3827725643
2012,Big10,48,0,1.833333333,1.833333333,1.833333333,1.667823126,1.645366425,1,0.3595009291,-5,-5,2.7791842803,0.5280002062,5.5082516761,0.05,1.4587336335,4.0996349271,-0.945850947,-0.591448741,-0.561629407
2012,Big12,43,0,5.069767442,4.893867925,4.94407626,2.617360276,2.56829025,0.793827009,0.1459731522,-5,-5,2.9115970191,0.5644273912,4.1150006256,0.05,1.3616171546,4.4615768835,1.9822709059,0.7677384459,0.7500265335
2012,CUSA,48,0,5.083333333,5.375755763,5.305093878,2.044145229,2.011011913,0.530666714,0.2393186282,-5,-5,3.3336325347,0.5234375642,5.4737796606,0.05,2.0223794207,4.6448856487,2.0421232283,1.0227764356,0.9893440023
2012,MAC,51,0,2.411764706,2.655448743,2.640624684,1.44995165,1.429623591,0.48027649,0.4756559776,-5,-5,2.4145753212,0.5092767011,6.1672494762,0.05,1.1765663275,3.6525843149,0.2408734218,0.1754752823,0.1645176469
2012,MWC,40,0,5.625,5.625,5.625,2.120400702,2.086134036,1,0.2224150246,-5,-5,2.9394607163,0.5396840944,4.8307596082,0.05,1.5374117815,4.341509651,2.6855392837,1.2961175748,1.2542690267
2012,PAC12,54,0,5.111111111,5.879950482,5.805988811,2.22099923,2.195437929,0.318314749,0.2027230745,-5,-5,3.1098093113,0.4952797207,4.5837777165,0.05,1.8010819024,4.4185367203,2.7701411707,1.2664498599,1.235181054
2012,SEC,54,0,4.444444444,4.077146814,4.151360347,2.02657007,1.997444159,0.550357628,0.2434875452,-5,-5,3.0265732031,0.5225452953,5.7619630309,0.05,1.7350368784,4.3181095278,1.0505736109,0.5309868067,0.5133835998
2012,Sun Belt,40,0,0.55,0.55,0.55,2.021223597,1.991447336,1,0.2447773791,-5,-5,2.3847696702,0.5456696087,4.5731213041,0.05,0.9417692532,3.8277700872,-1.83476967,-0.932929248,-0.898968181
2012,WAC,21,0,3.095238095,3.095238095,3.095238095,2.380219667,2.29359849,1,0.1765086208,-5,-5,2.6297554233,0.6411826468,2.4693744692,0.05,0.3172826664,4.9422281803,0.4654826717,0.2009532254,0.1936705592
2013,ACC,56,0,2.875,2.875,2.875,2.024415272,1.99593841,1,0.2440061599,-4,-4,2.8372014,0.5717151619,7.4165441428,0.05,1.5005505972,4.1738522029,0.0377986,0.0192592537,0.0184906951
2013,AAC,40,0,1.375,1.375,1.375,2.368380066,2.323549095,1,0.1782777752,-4,-4,2.5920385194,0.5741256709,5.5647041271,0.05,1.1601304382,4.0239466005,-1.217038519,-0.52422755,-0.508897192
2013,Big10,48,0,1.854166667,1.854166667,1.854166667,1.891138927,1.862448271,1,0.2796102782,-4,-4,2.6225090615,0.5844871519,6.9004279755,0.05,1.2363633933,4.0086547297,-0.768342395,-0.422637713,-0.402354155
2013,Big12,43,0,4.23255814,3.653301887,3.750677319,2.4927949,2.45118602,0.454899477,0.1609262551,-4,-4,2.7745999866,0.6275741192,5.0843312622,0.05,1.1693843826,4.3798155906,0.8787019004,0.3604688795,0.34908577
2013,CUSA,57,0,5.701754386,5.816608152,5.812927989,1.766935091,1.745792894,0.748586392,0.3203013789,-4,-4,3.2981350421,0.5789711494,6.9903883875,0.05,1.9287041306,4.6675659536,2.5184731099,1.4922962418,1.4115421462
2013,MAC,52,0,0.173076923,0.173076923,0.173076923,1.881176908,1.854117688,1,0.2825795453,-4,-4,2.2420405858,0.5605273101,7.8272330678,0.05,0.9444792954,3.5396018762,-2.068963663,-1.139941503,-1.08918174
2013,MWC,49,0,2.408163265,2.459276336,2.455629987,1.86874771,1.840675121,0.883818819,0.2863509663,-4,-4,2.8471204582,0.6017250362,6.1068870588,0.05,1.3809766507,4.3132642656,-0.387844122,-0.21685473,-0.205533997
2013,PAC12,54,0,4.37037037,2.162088331,2.509883179,2.176570583,2.146834831,0.052149111,0.2110835986,-4,-4,3.0703592715,0.5627945447,6.4165421664,0.05,1.7146333053,4.4260852376,-0.90827094,-0.42751024,-0.413256594
2013,SEC,54,0,2.425925926,2.0743166,2.137978373,1.710129252,1.681848637,0.453165049,0.3419338755,-4,-4,3.0140558339,0.5773544962,7.2020682742,0.05,1.6565560835,4.3715555843,-0.939739234,-0.577426047,-0.544196258
2013,Sun Belt,28,0,-1.392857143,-0.75,-0.997018577,2.633312051,2.548622191,0.519056403,0.14420999,-4,-4,2.1594503079,0.6126391014,5.723046401,0.05,0.6426146684,3.6762859475,-2.909450308,-1.124423434,-1.094172373
2014,ACC,56,0,0.875,0.875,0.875,1.970525109,1.945490917,1,0.2575348779,-3,-3,2.806164562,0.6347807838,9.0194447731,0.05,1.3706624328,4.2416666912,-1.931164562,-1.024051231,-0.970542231
2014,AAC,44,0,-0.727272727,-0.727272727,-0.727272727,1.841255162,1.810270271,1,0.2949660587,-3,-3,2.4645540418,0.6568609513,6.7767760225,0.05,0.9008926778,4.0282154059,-3.191826769,-1.835071486,-1.716731843
2014,Big10,56,0,2.357142857,2.357142857,2.357142857,2.022592842,1.994944522,1,0.2444460749,-3,-3,2.4658338427,0.6489395944,8.3133142417,0.05,0.9791368287,3.9525308568,-0.108690986,-0.056127085,-0.053218446
2014,Big12,43,0,4.790697674,4.337264151,4.390334567,2.357161256,2.319930333,0.595083462,0.1799788248,-3,-3,2.6376029541,0.6987289774,6.0647866701,0.05,0.9322922491,4.3429136592,1.6996611969,0.7469976506,0.7140854648
2014,CUSA,53,0,4.20754717,4.189925159,4.200736787,2.215023022,2.185292415,0.978470185,0.2038184578,-3,-3,3.2626375495,0.6432995269,8.5159749286,0.05,1.7946865068,4.7305885923,0.9272876095,0.4328754894,0.414584766
2014,MAC,51,0,1.078431373,1.211386046,1.181249076,1.873746658,1.849076985,0.599725223,0.2848250993,-3,-3,2.0695058504,0.6194622472,9.5668822853,0.05,0.6807407988,3.458270902,-0.858119804,-0.479993255,-0.453538523
2014,MWC,49,0,3.12244898,2.813421768,2.918103779,2.067693961,2.044052223,0.33029777,0.2338985241,-3,-3,2.7547802001,0.6733938857,7.3166244623,0.05,1.1763195201,4.33324088,0.0586415679,0.0296720445,0.0280864236
2014,PAC12,54,0,-1.685185185,-0.785254675,-0.94792066,1.748863641,1.723960458,0.154138765,0.3269550897,-3,-3,3.0309092316,0.6446118576,7.69492189,0.05,1.5341106302,4.527707833,-3.816163907,-2.321128048,-2.160967316
2014,SEC,53,0,4.471698113,4.553563094,4.484128922,2.165436907,2.155872226,0.961126159,0.2132597673,-3,-3,3.0015384647,0.6397041297,8.6864936369,0.05,1.5464265084,4.4566504211,1.5520246293,0.742266135,0.709790532
2014,Sun Belt,44,0,-0.636363636,-0.636363636,-0.636363636,2.290278487,2.251454262,1,0.190644119,-3,-3,1.9341309457,0.6899682913,6.74541024,0.05,0.2900488813,3.57821301,-2.570494582,-1.164524371,-1.111489915
2015,ACC,56,0,3.196428571,3.196428571,3.196428571,1.529411512,1.505153261,1,0.4275149342,-2,-2,2.7751277239,0.7040774073,10.496520369,0.05,1.2163464285,4.3339090194,0.4213008471,0.3065073624,0.2728004642
2015,AAC,49,0,4.142857143,4.07358711,4.077865886,2.028592122,2.001055052,0.872569265,0.2430023821,-2,-2,2.3370695642,0.7485726908,7.5296967065,0.05,0.5919091992,4.0822299293,1.7365175458,0.9107285612,0.8477378397
2015,Big10,55,0,1.163636364,1.101709906,1.117199613,2.099331743,2.058905845,0.834954748,0.2269017549,-2,-2,2.309158624,0.7192192413,9.6343183013,0.05,0.6983550898,3.9199621581,-1.207448718,-0.605508457,-0.569593139
2015,Big12,43,0,2.302325581,3.158018868,3.06841493,2.513763524,2.474135651,0.370342447,0.1582527114,-2,-2,2.5006059217,0.7756913085,6.9850758401,0.05,0.6655927008,4.3356191425,0.6574129463,0.2720068406,0.2589947494
2015,CUSA,53,0,3.962264151,3.805620018,3.837860986,2.278523355,2.250022041,0.735842563,0.1926162977,-2,-2,3.227140057,0.7140496845,9.9152633478,0.05,1.6342932553,4.8199868587,0.578479961,0.2644867806,0.2514270283
2015,MAC,52,0,2.788461538,2.788461538,2.788461538,1.944081173,1.920796838,1,0.2645886504,-2,-2,1.896971115,0.6840983768,11.235796567,0.05,0.3951270166,3.3988152134,0.891490423,0.4844999752,0.4541291871
2015,MWC,49,0,1.571428571,1.412374291,1.429838474,2.217272116,2.185294459,0.651214975,0.2034051802,-2,-2,2.662439942,0.7519427106,8.3684199252,0.05,0.9416552733,4.3832246107,-1.250065651,-0.592759748,-0.558329987
2015,PAC12,54,0,2.981481481,1.569757781,1.969725835,2.243089547,2.209903592,0.064505486,0.1987498351,-2,-2,2.9914591918,0.7359770677,8.3873667576,0.05,1.3078403064,4.6750780771,-1.421701411,-0.663695126,-0.627680896
2015,SEC,54,0,1.555555556,1.17671283,1.304480911,1.63724273,1.626202631,0.620333776,0.3730558534,-2,-2,2.9890210956,0.7076037475,10.09750575,0.05,1.4144429432,4.563599248,-1.812308266,-1.212931696,-1.096215979
2015,Sun Belt,44,0,-1.136363636,-1.136363636,-1.136363636,2.350579837,2.315246151,1,0.1809880859,-2,-2,1.7088115834,0.7745605498,7.5851925112,0.05,-0.094474069,3.5120972362,-2.845175219,-1.268124219,-1.198701748
2016,ACC,55,0,2.618181818,2.271579355,2.36025474,2.244784951,2.205307177,0.359486799,0.1984497315,-1,-1,2.7440908859,0.7779416959,11.791839186,0.05,1.0457770044,4.4424047673,-0.472511531,-0.221936213,-0.20845619
2016,AAC,49,0,-0.224489796,-0.111603964,-0.129109988,2.321964554,2.283370832,0.716646798,0.1854764729,-1,-1,2.2095850867,0.8463477881,7.9571528273,0.05,0.2560727903,4.163097383,-2.321189051,-1.061566121,-0.989992843
2016,Big10,63,0,3.492063492,3.093406593,3.161612898,2.095780244,2.068135672,0.706908545,0.2276714197,-1,-1,2.1524834052,0.7937798123,10.814403997,0.05,0.4017206644,3.903246146,0.9409231878,0.4796346989,0.4446164807
2016,Big12,43,0,2.813953488,2.547169811,2.635360898,2.890812961,2.84132635,0.709086303,0.119663035,-1,-1,2.3636088892,0.856897743,7.8140974583,0.05,0.3793863426,4.3478314358,0.1835609218,0.0657817497,0.0628835953
2016,CUSA,53,0,3.962264151,3.735185461,3.770198192,2.079335403,2.053165019,0.493874388,0.2312868302,-1,-1,3.1916425644,0.7894970576,11.135967122,0.05,1.4565562971,4.9267288317,0.5435428966,0.2793749118,0.2588727898
2016,MAC,48,0,0.083333333,0.083333333,0.083333333,1.870263407,1.844448472,1,0.2858870259,-1,-1,1.7244363796,0.7529689276,12.754583435,0.05,0.0945584472,3.3543143121,-1.641103047,-0.947552519,-0.868980844
2016,MWC,48,0,1.5625,1.72488835,1.706399293,2.326992268,2.29857292,0.66006093,0.1846758555,-1,-1,2.5700996839,0.8354331591,9.2473597545,0.05,0.6878966338,4.452302734,-0.845211334,-0.384852341,-0.359705849
2016,PAC12,54,0,3.759259259,4.468620183,4.341268235,2.091742648,2.058325271,0.398041138,0.2285511956,-1,-1,2.9520091519,0.8337572134,8.7149626535,0.05,1.0564738856,4.8475444182,1.5166110311,0.781492801,0.7180308217
2016,SEC,54,0,4.5,4.259169724,4.415458611,2.199317315,2.177554685,0.824901824,0.2067398578,-1,-1,2.9765037264,0.7796045692,11.37754449,0.05,1.2675270642,4.6854803885,1.2826659976,0.6168232462,0.5775675918
2016,Sun Belt,44,0,1,1,1,2.148204769,2.110232118,1,0.2166948786,-1,-1,1.4834922212,0.8642858759,8.2561483584,0.05,-0.498842565,3.4658270073,-0.483492221,-0.243012594,-0.222890184
2017,ACC,56,0,3.071428571,3.071428571,3.071428571,2.022022682,2.002448753,1,0.2445839497,0,0,2.7130540479,0.8551909166,12.901571057,0.05,0.8640925534,4.5620155423,0.3583745231,0.193292475,0.1755206557
2017,AAC,49,0,4.12244898,4.079024611,4.082929469,1.980662331,1.952061624,0.897531671,0.254905447,0,0,2.0821006091,0.9483126193,8.1896577698,0.05,-0.09592846,4.2601296778,1.9969240019,1.134036828,0.9984543708
2017,Big10,63,0,1.412698413,1.796703297,1.725907102,1.986680596,1.958726685,0.693808899,0.2533634126,0,0,1.9958081865,0.871523274,11.845047956,0.05,0.0941633984,3.8974529745,-0.199104889,-0.110191999,-0.099250111
2017,Big12,43,0,-0.558139535,0.325471698,0.243435127,1.882426035,1.851495361,0.24129835,0.2822046454,0,0,2.2266118567,0.9412504402,8.5456875922,0.05,0.0799745862,4.3732491273,-1.901140159,-1.151221125,-1.000168892
2017,CUSA,57,0,3.385964912,3.071575741,3.121694367,1.64803792,1.626599446,0.257492135,0.3681845832,0,0,3.1561450718,0.8684182386,12.176493285,0.05,1.2670615446,5.0452285991,-0.084569331,-0.059573383,-0.050818615
2017,MAC,48,0,2.3125,2.3125,2.3125,1.811665843,1.785071563,1,0.3046799022,0,0,1.5519016442,0.8250141367,14.097643734,0.05,-0.216428585,3.3202318737,0.7605983558,0.4658331804,0.4157712102
2017,MWC,49,0,1.102040816,0.995516313,1.029496397,2.226911205,2.196711804,0.814659037,0.2016481301,0,0,2.4777594258,0.9225245229,9.9724106812,0.05,0.4214756087,4.5340432429,-1.482243113,-0.722790372,-0.659164285
2017,PAC12,54,0,9.074074074,7.823800089,8.210982342,2.13249195,2.09537861,0.071514119,0.2198999847,0,0,2.912559112,0.9359439018,8.8470618148,0.05,0.7897145069,5.0354037172,4.911240977,2.532498865,2.2807672651
2017,SEC,54,0,3.703703704,3.725785486,3.67777782,2.018969717,1.996777883,0.971385189,0.2453241994,0,0,2.9639863572,0.8546707177,12.510518043,0.05,1.1102119825,4.8177607319,0.7617991288,0.4115835345,0.3736696234
2017,Sun Belt,48,0,2.791666667,2.791666667,2.791666667,2.412009497,2.362905157,1,0.171886581,0,0,1.2581728589,0.9577026329,8.7911161462,0.05,-0.916173404,3.4325191218,1.5334938081,0.6847837053,0.6296223571


==> anc/original-supplement/Phase_II_Results/College/S_WBBALL_C_ANALYSIS.csv <==
VAR1,Year,conference,ngames,number_neutral_site,unconditional_HFE,FE_mov_HFE,RE_mov_HFE,se_FE_mov_HFE,se_RE_mov_HFE,oneprime_z_eta_pvalue,weightRE,time,timec,Pred,StdErrPred,DF,Alpha,Lower,Upper,Resid
1,2000,America East,99,0,3.3737373737,2.7099794691,2.7916459698,1.1994916251,1.1922118261,0.0416082283,0.6950332154,-17,-17,3.226982689,0.2888142317,561,0.05,2.6596933087,3.7942720693,-0.51700322
2,2000,Atlantic Coast,80,0,4.875,4.0128844067,4.1404138899,1.3572759564,1.3457806105,0.0606923939,0.5428298088,-17,-17,3.7011923691,0.282146934,561,0.05,3.1469989057,4.2553858325,0.3116920376
3,2000,Atlantic 10,108,0,4.0925925926,3.2998435828,3.3289064147,1.0176030346,1.012323974,0.1756002813,0.9657021831,-17,-17,3.3697123465,0.2491092549,561,0.05,2.8804115459,3.8590131472,-0.069868764
4,2000,Big East,114,0,4.0175438596,2.4629960697,2.5120730035,1.0106473339,1.005365622,0.0104200609,0.9790406646,-17,-17,3.2667671986,0.2525080975,561,0.05,2.7707903858,3.7627440113,-0.803771129
5,2000,Big Sky,75,0,6.6266666667,6.2119965548,6.2821515881,1.4128792884,1.4014768279,0.1915415126,0.5009448111,-17,-17,4.2330873732,0.2959436167,561,0.05,3.6517944435,4.8143803029,1.9789091816
6,2000,Big South,61,0,2.3770491803,2.5767388567,2.5306872678,1.6781678302,1.6598764452,0.616657285,0.3550824574,-17,-17,3.1797283568,0.3030035139,561,0.05,2.5845683655,3.7748883481,-0.6029895
7,2000,Big 10,96,0,5.6354166667,5.1064270066,5.1355649221,1.1910678441,1.1836676599,0.259064726,0.7048991715,-17,-17,4.1477329927,0.2688972572,561,0.05,3.6195645658,4.6759014195,0.9586940139
8,2000,Big 12,107,0,5.7943925234,4.9136391721,4.9803111674,1.0555889076,1.0494358176,0.0717893749,0.8974502114,-17,-17,4.570560663,0.2697604013,561,0.05,4.0406968472,5.1004244788,0.3430785091
9,2000,Big West,91,0,5.7252747253,4.9126789974,4.9832200785,1.2344481949,1.2255216861,0.1033279585,0.6562272522,-17,-17,2.8578121095,0.3015614047,561,0.05,2.2654847115,3.4501395076,2.0548668879
10,2000,Colonial,84,0,5.5952380952,4.5267582096,4.5944442428,1.2144034017,1.2058535174,0.0444375747,0.67806925,-17,-17,3.3918189582,0.256231069,561,0.05,2.8885294786,3.8951084377,1.1349392514
11,2000,CUSA,108,0,3.6481481481,3.1035585551,3.2290301688,1.1695409083,1.1616503034,0.1486483023,0.7310871754,-17,-17,4.2397717049,0.2649571454,561,0.05,3.7193424521,4.7602009577,-1.13621315
12,2000,Ivy League,53,0,2.4150943396,2.8451086957,2.7853980841,1.591392626,1.5737315079,0.2936503302,0.3948619785,-17,-17,2.8177725619,0.3259434341,561,0.05,2.1775539423,3.4579911816,0.0273361337
13,2000,Metro Atlantic,100,0,2.2,1.6774180353,1.7955677103,1.1936031588,1.185111547,0.1578479836,0.7019078203,-17,-17,2.7229000004,0.2651064806,561,0.05,2.2021774232,3.2436225776,-1.045481965
14,2000,MAC,120,0,2.75,1.9747465875,2.095659494,1.2474295821,1.2402806165,0.0488727827,0.6426402489,-17,-17,3.2303036588,0.2607497133,561,0.05,2.7181386509,3.7424686667,-1.255557071
15,2000,Mid-Continent,80,0,5.55,5.1132973126,5.1546430809,1.3283004384,1.3187185034,0.3806558617,0.5667706704,-17,-17,4.4861185515,0.4047149277,561,0.05,3.691176837,5.2810602661,0.6271787611
16,2000,Mid-Eastern AC,108,0,1.962962963,1.2184348072,1.291713171,1.0849611684,1.0784033276,0.0852853233,0.8495160932,-17,-17,3.2478384961,0.2720441579,561,0.05,2.7134889219,3.7821880704,-2.029403689
17,2000,Midwestern CC,61,0,3.5409836066,2.7141053762,2.8150173062,1.3258447218,1.3115012585,0.0736456395,0.568872149,-17,-17,3.4629512868,0.5785336198,561,0.05,2.3265946166,4.5993079571,-0.748845911
18,2000,Missouri Val,100,0,4.15,3.9695390383,3.9813101207,1.1404480184,1.1339299193,0.6400542073,0.7688630854,-17,-17,4.2076960216,0.2901045349,561,0.05,3.6378722258,4.7775198174,-0.238156983
19,2000,Northeast,112,0,4.9732142857,4.7770683185,4.8051964449,1.0814879803,1.0755317283,0.5308438119,0.8549812801,-17,-17,2.9759904354,0.2593733537,561,0.05,2.4665288752,3.4854519956,1.8010778832
20,2000,OH Valley,96,0,2.3854166667,1.7600106847,1.8352768117,1.2652373519,1.2568209906,0.1627606695,0.6246776832,-17,-17,3.5513628993,0.2653086229,561,0.05,3.0302432737,4.0724825248,-1.791352215
21,2000,PAC 10,90,0,4.1222222222,4.1222222222,4.1222222222,1.0425042577,1.0359688476,1,0.9201196918,-17,-17,4.2838017838,0.3039882911,561,0.05,3.6867074916,4.880896076,-0.161579562
22,2000,Patriot,48,0,5.6875,4.612802399,4.7932006086,1.6560299214,1.6332803482,0.0454053654,0.3646394403,-17,-17,2.9065952805,0.3014323732,561,0.05,2.3145213264,3.4986692347,1.7062071185
23,2000,SEC,95,0,4.0210526316,3.8311369433,3.846083653,1.0710041424,1.0635162086,0.7429579743,0.8718016745,-17,-17,4.003442022,0.2810439936,561,0.05,3.4514149559,4.555469088,-0.172305079
24,2000,Southern,100,0,2.21,1.8513523744,1.8787851685,1.2274825925,1.2203868014,0.4342190853,0.6636961773,-17,-17,3.2443794236,0.2690505648,561,0.05,2.7159098699,3.7728489774,-1.393027049
25,2000,Southland,102,0,3.9803921569,3.3716342568,3.4091692322,1.0538393315,1.0471579999,0.2587903327,0.9004325651,-17,-17,3.8974885925,0.2628611909,561,0.05,3.3811762168,4.4138009682,-0.525854336
26,2000,Southwestern AC,95,0,5.0842105263,3.8103263867,3.8898164498,1.126448123,1.1191555392,0.0229922126,0.7880932515,-17,-17,3.5337661128,0.2572962454,561,0.05,3.0283844121,4.0391478135,0.2765602739
27,2000,Sun Belt,80,0,6.025,4.3636670213,4.4045560037,1.2193985424,1.2106233772,0.0415414045,0.6725253464,-17,-17,4.2481797198,0.268107142,561,0.05,3.7215632385,4.7747962012,0.1154873015
28,2000,Trans America,77,0,2.974025974,2.36781112,2.4958601674,1.28591195,1.2750219249,0.0294760463,0.6047523094,-17,-17,3.5201173709,0.5592321554,561,0.05,2.4216726682,4.6185620736,-1.152306251
29,2000,West Coast,61,0,1.2459016393,1.7541122212,1.6582180592,1.5424789717,1.5255089086,0.2543491731,0.420302038,-17,-17,3.3156099632,0.3126720694,561,0.05,2.7014589796,3.9297609469,-1.561497742
30,2000,WAC,132,0,6.2651515152,5.2108116622,5.2042562421,0.9362566406,0.9313454463,0.0773558462,1.140801748,-17,-17,4.0677788326,0.2854075043,561,0.05,3.5071809519,4.6283767134,1.1430328296
31,2001,America East,98,0,2.7244897959,2.2405406616,2.2890521364,1.2032841815,1.1959875506,0.2304868722,0.6906588562,-16,-16,3.1816682503,0.2849048978,561,0.05,2.6220575901,3.7412789106,-0.941127589
32,2001,Atlantic Coast,80,0,4.2875,3.7095517395,3.8558753766,1.5130548805,1.5001780281,0.1102953154,0.4368080551,-16,-16,3.6520139041,0.2779878474,561,0.05,3.1059897253,4.1980380829,0.0575378354
33,2001,Atlantic 10,97,0,3.5773195876,2.7857038492,2.8477928723,0.9178807538,0.9124991451,0.0082468631,1.186936466,-16,-16,3.3228238777,0.2451403322,561,0.05,2.8413188413,3.8043289141,-0.537120028
34,2001,Big East,124,0,5.6451612903,4.5294451008,4.57490905,1.0972194315,1.0922134111,0.015069905,0.8306403413,-16,-16,3.2210602093,0.2486270314,561,0.05,2.7327065927,3.709413826,1.3083848914
35,2001,Big Sky,74,0,3.4324324324,3.8985366777,3.8625855652,1.1938647153,1.1849344171,0.1782588668,0.7016003005,-16,-16,4.1798016643,0.2917496436,561,0.05,3.6067465432,4.7528567853,-0.281264987
36,2001,Big South,60,0,3.2166666667,2.2563436001,2.4957356093,1.3791868666,1.362132869,0.0365332768,0.5257191224,-16,-16,3.1341939415,0.2988871237,561,0.05,2.5471193706,3.7212685125,-0.877850341
37,2001,Big 10,98,0,5.4591836735,4.3521664768,4.4186368141,1.2031542031,1.1959538814,0.031814148,0.69080809,-16,-16,4.0958034242,0.2648662239,561,0.05,3.5755527595,4.616054089,0.2563630526
38,2001,Big 12,106,0,4.2924528302,3.4079222611,3.4752668723,1.0689966189,1.0626399667,0.0708577873,0.8750791511,-16,-16,4.5148241028,0.2658640527,561,0.05,3.9926135012,5.0370347044,-1.106901842
39,2001,Big West,63,0,3.9682539683,2.5111225402,2.5972094407,1.5382576013,1.5233530072,0.0921322221,0.4226120348,-16,-16,2.8153503221,0.2975456932,561,0.05,2.2309105911,3.3997900532,-0.304227782
40,2001,Colonial,73,0,4.4383561644,3.9382361104,3.9721244618,1.1784749443,1.1690471221,0.2562517391,0.7200444268,-16,-16,3.3457155997,0.252261988,561,0.05,2.8502221956,3.8412090038,0.5925205107
41,2001,CUSA,105,0,4.4666666667,3.9228276765,4.021973679,1.0733157001,1.0666573153,0.0503937232,0.8680505883,-16,-16,4.1875290679,0.2608994504,561,0.05,3.6750699462,4.6999881896,-0.264701391
42,2001,Ivy League,54,0,3.1111111111,3.5013297872,3.4384055733,1.3753055342,1.3604437675,0.1471812421,0.5286906365,-16,-16,2.7754815812,0.3219612162,561,0.05,2.1430848405,3.4078783218,0.7258482061
43,2001,Metro Atlantic,98,0,3.0816326531,2.4669725918,2.5112051232,1.0060809969,1.0000511198,0.1077599303,0.987948049,-16,-16,2.6813289423,0.2610799911,561,0.05,2.1685152023,3.1941426823,-0.21435635
44,2001,MAC,114,0,4.9122807018,3.8716531224,3.9552502158,1.1952784443,1.1883213487,0.0439068143,0.6999416308,-16,-16,3.1852470192,0.2567652013,561,0.05,2.6809083962,3.6895856423,0.6864061031
45,2001,Mid-Continent,77,0,6.6363636364,6.076474555,6.1638355347,1.308081345,1.296983744,0.158619139,0.5844273015,-16,-16,4.4316817624,0.4009408719,561,0.05,3.6441530544,5.2192104704,1.6447927925
46,2001,Mid-Eastern AC,109,0,5.5688073394,4.6148553364,4.7258766175,1.1139174753,1.1068756583,0.1133812676,0.8059237707,-16,-16,3.2021722797,0.2681511652,561,0.05,2.6754693279,3.7288752314,1.4126830567
47,2001,Midwestern CC,62,0,4.5483870968,3.4605301061,3.5827267853,1.5762292821,1.5597987603,0.0871795628,0.4024956744,-16,-16,3.4156629299,0.5735956835,561,0.05,2.2890053621,4.5423204976,0.0448671762
48,2001,Missouri Val,94,0,4.3829787234,3.8725646442,3.9136355265,1.1955753392,1.1875369181,0.2691497147,0.6995940436,-16,-16,4.1552602278,0.2862568948,561,0.05,3.5929939728,4.7175264829,-0.282695584
49,2001,Mountain West,62,0,2.5,1.7791737981,1.8349437988,1.4650114577,1.4510380238,0.2005506782,0.4659270851,-16,-16,4.7569939091,0.3033036409,561,0.05,4.1612444078,5.3527434104,-2.977820111
50,2001,Northeast,108,0,2.8611111111,3.1889984222,3.1273609279,1.0280396603,1.0219706996,0.2415187637,0.9461941555,-16,-16,2.9326483849,0.2555169549,561,0.05,2.4307615695,3.4345352003,0.2563500373
51,2001,OH Valley,77,0,2.2077922078,1.0381456196,1.2285505222,1.3969267134,1.3840187054,0.049532541,0.512451484,-16,-16,3.5029581637,0.2612697363,561,0.05,2.9897717258,4.0161446017,-2.464812544
52,2001,PAC 10,88,0,6.125,6.2760479042,6.2203505597,1.2763839408,1.2683966263,0.0967173439,0.613814774,-16,-16,4.231141664,0.3005080895,561,0.05,3.6408831894,4.8214001385,2.0449062402
53,2001,Patriot,48,0,2.1666666667,1.7451686967,1.8534231017,2.0706138892,2.0432709008,0.2149090984,0.2332393134,-16,-16,2.8636274408,0.297190173,561,0.05,2.2798860231,3.4473688584,-1.118458744
54,2001,SEC,95,0,5.3894736842,4.093534258,4.2004928741,1.4150711129,1.4060925409,0.0358568729,0.4993941713,-16,-16,3.9519684,0.2769580912,561,0.05,3.40796687,4.4959699299,0.141565858
55,2001,Southern,98,0,3.3265306122,2.7349714836,2.7772105245,1.2404225039,1.2327609148,0.2697059187,0.6499212345,-16,-16,3.1982272079,0.265125965,561,0.05,2.6774663593,3.7189880565,-0.463255724
56,2001,Southland,116,0,4.4396551724,3.8467371079,3.8830150116,1.012048173,1.0069726471,0.0900201115,0.9763322377,-16,-16,3.8464623385,0.2589356275,561,0.05,3.3378605608,4.3550641163,0.0002747694
57,2001,Southwestern AC,96,0,4.8125,4.3886381881,4.4071829513,0.9804415886,0.9746575267,0.2637115029,1.0402950932,-16,-16,3.4858098553,0.2534008296,561,0.05,2.9880795367,3.983540174,0.9028283327
58,2001,Sun Belt,103,0,5.4757281553,4.8261056706,4.875427545,1.1471138146,1.1403317388,0.1680607175,0.759953431,-16,-16,4.1955919829,0.2641107917,561,0.05,3.6768251393,4.7143588265,0.6305136877
59,2001,Trans America,98,0,4.6734693878,4.1873165339,4.2534507504,1.3010416174,1.2927001815,0.201790186,0.5907688968,-16,-16,3.4724213992,0.5544551531,561,0.05,2.3833596922,4.5614831063,0.7148951347
60,2001,West Coast,62,0,4,3.1223884284,3.1989280975,1.2604200142,1.2478560108,0.1057802123,0.6294618569,-16,-16,3.2693873855,0.3085412591,561,0.05,2.6633501461,3.8754246249,-0.146998957
61,2001,WAC,77,0,4.3246753247,3.8681663426,3.9023042921,0.9911374801,0.983443802,0.2901944007,1.0179634881,-16,-16,4.0163359986,0.2816990049,561,0.05,3.4630223582,4.569649639,-0.148169656
62,2002,Horizon,80,0,3.4,2.2627804547,2.3513723724,1.4208396015,1.4100665001,0.0569710349,0.4953474066,-15,-15,3.1056219653,0.2958555431,561,0.05,2.5245020297,3.6867419008,-0.842841511
63,2002,America East,79,0,3.6202531646,3.2005237231,3.2726390243,1.2534540852,1.2436932836,0.2234187563,0.6364776233,-15,-15,3.1363538117,0.2812060124,561,0.05,2.5840085081,3.6886991152,0.0641699114
64,2002,Atlantic Coast,79,0,3.7215189873,2.9177903205,2.9872680246,1.2198694731,1.210290398,0.0710776941,0.6720061898,-15,-15,3.6028354391,0.2740410791,561,0.05,3.064563509,4.1411073693,-0.685045119
65,2002,Atlantic Sun,117,0,2.1623931624,1.9022591915,1.9346197916,0.9891060748,0.9842238765,0.3093502353,1.0221491261,-15,-15,3.336371963,0.2720803893,561,0.05,2.801951223,3.870792703,-1.434112772
66,2002,Atlantic 10,107,0,3.2897196262,2.6487199909,2.7689249382,1.1697808328,1.1623540073,0.0672404117,0.7307873111,-15,-15,3.2759354088,0.2414132466,561,0.05,2.80175112,3.7501196976,-0.627215418
67,2002,Big East,123,0,6.4715447154,5.257214435,5.2986415397,0.9766439214,0.9719583766,0.0240365898,1.0484011707,-15,-15,3.1753532201,0.2449854478,561,0.05,2.6941524078,3.6565540323,2.0818612149
68,2002,Big Sky,61,0,5.6557377049,5.2405551649,5.2590930491,1.375651783,1.36263261,0.505722743,0.5284245293,-15,-15,4.1265159554,0.2877583785,561,0.05,3.5613004836,4.6917314271,1.1140392095
69,2002,Big South,77,0,3.2467532468,2.217229077,2.3017894811,1.0466368008,1.037781341,0.0431736766,0.9128680311,-15,-15,3.0886595263,0.294970064,561,0.05,2.5092788503,3.6680402023,-0.871430449
70,2002,Big 10,99,0,3.202020202,2.6528278955,2.7472091758,1.2131618145,1.2051236589,0.191114724,0.6794578741,-15,-15,4.0438738558,0.2610587701,561,0.05,3.531101798,4.5566459135,-1.39104596
71,2002,Big 12,107,0,6.2710280374,5.3051515579,5.3726893148,1.085594558,1.0797493506,0.0124131565,0.848525083,-15,-15,4.4590875426,0.2621924779,561,0.05,3.9440886542,4.974086431,0.8460640153
72,2002,Big West,79,0,4.1265822785,3.070479148,3.1138862748,1.1907869898,1.181975486,0.0910835734,0.7052317203,-15,-15,2.7728885347,0.2937311243,561,0.05,2.1959413861,3.3498356833,0.2975906134
73,2002,Colonial,99,0,5.5151515152,4.3917275853,4.4328648677,1.145241178,1.1384786868,0.1181379683,0.7624407326,-15,-15,3.2996122412,0.2485273287,561,0.05,2.811454461,3.7877700215,1.0921153441
74,2002,CUSA,107,0,6.261682243,5.7331161017,5.8552814677,1.2330350185,1.2256468727,0.0799685607,0.657732313,-15,-15,4.1352864308,0.2570686907,561,0.05,3.6303516935,4.6402211682,1.5978296709
75,2002,Ivy League,55,0,2.1636363636,2.1276041667,2.1383984912,1.4612095872,1.4444629486,0.8226520066,0.4683547983,-15,-15,2.7331906004,0.3181659996,561,0.05,2.1082484303,3.3581327705,-0.605586434
76,2002,Metro Atlantic,99,0,3.7171717172,3.1682943406,3.2574155226,1.1446639573,1.1371232961,0.0925676851,0.7632098797,-15,-15,2.6397578842,0.2572807274,561,0.05,2.1344066639,3.1451091045,0.5285364564
77,2002,MAC,116,0,4.1206896552,3.1824813359,3.2407555688,0.9866330035,0.981864928,0.0130506868,1.0272797384,-15,-15,3.1401903797,0.2530116682,561,0.05,2.6432244525,3.6371563068,0.0422909562
78,2002,Mid-Continent,63,0,5.0793650794,4.3756298773,4.611844134,1.5768192829,1.5563198605,0.1100315326,0.402194526,-15,-15,4.3772449734,0.3973197604,561,0.05,3.5968288584,5.1576610883,-0.001615096
79,2002,Mid-Eastern AC,108,0,4.462962963,3.8581103953,3.8985952268,1.0617267759,1.055916585,0.1214238694,0.8871038415,-15,-15,3.1565060632,0.2644811665,561,0.05,2.6370117289,3.6760003974,0.7016043321
80,2002,Missouri Val,97,0,4.3298969072,3.9506635739,3.9830166972,1.1783129552,1.1713126352,0.3129456248,0.7202424172,-15,-15,4.1028244341,0.2826194567,561,0.05,3.5477028408,4.6579460273,-0.15216086
81,2002,Mountain West,60,0,4,2.3675700723,2.5443719508,1.3689656742,1.3546382815,0.0289304675,0.5335988472,-15,-15,4.6992662843,0.2992979402,561,0.05,4.1113847869,5.2871477817,-2.331696212
82,2002,Northeast,114,0,4.0175438596,3.7518837218,3.7824178436,1.0839181698,1.0780436442,0.3489399426,0.8511517709,-15,-15,2.8893063345,0.2518942312,561,0.05,2.3945352787,3.3840773902,0.8625773874
83,2002,OH Valley,79,0,4.9367088608,4.2657803396,4.3310649852,1.1303052734,1.1217425126,0.0890975575,0.7827237152,-15,-15,3.4545534282,0.2574570606,561,0.05,2.948855854,3.9602510023,0.8112269115
84,2002,PAC 10,102,0,4.1176470588,3.2206930385,3.25309951,1.0393101699,1.0335001003,0.1720006004,0.9257839474,-15,-15,4.1784815441,0.2972301984,561,0.05,3.5946615085,4.7623015797,-0.957788506
85,2002,Patriot,62,0,6.0806451613,5.0770118891,5.1839392686,1.3740930936,1.3591226743,0.1336547592,0.5296240359,-15,-15,2.8206596011,0.2931466246,561,0.05,2.2448605277,3.3964586744,2.256352288
86,2002,SEC,94,0,5.170212766,4.4072067161,4.5711336164,1.3194073127,1.3094632108,0.0653410325,0.5744367632,-15,-15,3.900494778,0.2730865888,561,0.05,3.3640976593,4.4368918967,0.5067119381
87,2002,Southern,99,0,4.0606060606,3.4118012743,3.4825264153,1.1281390763,1.1212883673,0.0676291636,0.7857324962,-15,-15,3.1520749922,0.2614258157,561,0.05,2.638581983,3.6655680015,0.259726282
88,2002,Southland,115,0,4.2869565217,4.0697110102,4.0836774935,1.0492994316,1.0440780684,0.4933755668,0.9082410455,-15,-15,3.7954360846,0.2552405555,561,0.05,3.2940921732,4.2967799959,0.2742749257
89,2002,Southwestern AC,96,0,2.5729166667,1.8330552078,1.8580428488,1.0506590796,1.0443694848,0.1455288244,0.9058918742,-15,-15,3.4378535979,0.2497406144,561,0.05,2.9473126799,3.9283945159,-1.60479839
90,2002,Sun Belt,89,0,5.1460674157,4.1381128702,4.2193695867,1.1968150431,1.188114563,0.1049875397,0.6981454651,-15,-15,4.1430042459,0.2603388936,561,0.05,3.6316461708,4.6543623211,-0.004891376
91,2002,West Coast,63,0,4.4603174603,3.9620269702,4.0644068225,1.1914789698,1.1791912655,0.1192736895,0.7044127976,-15,-15,3.2231648077,0.3046039926,561,0.05,2.6248611535,3.8214684619,0.7388621625
92,2002,WAC,99,0,3.2525252525,2.2320749137,2.269100292,1.05535093,1.0492539433,0.0665838263,0.8978550003,-15,-15,3.9648931646,0.2782054623,561,0.05,3.4184415464,4.5113447828,-1.732818251
93,2003,Horizon,75,0,4.8133333333,3.7417582418,3.7883604935,1.1183970924,1.1094001668,0.020905946,0.7994806213,-14,-14,3.0598751529,0.2921302128,561,0.05,2.4860725171,3.6336777887,0.6818830889
94,2003,America East,73,0,2.5479452055,2.7839506173,2.7626592908,1.2136280207,1.20389422,0.1291936742,0.678935957,-14,-14,3.091039373,0.2777259842,561,0.05,2.5455295464,3.6365491996,-0.307088756
95,2003,Atlantic Coast,73,0,4.4109589041,4.4615912209,4.4583456146,1.2363051866,1.2266170542,0.7847363598,0.654257361,-14,-14,3.5536569742,0.2703159292,561,0.05,3.0227019896,4.0846119587,0.9079342467
96,2003,Atlantic Sun,74,0,4.3513513514,5.0495949198,4.90442287,1.0999602467,1.0887045785,0.371592235,0.8265060188,-14,-14,3.2896351046,0.2684058034,561,0.05,2.7624319921,3.8168382171,1.7599598153
97,2003,Atlantic 10,101,0,3.8316831683,3.8609902946,3.8566936964,1.0779711965,1.0715968591,0.8849658091,0.8605689785,-14,-14,3.2290469399,0.2379393627,561,0.05,2.7616860595,3.6964078203,0.6319433547
98,2003,Big East,113,0,0.1592920354,0.0595843704,0.0645309751,0.9300027398,0.9253579584,0.4426120175,1.1561962169,-14,-14,3.1296462308,0.2415941762,561,0.05,2.6551065598,3.6041859017,-3.07006186
99,2003,Big Sky,58,0,3.3275862069,3.1350364964,3.146818319,1.4952914129,1.4801938203,0.6726905156,0.4472479117,-14,-14,4.0732302464,0.2839783687,561,0.05,3.515439476,4.6310210168,-0.93819375
100,2003,Big South,59,0,2.7118644068,1.6083742755,1.7028039274,1.4128480543,1.396779014,0.122823336,0.5009669603,-14,-14,3.043125111,0.2912603772,561,0.05,2.4710310079,3.6152192141,-1.434750836
101,2003,Big 10,88,0,5.3863636364,5.3863636364,5.3863636364,1.1582820425,1.1510119958,1,0.7453690463,-14,-14,3.9919442873,0.2574848141,561,0.05,3.4861921996,4.497696375,1.394419349
102,2003,Big 12,96,0,3.125,3.125,3.125,1.2093422176,1.2019943034,1,0.6837566634,-14,-14,4.4033509824,0.2587552452,561,0.05,3.895103512,4.9115984528,-1.278350982
103,2003,Big West,72,0,3.7361111111,3.7361111111,3.7361111111,1.4121781713,1.4009267064,1,0.5014423519,-14,-14,2.7304267472,0.2901256319,561,0.05,2.1605615126,3.3002919819,1.0056843639
104,2003,Colonial,93,0,4.9462365591,4.5675675676,4.5859878152,0.9997593858,0.9935785314,0.263564338,1.0004814021,-14,-14,3.2535088828,0.2450378099,561,0.05,2.7722052209,3.7348125447,1.3140586848
105,2003,CUSA,99,0,4.1919191919,4.2008281573,4.1984075737,1.2446081051,1.2372646265,0.946344163,0.6455572313,-14,-14,4.0830437938,0.2534751556,561,0.05,3.5851674839,4.5809201038,0.1177843635
106,2003,Ivy League,56,0,1.9285714286,1.9285714286,1.9285714286,1.3513915891,1.3372406997,1,0.5475673909,-14,-14,2.6908996197,0.3145645529,561,0.05,2.0730314169,3.3087678225,-0.762328191
107,2003,Metro Atlantic,90,0,2.0222222222,2.0222222222,2.0222222222,1.1389631549,1.1318231454,1,0.7708691221,-14,-14,2.5981868261,0.2537188975,561,0.05,2.0998317579,3.0965418943,-0.575964604
108,2003,MAC,109,0,4.6513761468,4.19765205,4.2657280939,1.0626083279,1.0566043978,0.0291539608,0.885632549,-14,-14,3.0951337401,0.2494995387,561,0.05,2.6050663433,3.585201137,1.1025183098
109,2003,Mid-Continent,56,0,7.7678571429,7.7678571429,7.7678571429,1.556433621,1.5401370382,1,0.4127991486,-14,-14,4.3228081843,0.3938558117,561,0.05,3.549195963,5.0964204056,3.4450489586
110,2003,Mid-Eastern AC,100,0,4.18,4,4.009269156,1.0634060888,1.0574002378,0.2228277481,0.8843042551,-14,-14,3.1108398467,0.2610435669,561,0.05,2.598097651,3.6235820423,0.8891601533
111,2003,Missouri Val,91,0,5.1758241758,5.2225,5.2174420628,1.3004202145,1.2923721398,0.7224673914,0.5913336269,-14,-14,4.0503886403,0.2792004362,561,0.05,3.5019826926,4.598794588,1.1721113597
112,2003,Mountain West,58,0,8.2586206897,8.2778846154,8.2769471816,1.4724211408,1.4576403987,0.9633627757,0.4612495031,-14,-14,4.6415386595,0.2954953702,561,0.05,4.0611261763,5.2219511427,3.6363459559
113,2003,Northeast,91,0,0.9230769231,0.9267333144,0.9264307451,0.9156013864,0.9098491798,0.9873247535,1.192853521,-14,-14,2.845964284,0.2485154022,561,0.05,2.3578299297,3.3340986383,-1.91923097
114,2003,OH Valley,81,0,3.0740740741,2.4496296326,2.5695869436,1.099369568,1.1054864399,0.2347383605,0.8273944018,-14,-14,3.4061486926,0.2538807874,561,0.05,2.9074756401,3.9048217451,-0.95651906
115,2003,PAC 10,90,0,8.0222222222,8.0222222222,8.0222222222,1.2680791345,1.2601293395,1,0.6218809981,-14,-14,4.1258214243,0.2941613811,561,0.05,3.5480291646,4.703613684,3.896400798
116,2003,Patriot,57,0,2.1052631579,1.953125,1.9700108425,1.1793511524,1.1671357928,0.3537730272,0.7189748991,-14,-14,2.7776917613,0.2893100575,561,0.05,2.2094284793,3.3459550434,-0.824566761
117,2003,SEC,84,0,3.9285714286,3.9285714286,3.9285714286,1.2635592277,1.2547081281,1,0.6263380452,-14,-14,3.849021156,0.2694387286,561,0.05,3.3197891702,4.3782531418,0.0795502726
118,2003,Southern,92,0,2.1304347826,2.034398418,2.0416736008,1.0821718312,1.0727239488,0.7487021374,0.8539010542,-14,-14,3.1059227766,0.2579597754,561,0.05,2.5992377692,3.6126077839,-1.071524359
119,2003,Southland,115,0,3.9565217391,3.9167176637,3.9192158131,0.922375331,0.9179332938,0.8733045989,1.1753971725,-14,-14,3.7444098306,0.2517861228,561,0.05,3.2498511216,4.2389685395,0.1723078332
120,2003,Southwestern AC,94,0,3.1595744681,2.6266990291,2.6487945974,0.9991409972,0.9930842969,0.0854692016,1.0017202219,-14,-14,3.3898973405,0.2463260847,561,0.05,2.9060632472,3.8737314337,-0.763198311
121,2003,Sun Belt,83,0,4.5542168675,4.0588096516,4.1181103295,1.2168877369,1.2075779596,0.2294084876,0.6753034538,-14,-14,4.090416509,0.256801338,561,0.05,3.5860069063,4.5948261117,-0.031606857
122,2003,West Coast,59,0,4.4745762712,4.1527221777,4.2155279383,1.4798215397,1.4645674418,0.1572393305,0.4566477384,-14,-14,3.1769422299,0.3008678685,561,0.05,2.5859770769,3.767907383,0.9757799478
123,2003,WAC,91,0,5.7472527473,5.7635,5.7622664202,1.1857217884,1.1783896542,0.908016811,0.7112698492,-14,-14,3.9134503306,0.2749350706,561,0.05,3.373422421,4.4534782401,1.8500496694
124,2004,Horizon,79,0,3.6455696203,3.2623117524,3.3137353758,1.0434977752,1.0355499744,0.2109300801,0.9183684282,-13,-13,3.0141283405,0.2886182959,561,0.05,2.4472238177,3.5810328633,0.2481834119
125,2004,America East,91,0,2.2087912088,2.1735,2.178712256,1.1178009816,1.1108806257,0.7213979479,0.800333557,-13,-13,3.0457249343,0.274473138,561,0.05,2.5066043535,3.5848455152,-0.872224934
126,2004,Atlantic Coast,72,0,2.8472222222,2.8472222222,2.8472222222,1.292361406,1.2820644683,1,0.5987314065,-13,-13,3.5044785092,0.2668216799,561,0.05,2.9803869347,4.0285700837,-0.657256287
127,2004,Atlantic Sun,110,0,2,2,2,1.0850064492,1.0795105227,1,0.8494451887,-13,-13,3.2428982461,0.2649632315,561,0.05,2.722457039,3.7633394532,-1.242898246
128,2004,Atlantic 10,99,0,3.7474747475,3.730446571,3.7295026858,0.918888341,0.913444666,0.9437081797,1.1843348739,-13,-13,3.1821584711,0.2347299225,561,0.05,2.7211015783,3.6432153638,0.5482880999
129,2004,Big East,114,0,4.3333333333,4.1000065204,4.1121281139,0.9678972769,0.9629242031,0.3282754877,1.0674350621,-13,-13,3.0839392415,0.2384638959,561,0.05,2.6155480721,3.552330411,1.0160672789
130,2004,Big Sky,58,0,3.7413793103,3.3102189781,3.3350931298,1.4201533991,1.4056914257,0.3325263074,0.495826215,-13,-13,4.0199445375,0.2804181574,561,0.05,3.46914674,4.570742335,-0.709725559
131,2004,Big South,63,0,4.7142857143,3.4657195042,3.5362471015,1.2762618131,1.2635724287,0.1072481503,0.6139322536,-13,-13,2.9975906958,0.2877660832,561,0.05,2.4323600904,3.5628213011,0.4681288084
132,2004,Big 10,88,0,2.9659090909,2.9659090909,2.9659090909,1.1874544499,1.1799350948,1,0.7091956798,-13,-13,3.9400147189,0.2541542067,561,0.05,3.4408046156,4.4392248221,-0.974105628
133,2004,Big 12,96,0,5.3854166667,5.3854166667,5.3854166667,1.1856281656,1.1782766031,1,0.711382184,-13,-13,4.3476144222,0.2555618103,561,0.05,3.8456395019,4.8495893426,1.0378022444
134,2004,Big West,90,0,2.1777777778,2.1777777778,2.1777777778,1.1378450501,1.1307119441,1,0.7723848574,-13,-13,2.6879649598,0.2867371031,561,0.05,2.124755479,3.2511744406,-0.510187182
135,2004,Colonial,93,0,6.5161290323,5.9968468468,6.0467253044,1.1502658752,1.142683015,0.0678883804,0.755794154,-13,-13,3.2074055243,0.241804045,561,0.05,2.7324536288,3.6823574199,2.7894413225
136,2004,CUSA,102,0,5.7941176471,5.6130409154,5.6309014076,0.9442579327,0.9390208092,0.4878851234,1.121550197,-13,-13,4.0308011568,0.2501290697,561,0.05,3.5394972341,4.5221050794,1.5822397586
137,2004,Ivy League,56,0,3.875,3.875,3.875,1.5345408856,1.5184587677,1,0.4246616784,-13,-13,2.6486086389,0.3111636045,561,0.05,2.0374205846,3.2597966933,1.2263913611
138,2004,Metro Atlantic,90,0,3.6444444444,3.6444444444,3.6444444444,1.191497198,1.1840190042,1,0.7043912448,-13,-13,2.556615768,0.2504046335,561,0.05,2.0647705825,3.0484609535,1.0878286765
139,2004,MAC,109,0,2.7798165138,2.2486146906,2.2912949219,1.0176616639,1.0120776938,0.0409660125,0.9655909147,-13,-13,3.0500771006,0.2462391428,561,0.05,2.5664137787,3.5337404224,-0.80146241
140,2004,Mid-Continent,72,0,4.4027777778,4.4027777778,4.4027777778,1.1793228331,1.1699262954,1,0.7190094292,-13,-13,4.2683713952,0.3905532077,561,0.05,3.5012461541,5.0354966363,0.1344063826
141,2004,Mid-Eastern AC,99,0,1.9696969697,1.9696969697,1.9696969697,1.2828431981,1.2756997949,1,0.6076490852,-13,-13,3.0651736302,0.2578476617,561,0.05,2.5587088366,3.5716384237,-1.095476661
142,2004,Missouri Val,93,0,5.6989247312,4.9940282302,5.0448492128,1.1139026601,1.1067075744,0.0915138276,0.8059452089,-13,-13,3.9979528466,0.2760079504,561,0.05,3.4558175847,4.5400881084,0.9960753836
143,2004,Mountain West,56,0,3.8928571429,3.8928571429,3.8928571429,1.3048719415,1.2912057199,1,0.5873056984,-13,-13,4.5838110348,0.2919038694,561,0.05,4.0104529832,5.1571690863,-0.690953892
144,2004,Northeast,101,0,2.4752475248,2.3710244741,2.3822440209,1.1918818624,1.1847308092,0.6132042999,0.7039366519,-13,-13,2.8026222336,0.2453905426,561,0.05,2.3206257335,3.2846187336,-0.431597759
145,2004,OH Valley,93,0,3.5698924731,3.1782441181,3.2053563288,1.0467606904,1.0403616125,0.2085066069,0.9126519584,-13,-13,3.3577439571,0.2505510398,561,0.05,2.8656112001,3.849876714,-0.179499839
146,2004,PAC 10,90,0,5.9666666667,5.9666666667,5.9666666667,1.1373779899,1.1302479216,1,0.7730193418,-13,-13,4.0731613044,0.2913082451,561,0.05,3.5009731789,4.6453494299,1.8935053622
147,2004,Patriot,57,0,3.0175438596,2.92578125,2.9448686983,1.5284014306,1.5126476882,0.5771182236,0.4280801883,-13,-13,2.7347239216,0.2856888106,561,0.05,2.1735734985,3.2958743448,0.1910573284
148,2004,SEC,84,0,2.4761904762,2.4761904762,2.4761904762,1.3080014353,1.2993911305,1,0.5844987126,-13,-13,3.797547534,0.2660237108,561,0.05,3.2750233317,4.3200717364,-1.321357058
149,2004,Southern,110,0,4.1545454545,4.1545454545,4.1545454545,1.0442846564,1.0389972512,1,0.9169849461,-13,-13,3.0597705609,0.2547374005,561,0.05,2.5594149475,3.5601261743,1.0947748937
150,2004,Southland,97,0,4.8762886598,4.5374689593,4.561422234,1.1113598021,1.1045510058,0.4513419499,0.8096375302,-13,-13,3.6933835766,0.2485823617,561,0.05,3.2051177004,4.1816494528,0.8440853827
151,2004,Southwestern AC,88,0,4.0681818182,4.0398734177,4.0429962134,0.9012167692,0.8952439017,0.8437492333,1.2312364716,-13,-13,3.341941083,0.2431675904,561,0.05,2.8643109093,3.8195712567,0.6979323347
152,2004,Sun Belt,83,0,4.5542168675,4.4548366764,4.4939497386,1.1774290179,1.1685881059,0.7297110503,0.7213242457,-13,-13,4.037828772,0.2535079355,561,0.05,3.5398880757,4.5357694684,0.4170079044
153,2004,West Coast,58,0,4.4482758621,4.503649635,4.4941984418,1.4976789835,1.4821493055,0.8489884431,0.4458230606,-13,-13,3.1307196522,0.2973404688,561,0.05,2.5466830232,3.7147562811,1.3729299829
154,2004,WAC,91,0,5.0879120879,5.1695,5.1641598967,1.2651343543,1.257296352,0.6116287131,0.6247794004,-13,-13,3.8620074965,0.2718958822,561,0.05,3.3279491657,4.3960658274,1.3074925035
155,2005,Horizon,80,0,2.3,1.3006585242,1.4067459094,1.3083877411,1.2980491417,0.0369361022,0.5841536131,-12,-12,2.9683815281,0.2853276727,561,0.05,2.4079404527,3.5288226036,-1.667723004
156,2005,America East,99,0,4.7474747475,4.4103414806,4.4959396903,1.0993784735,1.0924961862,0.1841914053,0.8273809972,-12,-12,3.0004104957,0.2714556408,561,0.05,2.4672168876,3.5336041037,1.4099309849
157,2005,Atlantic Coast,87,0,4.8505747126,3.8866278697,3.9912386431,1.2993604737,1.2900829157,0.0756749325,0.5922985876,-12,-12,3.4553000442,0.263567515,561,0.05,2.9376003057,3.9729997827,0.4313278255
158,2005,Atlantic Sun,117,0,2.9401709402,2.8242597239,2.8497833423,0.9755076008,0.9705665568,0.5637230831,1.0508450548,-12,-12,3.1961613877,0.2617618277,561,0.05,2.6820083831,3.7103143922,-0.371901664
159,2005,Atlantic 10,107,0,3.0841121495,2.4878597409,2.5330014873,0.9838127436,0.9784168042,0.103857242,1.0331779107,-12,-12,3.1352700022,0.2317959107,561,0.05,2.6799761001,3.5905639043,-0.647410261
160,2005,Big East,108,0,2.3611111111,1.4119657206,1.4649194823,1.2044503727,1.1981286194,0.1307184624,0.6893220633,-12,-12,3.0382322522,0.2356050101,561,0.05,2.575456511,3.5010079935,-1.626266532
161,2005,Big Sky,61,0,2.3770491803,2.0311733555,2.075800442,1.5519092884,1.5371975811,0.4341600926,0.4152095511,-12,-12,3.9666588286,0.277086217,561,0.05,3.4224056338,4.5109120234,-1.935485473
162,2005,Big South,63,0,3.9841269841,2.3259869977,2.4231750434,1.5635132913,1.5482723142,0.0385146675,0.4090692599,-12,-12,2.9520562805,0.2844951189,561,0.05,2.3932505085,3.5108620524,-0.626069283
163,2005,Big 10,98,0,5.1326530612,4.1923107436,4.2474062629,1.0854484496,1.0789219679,0.0374481371,0.8487535323,-12,-12,3.8880851504,0.2510766324,561,0.05,3.3949200237,4.3812502771,0.3042255932
164,2005,Big 12,107,0,4.9719626168,4.1365377044,4.1987046496,1.1206165141,1.1145025022,0.064742571,0.7963169566,-12,-12,4.291877862,0.252621419,561,0.05,3.7956784629,4.7880772611,-0.155340158
165,2005,Big West,97,0,1.4639175258,0.9699595255,1.0191331789,1.1475720892,1.1408390426,0.0847673515,0.7593465884,-12,-12,2.6455031724,0.2835733156,561,0.05,2.0885080079,3.2024983368,-1.675543647
166,2005,Colonial,99,0,1.4141414141,0.99523105,1.0245972007,0.852017215,0.8471381907,0.0676918943,1.3775369614,-12,-12,3.1613021658,0.2388364225,561,0.05,2.6921792791,3.6304250525,-2.166071116
167,2005,CUSA,109,0,7.0275229358,6.4179762224,6.4625077213,0.9996275743,0.9943322493,0.1590541839,1.0007452676,-12,-12,3.9785585198,0.2470404881,561,0.05,3.4933211941,4.4637958454,2.4394177026
168,2005,Ivy League,57,0,1.3157894737,1.3291015625,1.3279757289,1.4728748959,1.4578033478,0.9541126646,0.4609653485,-12,-12,2.6063176582,0.3079697967,561,0.05,2.0014028863,3.2112324301,-1.277216096
169,2005,Metro Atlantic,99,0,3.2323232323,2.809747319,2.8914063168,1.006420529,1.0002664595,0.0519354547,0.9872815612,-12,-12,2.5150447099,0.2473478872,561,0.05,2.0292035905,3.0008858293,0.2947026091
170,2005,MAC,116,0,5.4137931034,4.6148720733,4.6850997077,0.9907815618,0.985670814,0.0067772377,1.0186949852,-12,-12,3.005020461,0.2432406032,561,0.05,2.5272468755,3.4827940465,1.6098516122
171,2005,Mid-Continent,79,0,3.9873417722,3.21015908,3.2742017613,1.2053134526,1.1961851534,0.1190858631,0.6883352213,-12,-12,4.2139346061,0.3874160745,561,0.05,3.4529713269,4.9748978853,-1.003775526
172,2005,Mid-Eastern AC,109,0,2.0275229358,1.2584911306,1.3392200732,1.0763203108,1.0699461779,0.097143787,0.8632109255,-12,-12,3.0195074137,0.254902542,561,0.05,2.5188274291,3.5201873983,-1.761016283
173,2005,Missouri Val,97,0,3.175257732,2.6743484585,2.7066573792,1.1319777758,1.1252013157,0.3322122293,0.7804124681,-12,-12,3.9455170528,0.2730499452,561,0.05,3.4091919096,4.481842196,-1.271168594
174,2005,Mountain West,63,0,5.5396825397,4.5739023263,4.6560639009,1.3382231704,1.3251311771,0.0999393855,0.5583967858,-12,-12,4.52608341,0.2885313198,561,0.05,3.9593497257,5.0928170943,0.0478189163
175,2005,Northeast,106,0,2.8867924528,2.4196903562,2.4510129228,0.925276598,0.9203956997,0.1844828554,1.1680376547,-12,-12,2.7592801831,0.2425294695,561,0.05,2.2829034075,3.2356569588,-0.339589827
176,2005,OH Valley,95,0,4.7263157895,4.2030384706,4.2492574866,0.9538830519,0.9477458399,0.0656320503,1.0990304746,-12,-12,3.3093392215,0.247477769,561,0.05,2.8232429881,3.7954354549,0.8936992491
177,2005,PAC 10,99,0,5.5656565657,4.7242483859,4.7633088388,1.032520352,1.0265382935,0.0549831678,0.9379998273,-12,-12,4.0205011846,0.2886771857,561,0.05,3.4534809903,4.5875213789,0.7037472013
178,2005,Patriot,63,0,3.6031746032,3.021132945,3.1402713921,1.2316089592,1.216944785,0.2068927118,0.6592563491,-12,-12,2.6917560819,0.2822911705,561,0.05,2.137279309,3.2462328548,0.3293768631
179,2005,SEC,95,0,4.9157894737,3.871563898,3.9449684636,1.0165316794,1.0100656612,0.0216339963,0.9677388245,-12,-12,3.7460739121,0.262850611,561,0.05,3.2297823174,4.2623655067,0.125489986
180,2005,Southern,120,0,4.2166666667,4.0640957741,4.0764820134,0.9812334613,0.9766984387,0.5062873305,1.0386166978,-12,-12,3.0136183452,0.2517680471,561,0.05,2.5190951405,3.5081415499,1.0504774289
181,2005,Southland,97,0,2.8041237113,2.3244758566,2.3720518413,1.1459609899,1.1388819722,0.2824543728,0.7614832104,-12,-12,3.6423573226,0.2456390806,561,0.05,3.1598726438,4.1248420014,-1.317881466
182,2005,Southwestern AC,97,0,4.9690721649,4.6622990324,4.7178021301,1.0872886528,1.08043656,0.2193677707,0.8458829841,-12,-12,3.2939848256,0.2402752287,561,0.05,2.8220358333,3.7659338178,1.3683142068
183,2005,Sun Belt,90,0,4.7,4.4220484428,4.4347082469,1.034106333,1.0278056768,0.5377735208,0.9351248636,-12,-12,3.9852410351,0.2504683175,561,0.05,3.4932707615,4.4772113087,0.4368074077
184,2005,West Coast,63,0,4.9523809524,3.8337476355,3.9536246666,1.7177376401,1.7004977835,0.0961508846,0.3389115233,-12,-12,3.0844970744,0.2940293058,561,0.05,2.5069642372,3.6620299116,0.7492505611
185,2005,WAC,99,0,4.4444444444,3.8373984944,3.9179485362,1.0558815389,1.0491577075,0.0644064904,0.8969528344,-12,-12,3.8105646625,0.269095731,561,0.05,3.2820063932,4.3391229318,0.0268338319
186,2006,Horizon,80,0,1.975,1.2803523563,1.3420078298,1.2118382973,1.2028523118,0.1156724031,0.6809428334,-11,-11,2.9226347158,0.2822660828,561,0.05,2.3682072201,3.4770622114,-1.642282359
187,2006,America East,80,0,3.7125,2.947802233,3.0520861464,1.2493074301,1.2397518464,0.0434161245,0.6407097814,-11,-11,2.955096057,0.2686814223,561,0.05,2.4273515735,3.4828405406,-0.007293824
188,2006,Atlantic Coast,96,0,3.1770833333,2.4801393421,2.525393103,1.0351838901,1.029233074,0.0591859192,0.9331790721,-11,-11,3.4061215792,0.2605624298,561,0.05,2.8943244339,3.9179187246,-0.925982237
189,2006,Atlantic Sun,117,0,4.7264957265,4.3047230113,4.3564934186,0.949820084,0.9449301212,0.0899377768,1.1084530506,-11,-11,3.1494245292,0.2588105416,561,0.05,2.6410684455,3.6577806129,1.1552984821
190,2006,Atlantic 10,123,0,3.6910569106,3.5810235449,3.5907902782,0.957584991,0.9536151509,0.6953006273,1.0905493902,-11,-11,3.0883815333,0.2291479074,561,0.05,2.6382888436,3.5384742231,0.4926420116
191,2006,Big East,140,0,3.1857142857,2.6241355107,2.6649616991,0.8490586202,0.8455900645,0.1349293092,1.3871539051,-11,-11,2.992525263,0.2330275076,561,0.05,2.5348122563,3.4502382697,-0.368389752
192,2006,Big Sky,61,0,4.5573770492,4.1633185085,4.224587978,1.591874354,1.5763009165,0.418861063,0.3946230309,-11,-11,3.9133731197,0.2739908756,561,0.05,3.3751997994,4.45154644,0.2499453888
193,2006,Big South,63,0,3.0952380952,2.3018733204,2.3666099404,1.1191289505,1.1083506454,0.0707947242,0.7984353172,-11,-11,2.9065218652,0.2814552707,561,0.05,2.353686968,3.4593567625,-0.604648545
194,2006,Big 10,97,0,3.9484536082,3.1842283155,3.243444507,1.135487881,1.1286833007,0.0807308972,0.7755949868,-11,-11,3.836155582,0.2482615013,561,0.05,3.3485199402,4.3237912238,-0.651927266
195,2006,Big 12,108,0,4.7037037037,3.8059205334,3.8640818953,0.9345628786,0.9296849046,0.0212165911,1.144940576,-11,-11,4.2361413018,0.2499430022,561,0.05,3.7452028534,4.7270797503,-0.430220768
196,2006,Big West,63,0,2.5079365079,1.9851945224,2.2461323457,1.9861033678,1.9624289398,0.2797393296,0.2535107058,-11,-11,2.6030413849,0.2806418705,561,0.05,2.0518041697,3.1542786002,-0.617846862
197,2006,Colonial,119,0,2.8739495798,2.2899162439,2.3371688396,1.0579967974,1.052802552,0.0797457298,0.8933698547,-11,-11,3.1151988074,0.2361449765,561,0.05,2.6513624632,3.5790351515,-0.825282563
198,2006,CUSA,107,0,4.2897196262,4.0353930005,4.0689759706,1.0597803343,1.0547781085,0.3881321399,0.8903654259,-11,-11,3.9263158827,0.2442191807,561,0.05,3.4466201736,4.4060115919,0.1090771178
199,2006,Ivy League,58,0,2.2068965517,2.420620438,2.4107119397,1.0471923366,1.036620487,0.5569123056,0.9118997344,-11,-11,2.5640266775,0.304989637,561,0.05,1.96496554,3.163087815,-0.14340624
200,2006,Metro Atlantic,99,0,2.8282828283,2.2156657975,2.2546632749,1.0329175592,1.0269159776,0.132115687,0.9372785526,-11,-11,2.4734736518,0.2445583149,561,0.05,1.9931118148,2.9538354888,-0.257807854
201,2006,MAC,107,0,2.2523364486,1.5731567673,1.6261855074,0.9472039766,0.9418802284,0.0834728197,1.114584437,-11,-11,2.9599638215,0.240513714,561,0.05,2.4875463961,3.4323812469,-1.386807054
202,2006,Mid-Continent,79,0,5.0253164557,4.6975809563,4.7355676773,1.2989304316,1.2895942249,0.3038152935,0.5926908419,-11,-11,4.159497817,0.3844484631,561,0.05,3.4043635249,4.9146321091,0.5380831393
203,2006,Mid-Eastern AC,110,0,4.6727272727,4.1335880003,4.1919029606,1.0649965006,1.0591102747,0.020273652,0.8816650767,-11,-11,2.9738411972,0.2522169931,561,0.05,2.4784361721,3.4692462224,1.1597468031
204,2006,Missouri Val,99,0,5.7272727273,5.5150941865,5.5635570025,1.0523036991,1.044916613,0.4407869027,0.9030624947,-11,-11,3.893081259,0.2703341178,561,0.05,3.3620905484,4.4240719696,1.6220129275
205,2006,Mountain West,80,0,5.3375,4.5905071221,4.6195037944,1.0667187621,1.0590615254,0.1949901414,0.8788204057,-11,-11,4.4683557852,0.285385484,561,0.05,3.9078011568,5.0289104137,0.1221513369
206,2006,Northeast,106,0,4.0377358491,3.6442765796,3.6715737623,0.9844822637,0.9788831884,0.2362919481,1.031773115,-11,-11,2.7159381327,0.2399416192,561,0.05,2.2446444168,3.1872318486,0.9283384469
207,2006,OH Valley,117,0,2.641025641,2.3956032795,2.4163594631,1.0078277548,1.0030179294,0.3295276634,0.9845264116,-11,-11,3.2609344859,0.2446706397,561,0.05,2.7803520204,3.7415169515,-0.865331206
208,2006,PAC 10,99,0,4.9090909091,4.4222336605,4.4621981872,1.0783612015,1.0721146717,0.0639455501,0.8599466166,-11,-11,3.9678410647,0.2862743259,561,0.05,3.4055405715,4.530141558,0.4543925957
209,2006,Patriot,63,0,2.9047619048,2.2297731345,2.3150180234,1.3736902496,1.3600218299,0.1770059187,0.5299347131,-11,-11,2.6487882422,0.2791253028,561,0.05,2.1005298718,3.1970466126,-0.419015108
210,2006,SEC,95,0,2.9157894737,2.2009990041,2.2583286451,1.2117190737,1.2043200026,0.1524107727,0.6810768389,-11,-11,3.6946002901,0.2599282891,561,0.05,3.1840487248,4.2051518553,-1.493601286
211,2006,Southern,99,0,2.7777777778,2.6940156375,2.6999879835,1.0055022095,0.9996436894,0.7973056618,0.9890857422,-11,-11,2.9674661295,0.2490607651,561,0.05,2.4782605724,3.4566716866,-0.273450492
212,2006,Southland,95,0,5.0736842105,4.5201519031,4.5659428776,1.0705107611,1.0634252855,0.15681482,0.8726054586,-11,-11,3.5913310686,0.2429657461,561,0.05,3.1140973578,4.0685647794,0.9288208345
213,2006,Southwestern AC,98,0,0.9897959184,0.5846533858,0.6729720723,0.9929480014,0.9863799747,0.0956577694,1.0142546046,-11,-11,3.2460285681,0.2376587166,561,0.05,2.7792189333,3.712838203,-2.661375182
214,2006,Sun Belt,90,0,5.1777777778,4.3054303711,4.3886970725,1.2869269646,1.2793281458,0.0705953716,0.6037987349,-11,-11,3.9326532982,0.2476918272,561,0.05,3.4461366113,4.419169985,0.372777073
215,2006,West Coast,63,0,3.6666666667,3.3650818827,3.4625126097,1.2598945738,1.24576532,0.322301849,0.6299870018,-11,-11,3.0382744966,0.2909417624,561,0.05,2.466806217,3.6097427762,0.3268073861
216,2006,WAC,80,0,4.225,3.6233835533,3.6702602351,1.1589489479,1.1501046314,0.1719354552,0.744511463,-11,-11,3.7591218285,0.2665421506,561,0.05,3.2355793059,4.2826643511,-0.135738275
217,2007,Horizon,79,0,1.8607594937,0.8408593274,0.9158755074,1.0792551666,1.0709225703,0.0168439373,0.8585225903,-10,-10,2.8768879034,0.2794410543,561,0.05,2.3280093333,3.4257664735,-2.036028576
218,2007,America East,76,0,2.3289473684,2.3396392988,2.3384803615,1.0025932085,0.9945948245,0.9559745356,0.9948336877,-10,-10,2.9097816184,0.2661580897,561,0.05,2.3869934687,3.432569768,-0.57014232
219,2007,Atlantic Coast,90,0,3.4333333333,2.967713982,2.9855556959,1.11152588,1.1043903947,0.4071402872,0.8093956053,-10,-10,3.3569431142,0.2578151343,561,0.05,2.8505422111,3.8633440174,-0.389229132
220,2007,Atlantic Sun,90,0,4.1777777778,4.1777777778,4.1777777778,1.0629587158,1.0562951693,1,0.8850487752,-10,-10,3.1026876707,0.2561180199,561,0.05,2.5996202425,3.605755099,1.075090107
221,2007,Atlantic 10,101,0,1.8811881188,1.6548769066,1.6664992842,0.907321341,0.9020586039,0.4694679932,1.2147243801,-10,-10,3.0414930645,0.2267959308,561,0.05,2.596020131,3.4869659979,-1.386616158
222,2007,Big East,131,0,4.8320610687,4.472248794,4.4940597625,1.0039133585,0.9995154748,0.2036466632,0.9922189876,-10,-10,2.9468182737,0.2307408183,561,0.05,2.4935967858,3.4000397616,1.5254305203
223,2007,Big Sky,73,0,3.301369863,3.219478738,3.2244174458,1.3657556571,1.3550466626,0.6975060557,0.5361100934,-10,-10,3.8600874108,0.2711402363,561,0.05,3.3275133207,4.3926615008,-0.640608673
224,2007,Big South,60,0,3.7833333333,3.3493195057,3.3871384664,1.497891822,1.4828950537,0.4727216509,0.4456963738,-10,-10,2.86098745,0.2786541025,561,0.05,2.3136546118,3.4083202881,0.4883320557
225,2007,Big 10,91,0,6.010989011,5.7654219785,5.7793279437,0.9960258173,0.9895596847,0.4618410057,1.007996,-10,-10,3.7842260135,0.2457178341,561,0.05,3.301586647,4.26686538,1.981195965
226,2007,Big 12,100,0,3.41,3.0937678166,3.1732950678,1.0055299122,1.0005283966,0.1130869601,0.9890312436,-10,-10,4.1804047416,0.2475350638,561,0.05,3.6941959695,4.6666135137,-1.086636925
227,2007,Big West,63,0,2.873015873,2.2852817595,2.3558919811,1.1130178952,1.1027101337,0.0712019777,0.8072270488,-10,-10,2.5605795975,0.2779501191,561,0.05,2.0146295247,3.1065296703,-0.275297838
228,2007,Colonial,110,0,2.9454545455,2.8125580815,2.8177662021,0.9316552459,0.926827874,0.5416354809,1.1520982914,-10,-10,3.0690954489,0.2337392475,561,0.05,2.6099844415,3.5282064563,-0.256537367
229,2007,CUSA,98,0,4.8673469388,4.9369801663,4.9347768785,1.174140519,1.1676258449,0.6968055853,0.7253704323,-10,-10,3.8740732457,0.2416745083,561,0.05,3.3993757863,4.3487707052,1.0629069206
230,2007,Ivy League,56,0,4.2857142857,4.2857142857,4.2857142857,1.281544022,1.268126137,1,0.6088817284,-10,-10,2.5217356967,0.3022294457,561,0.05,1.9280961315,3.1153752619,1.763978589
231,2007,Metro Atlantic,91,0,2.5714285714,2.5625,2.5631953921,1.1058255895,1.098988253,0.9450841854,0.8177616293,-10,-10,2.4319025937,0.2420451544,561,0.05,1.9564771106,2.9073280767,0.1305974063
232,2007,MAC,102,0,3.2647058824,2.8590309245,2.89281387,1.0774407481,1.0709079238,0.1553237374,0.8614165422,-10,-10,2.9149071819,0.2380678101,561,0.05,2.4472940049,3.3825203589,-0.055876257
233,2007,Mid-Continent,58,0,3.275862069,3.1651459854,3.1733440372,1.3304525699,1.3169891886,0.7655032109,0.5649385443,-10,-10,4.1050610279,0.3816543279,561,0.05,3.3554149808,4.8547070751,-0.939915043
234,2007,Mid-Eastern AC,99,0,3.5858585859,3.6689170457,3.6634851265,1.0935329596,1.0872358838,0.7417991543,0.8362502203,-10,-10,2.9281749807,0.2497993869,561,0.05,2.4375186215,3.4188313399,0.7407420649
235,2007,Missouri Val,94,0,2.5957446809,2.6403433476,2.6354814177,1.0208305767,1.0143932409,0.8819792837,0.9596053492,-10,-10,3.8406454653,0.2678678344,561,0.05,3.3144990325,4.3667918981,-1.200302118
236,2007,Mountain West,73,0,6.2602739726,6.1015089163,6.1101055709,1.1682132788,1.1590214315,0.4022904477,0.7327498245,-10,-10,4.4106281605,0.2824739365,561,0.05,3.8557923982,4.9654639227,1.6908807559
237,2007,Northeast,106,0,2.9433962264,2.4824599476,2.5146289787,0.9697762125,0.9643042586,0.2083028152,1.0633027711,-10,-10,2.6725960823,0.2376359181,561,0.05,2.2058312282,3.1393609364,-0.190136135
238,2007,OH Valley,114,0,4.2807017544,4.1008064516,4.12703565,1.0977185628,1.0923013863,0.2825301744,0.8298851308,-10,-10,3.2125297504,0.2421389083,561,0.05,2.7369201157,3.6881393851,0.8882767012
239,2007,PAC 10,95,0,2.0842105263,1.9316874353,1.942185152,1.0276590762,1.0214252971,0.5924657162,0.9468951138,-10,-10,3.9151809449,0.2841054559,561,0.05,3.3571405496,4.4732213402,-1.98349351
240,2007,Patriot,58,0,3.9827586207,3.9972627737,3.9954686715,1.3691125948,1.3552990182,0.9619289418,0.5334843315,-10,-10,2.6058204025,0.2761991775,561,0.05,2.0633095321,3.1483312728,1.3914423713
241,2007,SEC,86,0,4.9069767442,4.7661195792,4.7737897592,1.1621730387,1.154194548,0.6775977004,0.7403863579,-10,-10,3.6431266681,0.2572652912,561,0.05,3.1378057678,4.1484475684,1.1229929111
242,2007,Southern,91,0,2.967032967,2.947,2.9491883553,1.1385544069,1.1315160958,0.8613002602,0.771422715,-10,-10,2.9213139138,0.2466241853,561,0.05,2.4368942908,3.4057335368,0.0256860862
243,2007,Southland,102,0,2.8529411765,2.1404628311,2.2006295692,1.0715456141,1.065514639,0.0518605741,0.8709208223,-10,-10,3.5403048147,0.2405713576,561,0.05,3.0677741656,4.0128354637,-1.399841984
244,2007,Southwestern AC,91,0,2.6483516484,2.594,2.6008520562,0.9916946607,0.9855315082,0.5624945571,1.0168199302,-10,-10,3.1980723107,0.2353272553,561,0.05,2.7358421359,3.6603024855,-0.604072311
245,2007,Sun Belt,125,0,4.184,3.8953046831,3.9099730564,0.8748630519,0.8707736393,0.2938673513,1.3065313929,-10,-10,3.8800655612,0.2451874037,561,0.05,3.398468067,4.3616630554,0.0152391219
246,2007,West Coast,57,0,-1.824561404,-1.458984375,-1.507391042,1.409683867,1.3941993762,0.0441512546,0.5032184329,-10,-10,2.9920519188,0.2880850287,561,0.05,2.4261948402,3.5579089974,-4.451036294
247,2007,WAC,75,0,3.2533333333,3.5757020757,3.5333073727,1.3179006575,1.3073463742,0.3287075446,0.5757509334,-10,-10,3.7076789945,0.2642422896,561,0.05,3.1886538626,4.2267041264,-0.131976919
248,2008,Horizon,78,0,2.3205128205,1.8397898582,1.9164351187,1.1906139344,1.181335031,0.0859816075,0.7054367455,-9,-9,2.831141091,0.2768598287,561,0.05,2.2873325683,3.3749496137,-0.991351233
249,2008,America East,75,0,5.88,5.362026862,5.3983155784,1.2290210536,1.2192592529,0.203666933,0.6620356172,-9,-9,2.8644671797,0.2638928401,561,0.05,2.346128437,3.3828059224,2.4975596823
250,2008,Atlantic Coast,89,0,3.6629213483,2.8400969769,2.8880653665,1.1886558557,1.1809434016,0.1095814592,0.7077627988,-9,-9,3.3077646493,0.2553339498,561,0.05,2.8062372927,3.8092920058,-0.467667672
251,2008,Atlantic Sun,69,0,2.115942029,1.5344288383,1.6174135503,1.2712454454,1.2573758405,0.2580480496,0.6187869986,-9,-9,3.0559508123,0.2536925017,561,0.05,2.5576475907,3.5542540339,-1.521521974
252,2008,Atlantic 10,103,0,2.7475728155,2.6751545738,2.6821010504,0.9879772015,0.9824228284,0.8315957276,1.0244862975,-9,-9,2.9946045956,0.2247492747,561,0.05,2.5531517072,3.436057484,-0.319450022
253,2008,Big East,131,0,4.1908396947,3.7577101999,3.7812799302,1.0195786742,1.0150895299,0.1487897712,0.9619633229,-9,-9,2.9011112844,0.2287536635,561,0.05,2.4517929693,3.3504295996,0.8565989154
254,2008,Big Sky,75,0,3.7466666667,3.4804220312,3.5117479668,1.3654578884,1.3549827739,0.3205651217,0.5363439406,-9,-9,3.8068017019,0.2685420921,561,0.05,3.279330891,4.3342725128,-0.326379671
255,2008,Big South,44,0,1.75,1.9071428571,1.8931410436,1.7982137931,1.7735915221,0.7377907204,0.3092554421,-9,-9,2.8154530347,0.276098879,561,0.05,2.2731391708,3.3577668986,-0.908310178
256,2008,Big 10,103,0,5.5048543689,5.390126754,5.4033021308,0.96207152,0.9567706562,0.5448440786,1.08040176,-9,-9,3.7322964451,0.2434541398,561,0.05,3.2541034306,4.2104894595,1.6578303089
257,2008,Big 12,96,0,5.3645833333,5.3645833333,5.3645833333,0.9938950257,0.9883909461,1,1.012322678,-9,-9,4.1246681814,0.2454055661,561,0.05,3.6426421723,4.6066941905,1.2399151519
258,2008,Big West,61,0,1.1147540984,0.7273564779,0.7870714525,1.4716998611,1.4578687062,0.2083845901,0.4617017304,-9,-9,2.5181178101,0.2755050871,561,0.05,1.9769702731,3.0592653471,-1.790761332
259,2008,Colonial,109,0,1.5871559633,1.5905991389,1.5893823269,1.0174339482,1.0121777834,0.9848074395,0.9660231881,-9,-9,3.0229920905,0.2316281382,561,0.05,2.5680277274,3.4779564535,-1.432392952
260,2008,CUSA,97,0,2.2886597938,2.3957688338,2.3760062538,1.1902345852,1.1832170429,0.274154276,0.705886488,-9,-9,3.8218306087,0.2394152917,561,0.05,3.3515707061,4.2920905113,-1.426061775
261,2008,Ivy League,57,0,2.3859649123,2.28125,2.2914043288,1.330099635,1.3164442036,0.5939794166,0.5652383909,-9,-9,2.479444716,0.2996953004,561,0.05,1.890782723,3.0681067089,-0.198194716
262,2008,Metro Atlantic,97,0,2.587628866,1.9785103719,2.0230183922,0.925557263,0.9198862795,0.0550100427,1.1673293732,-9,-9,2.3903315356,0.2398170957,561,0.05,1.9192824089,2.8613806622,-0.411821164
263,2008,MAC,100,0,2.03,1.4471467688,1.55501977,1.1739215228,1.1645748869,0.1038806803,0.7256410947,-9,-9,2.8698505424,0.2359116313,561,0.05,2.4064725352,3.3332285495,-1.422703774
264,2008,Mid-Eastern AC,92,0,1.7826086957,1.3290612841,1.3465306306,1.0784996733,1.0715445072,0.3289546943,0.8597258086,-9,-9,2.8825087643,0.2476575705,561,0.05,2.3960593643,3.3689581642,-1.55344748
265,2008,Missouri Val,90,0,3.7888888889,3.7888888889,3.7888888889,1.2640984896,1.2561704835,1,0.6258037701,-9,-9,3.7882096715,0.2656580451,561,0.05,3.2664037103,4.3100156328,0.0006792174
266,2008,Mountain West,73,0,4.5753424658,4.5534979424,4.5543379044,1.2729695007,1.2629923158,0.9284037525,0.6171120165,-9,-9,4.3529005357,0.2798039913,561,0.05,3.8033090842,4.9024919872,0.2005974067
267,2008,Northeast,102,0,2.8235294118,2.6687217374,2.6809571808,1.0720989894,1.0662032669,0.3927110741,0.8700219842,-9,-9,2.6292540318,0.2356206494,561,0.05,2.1664475718,3.0920604918,0.0394677056
268,2008,OH Valley,114,0,2.6929824561,2.3826979472,2.419657135,1.0537700734,1.0484629864,0.0763109726,0.9005509293,-9,-9,3.1641250148,0.2398912944,561,0.05,2.692930147,3.6353198827,-0.781427068
269,2008,PAC 10,96,0,5.03125,4.3308475879,4.3608652613,1.0166339274,1.0105341373,0.1162008275,0.9675441736,-9,-9,3.8625208251,0.2821759713,561,0.05,3.3082703265,4.4167713236,0.4683267628
270,2008,Patriot,58,0,-1.551724138,-1.427007299,-1.435716948,1.2518154397,1.2391928406,0.728168178,0.6381450318,-9,-9,2.5628525627,0.273520489,561,0.05,2.0256031766,3.1001019489,-3.989859862
271,2008,SEC,87,0,4.091954023,3.5732658061,3.5940077979,1.0531453453,1.0460001394,0.137313836,0.9016196638,-9,-9,3.5916530461,0.2548697458,561,0.05,3.0910374798,4.0922686124,-0.01838724
272,2008,Southern,91,0,1.7032967033,1.653,1.6563027488,1.0471215963,1.0406393593,0.7048703613,0.9120229489,-9,-9,2.8751616981,0.2444664019,561,0.05,2.3949803967,3.3553429996,-1.222161698
273,2008,Southland,103,0,3.4077669903,2.9064682963,2.9452390685,1.154727637,1.148326019,0.1678245455,0.7499647991,-9,-9,3.4892785607,0.2384643178,561,0.05,3.0208865625,3.9576705588,-0.582810264
274,2008,Southwestern AC,91,0,3.2417582418,3.194,3.1987531834,1.0384150423,1.0319839494,0.6611706916,0.9273807115,-9,-9,3.1501160533,0.2332893913,561,0.05,2.6918886542,3.6083434523,0.0438839467
275,2008,Summit League,42,0,5.2142857143,5.2142857143,5.2142857143,1.750021437,1.7248397997,1,0.3265226126,-9,-9,4.5642592885,0.3655090794,561,0.05,3.8463257646,5.2821928124,0.6500264258
276,2008,Sun Belt,123,0,4.593495935,4.3874859778,4.4065866921,0.9597558275,0.9550815484,0.3558453396,1.085621622,-9,-9,3.8274778243,0.2429634604,561,0.05,3.350248603,4.3047070455,0.5600081535
277,2008,West Coast,61,0,4.6721311475,4.6495915361,4.6554123265,1.4157456098,1.401212505,0.9578031319,0.4989184367,-9,-9,2.9458293411,0.2854660341,561,0.05,2.385116496,3.5065421861,1.703762195
278,2008,WAC,75,0,4.8133333333,4.8553113553,4.852631702,1.160576749,1.1516153983,0.9168016277,0.7424244547,-9,-9,3.6562361605,0.2622028244,561,0.05,3.1412169494,4.1712553715,1.1990751949
279,2009,Horizon,98,0,4.2448979592,3.2959686077,3.3447890586,1.0725330394,1.0662082401,0.0391722216,0.8693179375,-8,-8,2.7853942786,0.2745292832,561,0.05,2.2461634173,3.32462514,0.5105743291
280,2009,America East,74,0,3.7702702703,3.4651162791,3.4754320926,1.126371323,1.1176019344,0.4271356215,0.7882007251,-8,-8,2.819152741,0.2618923704,561,0.05,2.3047433242,3.3335621579,0.645963538
281,2009,Atlantic Coast,87,0,3.8505747126,3.4658762453,3.506452807,1.0749319771,1.0676326671,0.0921373738,0.8654421342,-8,-8,3.2585861843,0.2531267018,561,0.05,2.7613943079,3.7557780607,0.2072900611
282,2009,Atlantic Sun,114,0,2.4385964912,2.4306704044,2.4318433892,1.0818857348,1.0763808762,0.9728647255,0.8543527292,-8,-8,3.0092139538,0.2515417111,561,0.05,2.5151353188,3.5032925889,-0.578543549
283,2009,Atlantic 10,96,0,4.4895833333,3.9794533709,4.0366121688,0.9805349542,0.9723919347,0.429861903,1.0400969908,-8,-8,2.9477161267,0.2230163454,561,0.05,2.5096670611,3.3857651924,1.0317372442
284,2009,Big East,131,0,3.213740458,2.6112379394,2.6521351833,1.0179590581,1.0131805754,0.0256985299,0.965026807,-8,-8,2.8554042952,0.2270739071,561,0.05,2.4093853601,3.3014232302,-0.244166356
285,2009,Big Sky,75,0,3.1733333333,2.7653966431,2.7971839811,1.167663175,1.158507381,0.1871338274,0.7334404063,-8,-8,3.7535159929,0.2662038359,561,0.05,3.2306379885,4.2763939973,-0.98811935
286,2009,Big South,74,0,4.3243243243,4.1860465116,4.1946588369,1.1883262832,1.1791138137,0.6483564555,0.7081554375,-8,-8,2.7699186194,0.2737964861,561,0.05,2.2321271193,3.3077101195,1.4161278922
287,2009,Big 10,102,0,3.568627451,3.36289693,3.3844242472,0.9374453121,0.9320065442,0.1867740773,1.1379105311,-8,-8,3.6803668766,0.2414782921,561,0.05,3.2060548254,4.1546789279,-0.317469947
288,2009,Big 12,98,0,4.7142857143,4.558003273,4.5773530857,1.0917151736,1.0859353318,0.4306030061,0.8390373749,-8,-8,4.0689316212,0.2435618122,561,0.05,3.5905271163,4.5473361261,0.4890716518
289,2009,Big West,79,0,2.0759493671,1.5523470039,1.607971906,1.0229799709,1.0154138881,0.0924882908,0.9555771113,-8,-8,2.4756560226,0.273313396,561,0.05,1.9388134089,3.0124986363,-0.923309019
290,2009,Colonial,113,0,3.4690265487,3.3535784475,3.3648726054,0.8956932427,0.8910175467,0.6303075407,1.2464687772,-8,-8,2.976888732,0.2298197678,561,0.05,2.525476373,3.428301091,0.3766897155
291,2009,CUSA,98,0,3.2346938776,3.1355727405,3.1464985604,0.9975179882,0.9912167314,0.5604684034,1.004982566,-8,-8,3.7695879717,0.2374496791,561,0.05,3.3031889285,4.2359870148,-0.634015231
292,2009,Ivy League,56,0,1.8928571429,1.8928571429,1.8928571429,1.2829779223,1.2695424685,1,0.6075214746,-8,-8,2.4371537352,0.2973929798,561,0.05,1.8530139641,3.0212935064,-0.544296592
293,2009,Metro Atlantic,96,0,2.96875,2.0815515129,2.1445634567,1.1730588426,1.1656885048,0.0288775547,0.7267087758,-8,-8,2.3487604775,0.23788215,561,0.05,1.8815119742,2.8160089807,-0.267208965
294,2009,MAC,103,0,4.1941747573,3.8766666338,3.9179007489,0.8961293025,0.8906917674,0.153223306,1.2452559998,-8,-8,2.8247939028,0.2340531849,561,0.05,2.3650662591,3.2845215465,1.051872731
295,2009,Mid-Eastern AC,110,0,4.4,3.9861201797,4.0081070199,1.0343873046,1.0288810748,0.2004784429,0.9346169149,-8,-8,2.8368425478,0.2457987535,561,0.05,2.3540442393,3.3196408562,1.149277632
296,2009,Missouri Val,91,0,6.021978022,5.9675,5.9738078996,0.9972999094,0.9911128241,0.5779282512,1.0054221316,-8,-8,3.7357738778,0.2637111981,561,0.05,3.2177919166,4.2537558389,2.2317261222
297,2009,Mountain West,72,0,4.375,4.375,4.375,1.2078401437,1.1982157533,1,0.6854583649,-8,-8,4.2951729109,0.277382625,561,0.05,3.750337511,4.8400083109,0.0798270891
298,2009,Northeast,118,0,3.186440678,2.4653073183,2.543697508,0.9242858977,0.9185093339,0.111672368,1.1705429305,-8,-8,2.5859119814,0.2339033201,561,0.05,2.1264787024,3.0453452603,-0.120604663
299,2009,OH Valley,99,0,4.3333333333,3.6617402889,3.7701655638,1.0362429392,1.0274798058,0.10193839,0.931272613,-8,-8,3.1157202793,0.2379358497,561,0.05,2.6483662991,3.5830742594,0.5460200096
300,2009,PAC 10,97,0,3.9896907216,3.6120226531,3.6357491005,1.2952741695,1.2875568881,0.3976437718,0.5960416253,-8,-8,3.8098607052,0.2804908123,561,0.05,3.2589201988,4.3608012116,-0.197838052
301,2009,Patriot,60,0,1.4833333333,0.6100074963,0.6614610781,1.1080738962,1.0967181467,0.08357723,0.8144464826,-8,-8,2.519884723,0.2710965722,561,0.05,1.9873963981,3.0523730479,-1.909877227
302,2009,SEC,85,0,3.8588235294,3.87542741,3.8761985124,1.0703406068,1.0623521238,0.8561070236,0.8728829205,-8,-8,3.5401794241,0.252749258,561,0.05,3.0437289235,4.0366299248,0.3352479859
303,2009,Southern,112,0,1.1428571429,0.8843951324,0.9056152221,1.0690921858,1.0636054231,0.1495977657,0.8749227102,-8,-8,2.8290094825,0.2425948545,561,0.05,2.3525042776,3.3055146874,-1.94461435
304,2009,Southland,102,0,3.1960784314,2.6791276889,2.7266496792,1.1082556234,1.1020446895,0.1276431817,0.8141794054,-8,-8,3.4382523067,0.2366523022,561,0.05,2.9734194726,3.9030851408,-0.759124618
305,2009,Southwestern AC,91,0,2.7472527473,2.761,2.7599643384,1.0047778299,0.998564517,0.9084806227,0.9905123895,-8,-8,3.1021597958,0.2315528764,561,0.05,2.647343262,3.5569763296,-0.341159796
306,2009,Summit League,93,0,4.9462365591,4.3527027027,4.3905722459,1.2822355657,1.27415363,0.1205633208,0.6082251333,-8,-8,4.5050310226,0.3620867813,561,0.05,3.7938195821,5.2162424632,-0.15232832
307,2009,Sun Belt,125,0,4.248,3.8039628919,3.8348425264,0.9300568854,0.9257635173,0.1312254178,1.1560615991,-8,-8,3.7748900873,0.2410277614,561,0.05,3.3014629692,4.2483172055,0.0290728046
308,2009,West Coast,56,0,3.1071428571,3.1071428571,3.1071428571,1.6336114056,1.6165076183,1,0.3747162146,-8,-8,2.8996067633,0.2830913768,561,0.05,2.3435582239,3.4556553027,0.2075360939
309,2009,WAC,75,0,2.0666666667,2.0610500611,2.0614932418,1.1409299292,1.1321151173,0.9874907848,0.7682137114,-8,-8,3.6047933264,0.2604298726,561,0.05,3.0932565501,4.1163301028,-1.543743265
310,2010,Horizon,98,0,3.306122449,2.5954573261,2.6330967101,1.076841223,1.0705796814,0.1028337229,0.8623759865,-7,-7,2.7396474663,0.2724558506,561,0.05,2.2044892446,3.2748056879,-0.14419014
311,2010,America East,75,0,4.8933333333,4.2838827839,4.315806972,1.2143265766,1.2047418528,0.1863858371,0.6781550497,-7,-7,2.7738383024,0.2601627886,561,0.05,2.2628261328,3.2848504719,1.5100444815
312,2010,Atlantic Coast,91,0,5.3076923077,4.8401210488,4.9114451819,1.1545526057,1.1455291591,0.1568213241,0.7501922071,-7,-7,3.2094077193,0.2512006114,561,0.05,2.7159990727,3.7028163659,1.6307133295
313,2010,Atlantic Sun,111,0,4.009009009,3.990608565,3.9922972105,1.0367563675,1.0315654443,0.8509242381,0.9303504612,-7,-7,2.9624770954,0.2496727479,561,0.05,2.4720694808,3.4528847099,1.0281314696
314,2010,Atlantic 10,98,0,2.6224489796,2.6224489796,2.6224489796,1.0398961241,1.0340198161,1,0.9247409313,-7,-7,2.9008276579,0.2216045027,561,0.05,2.4655517358,3.3361035799,-0.278378678
315,2010,Big East,131,0,1.8549618321,1.2640482883,1.2864230606,0.872420285,0.8685158751,0.0506293722,1.3138581823,-7,-7,2.8096973059,0.2257084124,561,0.05,2.3663604777,3.2530341341,-1.545649018
316,2010,Big Sky,73,0,2.1095890411,2.1227709191,2.1196756344,1.0346703653,1.0265863972,0.8831007003,0.9341056078,-7,-7,3.700230284,0.2641323701,561,0.05,3.1814210562,4.2190395118,-1.577459365
317,2010,Big South,77,0,3.6883116883,3.4476305717,3.465195871,1.306866008,1.2966228982,0.663728781,0.5855147985,-7,-7,2.7243842042,0.2717533502,561,0.05,2.190605835,3.2581625734,0.7232463675
318,2010,Big 10,101,0,3.603960396,3.5101395209,3.5316411742,1.1068620162,1.1005056654,0.425422961,0.8162308998,-7,-7,3.6284373082,0.2397974065,561,0.05,3.1574268551,4.0994477612,-0.118297787
319,2010,Big 12,96,0,3.2916666667,3.2916666667,3.2916666667,1.1531401142,1.1463867589,1,0.7520311668,-7,-7,4.013195061,0.2420103333,561,0.05,3.5378379736,4.4885521485,-0.721528394
320,2010,Big West,79,0,3.0632911392,2.8201545757,2.8713049327,1.3623076765,1.352486656,0.3833427783,0.5388273011,-7,-7,2.4331942352,0.2713811837,561,0.05,1.9001468759,2.9662415945,0.3869603405
321,2010,Colonial,115,0,3.0347826087,2.7123660894,2.7592832806,0.9196017907,0.9146224917,0.1532569926,1.1824979145,-7,-7,2.9307853735,0.2283213297,561,0.05,2.482316249,3.379254498,-0.218419284
322,2010,CUSA,97,0,5.4226804124,5.4307403617,5.429551895,1.0130801879,1.0070977089,0.8576683145,0.9743440907,-7,-7,3.7173453346,0.2357850134,561,0.05,3.2542160306,4.1804746386,1.713395027
323,2010,Ivy League,56,0,0.5178571429,0.5178571429,0.5178571429,1.3227833358,1.3089300034,1,0.5715083366,-7,-7,2.3948627545,0.2953279057,561,0.05,1.8147792051,2.9749463038,-1.877005612
324,2010,Metro Atlantic,97,0,4.4845360825,3.8210539129,3.9046580386,1.080198188,1.0731785265,0.04591382,0.8570242508,-7,-7,2.3071894194,0.2362475196,561,0.05,1.8431516599,2.7712271788,1.5138644935
325,2010,MAC,107,0,4.785046729,4.0393039187,4.1181506044,0.9659199274,0.9607305292,0.0039651787,1.0718098607,-7,-7,2.7797372633,0.2324996106,561,0.05,2.3230611527,3.2364133738,1.2595666554
326,2010,Mid-Eastern AC,107,0,2.3177570093,2.3305139976,2.328564258,0.9233502565,0.9183851758,0.9572791963,1.172916381,-7,-7,2.7911763313,0.2442293975,561,0.05,2.3114605544,3.2708921081,-0.460662334
327,2010,Missouri Val,99,0,4.0505050505,3.4866851016,3.5364235154,1.1314021786,1.1246234119,0.222566449,0.7812067347,-7,-7,3.683338084,0.2620331541,561,0.05,3.1686521396,4.1980240285,-0.196652982
328,2010,Mountain West,73,0,6.0273972603,6.0294924554,6.0293593143,1.3245354488,1.3141615013,0.991616364,0.5699973391,-7,-7,4.2374452862,0.2752163988,561,0.05,3.6968647912,4.7780257811,1.7920471693
329,2010,Northeast,112,0,1.9285714286,1.8120445396,1.8217338179,1.0185595546,1.0132854907,0.4228464708,0.9638892705,-7,-7,2.5425699309,0.2324905326,561,0.05,2.0859116514,2.9992282105,-0.730525391
330,2010,OH Valley,100,0,4.85,4.957012859,4.9432433163,1.095179903,1.087619031,0.4741279951,0.8337369872,-7,-7,3.0673155437,0.2362798282,561,0.05,2.6032143236,3.5314167638,1.8896973152
331,2010,PAC 10,98,0,4.0408163265,3.37593802,3.4012732476,0.8765543324,0.8713980502,0.1030247728,1.3014944451,-7,-7,3.7572005854,0.2790544052,561,0.05,3.2090814722,4.3053196986,-0.381262565
332,2010,Patriot,59,0,3.0169491525,3.2268631787,3.2126738129,1.1965314285,1.1846549319,0.557629305,0.6984764681,-7,-7,2.4769168833,0.2689343159,561,0.05,1.9486756657,3.0051581009,0.7499462954
333,2010,SEC,97,0,3.0927835052,2.9840701556,3.0000186028,1.2221569236,1.2151781815,0.3374615941,0.6694930225,-7,-7,3.4887058022,0.2509108013,561,0.05,2.995866401,3.9815452033,-0.504635647
334,2010,Southern,113,0,1.6283185841,1.4614235423,1.4929188607,1.039003109,1.0336454601,0.2368698156,0.9263312297,-7,-7,2.7828572668,0.2410162111,561,0.05,2.3094528357,3.2562616979,-1.321433724
335,2010,Southland,103,0,4.2815533981,3.8526540949,3.913572698,1.002024313,0.9960778473,0.1492107534,0.9959636345,-7,-7,3.3872260527,0.2351421312,561,0.05,2.925359499,3.8490926065,0.4654280422
336,2010,Southwestern AC,94,0,5.7553191489,5.5466367149,5.580767197,1.0861470865,1.079170734,0.3914794548,0.8476620045,-7,-7,3.0542035384,0.2301245328,561,0.05,2.6021925595,3.5062145172,2.4924331765
337,2010,Summit League,92,0,6.3586956522,5.9360189573,5.9459460259,1.0692633645,1.0626854608,0.2579960718,0.8746425993,-7,-7,4.4458027568,0.3588572249,561,0.05,3.7409348162,5.1506706974,1.4902162006
338,2010,Sun Belt,121,0,3.7768595041,3.5048465111,3.5152126235,1.0400323024,1.0351578816,0.3743069851,0.9244987822,-7,-7,3.7223023504,0.239387299,561,0.05,3.2520974311,4.1925072697,-0.217455839
339,2010,West Coast,56,0,1.375,1.375,1.375,1.1846720847,1.1722637022,1,0.7125308788,-7,-7,2.8533841855,0.2809672522,561,0.05,2.3015078551,3.4052605159,-1.478384186
340,2010,WAC,74,0,3.7702702703,3.7958656331,3.7946088062,1.1091980259,1.1006147469,0.9355501017,0.8127964986,-7,-7,3.5533504924,0.2589289091,561,0.05,3.0447619111,4.0619390737,0.2425151407
341,2011,Horizon,98,0,3.8469387755,2.9701738669,3.0363526698,1.135883543,1.1290407922,0.0103056842,0.7750547552,-6,-6,2.6939006539,0.2706454402,561,0.05,2.1622984432,3.2255028646,0.276273213
342,2011,America East,75,0,2.24,2.1259834964,2.1390903588,1.1816156098,1.1727262368,0.5496625888,0.7162218413,-6,-6,2.7285238637,0.2587095278,561,0.05,2.2203661914,3.236681536,-0.602540367
343,2011,Atlantic Coast,89,0,5.0561797753,4.2794508969,4.3447629139,1.2601911477,1.2516197812,0.066205785,0.629690514,-6,-6,3.1602292543,0.2495621886,561,0.05,2.6700388005,3.6504197082,1.1192216426
344,2011,Atlantic Sun,110,0,4.2090909091,4.2090909091,4.2090909091,1.0522129697,1.0468833199,1,0.9032182386,-6,-6,2.9157402369,0.2480919815,561,0.05,2.4284375662,3.4030429077,1.2933506721
345,2011,Atlantic 10,98,0,2.0612244898,2.0612244898,2.0612244898,1.0923817174,1.0859851587,1,0.8380137684,-6,-6,2.853939189,0.220519914,561,0.05,2.4207936179,3.2870847601,-0.792714699
346,2011,Big East,123,0,3.5853658537,3.5689765553,3.5579709405,0.8904437162,0.8832310117,0.9722230708,1.2612089762,-6,-6,2.7639903166,0.2246629097,561,0.05,2.3227070666,3.2052735667,0.8049862387
347,2011,Big Sky,74,0,4.7567567568,4.7034883721,4.7066580005,1.0343941841,1.0263878263,0.8433884381,0.9346044832,-6,-6,3.6469445751,0.2623340145,561,0.05,3.1316676803,4.1622214699,1.056543797
348,2011,Big South,76,0,1.6578947368,1.2556818182,1.3113655491,1.4011974085,1.3899914489,0.2493539111,0.5093324533,-6,-6,2.6788497889,0.2699753573,561,0.05,2.1485637562,3.2091358216,-1.423167971
349,2011,Big 10,88,0,3.7727272727,3.7042844051,3.7126623879,1.0418631724,1.0349716981,0.6442533067,0.921252387,-6,-6,3.5765077397,0.2384177216,561,0.05,3.1082072659,4.0448082136,0.1277766654
350,2011,Big 12,97,0,5.8350515464,5.8240454076,5.8247546939,1.1293571131,1.1234284106,0.9402797642,0.7840385501,-6,-6,3.9574585008,0.2407567797,561,0.05,3.4845636453,4.4303533564,1.8665869068
351,2011,Big West,79,0,2.4683544304,1.9020493797,1.9901576648,1.3004462452,1.2900274919,0.1701537291,0.591309954,-6,-6,2.3907324478,0.2697140271,561,0.05,1.8609597201,2.9205051754,-0.488683068
352,2011,Colonial,108,0,3.3518518519,3.3518518519,3.3518518519,0.9706533955,0.96523533,1,1.0613818182,-6,-6,2.8846820151,0.2271389579,561,0.05,2.4385353071,3.330828723,0.4671698368
353,2011,CUSA,97,0,3.0824742268,3.0314757482,3.0376063878,1.0822468408,1.0758041365,0.6311385673,0.8537826921,-6,-6,3.6651026976,0.2344277057,561,0.05,3.2046394196,4.1255659757,-0.633626949
354,2011,Ivy League,56,0,3.0178571429,3.0178571429,3.0178571429,1.5460395455,1.5298514717,1,0.4183683317,-6,-6,2.3525717737,0.293505086,561,0.05,1.7760686099,2.9290749376,0.6652853691
355,2011,Metro Atlantic,91,0,1.1428571429,1.1505,1.1501698826,1.0972247647,1.0904356715,0.9640438379,0.8306322665,-6,-6,2.2656183613,0.2349194734,561,0.05,1.8041891523,2.7270475703,-1.115118361
356,2011,MAC,106,0,3.9245283019,3.4082870273,3.4839294696,1.0506127445,1.0439105125,0.1242204444,0.9059717809,-6,-6,2.7346806237,0.2312570528,561,0.05,2.2804451471,3.1889161003,0.6736064036
357,2011,Mid-Eastern AC,109,0,4.1743119266,4.2098221278,4.2057850118,1.0953712121,1.0887103168,0.9039163018,0.8334457844,-6,-6,2.7455101148,0.2429551119,561,0.05,2.2682972918,3.2227229378,1.464312013
358,2011,Missouri Val,72,0,3.7222222222,4.1785714286,4.1224085487,1.4497270707,1.4167499642,0.8247954314,0.4758033581,-6,-6,3.6309022903,0.2606291053,561,0.05,3.1189741808,4.1428303997,0.5476691383
359,2011,Mountain West,73,0,3.4794520548,3.585048011,3.5764241292,1.287251879,1.2771385448,0.5407107987,0.6034939645,-6,-6,4.1797176614,0.2733113793,561,0.05,3.6428790088,4.716556314,-0.59466965
360,2011,Northeast,107,0,2.2336448598,2.4010484917,2.3450570174,1.0084706469,1.000159065,0.8274292163,0.9832715561,-6,-6,2.4992278805,0.2313878654,561,0.05,2.0447354616,2.9537202993,-0.098179389
361,2011,OH Valley,106,0,3.6037735849,3.4787618445,3.4863276232,0.9654151218,0.9592990326,0.6964826748,1.0729310305,-6,-6,3.0189108081,0.2349295619,561,0.05,2.5574617832,3.4803598331,0.4598510363
362,2011,PAC 10,89,0,3.393258427,1.729714546,1.8207457948,1.0568632647,1.0480813097,0.125615741,0.8952872401,-6,-6,3.7045404655,0.2778706076,561,0.05,3.1587465693,4.2503343618,-1.97482592
363,2011,Patriot,62,0,4.2580645161,3.4898694825,3.6044594327,1.5333871212,1.517212964,0.1489495169,0.425300974,-6,-6,2.4339490436,0.2670400764,561,0.05,1.9094284943,2.9584695928,1.0559204389
364,2011,SEC,89,0,3.9101123596,2.67259612,2.7972135257,1.1677380397,1.1496758626,0.2584939085,0.7333463662,-6,-6,3.4372321802,0.249360614,561,0.05,2.9474376595,3.9270267009,-0.76463606
365,2011,Southern,112,0,2.8839285714,2.7505368647,2.7636443961,1.0067061293,1.0015370642,0.3918115574,0.9867214616,-6,-6,2.7367050511,0.2397362582,561,0.05,2.2658147057,3.2075953965,0.0138318136
366,2011,Southland,100,0,2.49,2.2563215435,2.2753454423,0.9607557985,0.9553334943,0.3231746894,1.0833629312,-6,-6,3.3361997988,0.2339396504,561,0.05,2.8766951596,3.7957044379,-1.079878255
367,2011,Southwestern AC,90,0,2.7555555556,2.7555555556,2.7555555556,1.0174927281,1.0111141914,1,0.9659115781,-6,-6,3.0062472809,0.2290101266,561,0.05,2.5564252205,3.4560693414,-0.250691725
368,2011,Summit League,92,0,4.6304347826,4.4672985782,4.4744153245,1.2773733401,1.269535148,0.6220990857,0.6128642724,-6,-6,4.3865744909,0.3558256582,561,0.05,3.6876611585,5.0854878234,0.0807240873
369,2011,Sun Belt,100,0,4.58,4.2496298599,4.2747002968,1.0644024358,1.057906379,0.3252752766,0.8826495021,-6,-6,3.6697146134,0.2380481771,561,0.05,3.2021399996,4.1372892272,0.5799152465
370,2011,West Coast,56,0,1.5892857143,1.5892857143,1.5892857143,1.5297429323,1.5137231061,1,0.4273297112,-6,-6,2.8071616077,0.2790993804,561,0.05,2.2589541541,3.3553690614,-1.217875893
371,2011,WAC,73,0,3.397260274,3.3463648834,3.3492009936,1.2299336259,1.2202944188,0.7960366413,0.6610535621,-6,-6,3.5019076584,0.2577046862,561,0.05,2.9957236976,4.0080916191,-0.155542775
372,2012,Horizon,97,0,4.1030927835,3.5010902723,3.5448075078,1.14993264,1.1428782386,0.1413913426,0.7562322556,-5,-5,2.6481538415,0.2691033607,561,0.05,2.1195805859,3.1767270971,0.8529364308
373,2012,America East,74,0,2.2432432432,1.6076271186,1.6625778857,1.262441047,1.2514477428,0.373670812,0.6274480682,-5,-5,2.683209425,0.2575372658,561,0.05,2.1773543118,3.1890645383,-1.075582306
374,2012,Atlantic Coast,99,0,1.5050505051,1.0173466112,1.0442827762,1.1046147424,1.0983731367,0.0823149874,0.8195554257,-5,-5,3.1110507894,0.2482171299,561,0.05,2.623502302,3.5985992767,-2.093704178
375,2012,Atlantic Sun,90,0,3.7111111111,3.7111111111,3.7111111111,1.1380634036,1.1309287818,1,0.7720885,-5,-5,2.8690033785,0.2468049498,561,0.05,2.3842286977,3.3537780593,0.8421077326
376,2012,Atlantic 10,105,0,2.780952381,2.5990332962,2.6091215125,0.9145945164,0.9095942789,0.6828896561,1.195481373,-5,-5,2.8070507202,0.2197674244,561,0.05,2.3753831903,3.23871825,-0.208017424
377,2012,Big East,114,0,0.9385964912,0.4582778174,0.4980688663,1.1993043993,1.1830460486,0.7326408504,0.6952502384,-5,-5,2.7182833274,0.2239418808,561,0.05,2.2784163235,3.1581503312,-2.26000551
378,2012,Big Sky,74,0,2.5945945946,2.4302325581,2.4543550056,1.2029759162,1.1933946443,0.4329447676,0.6910128673,-5,-5,3.5936588662,0.2608144187,561,0.05,3.0813667639,4.1059509685,-1.163426308
379,2012,Big South,94,0,4.5,4.2746958637,4.2878243553,1.0428870835,1.0365282064,0.5212788502,0.9194442958,-5,-5,2.6333153736,0.2684677754,561,0.05,2.1059905356,3.1606402116,1.6413804901
380,2012,Big 10,98,0,3.1428571429,3.1173783564,3.1180858754,1.041180666,1.0350978776,0.8881938049,0.9224605668,-5,-5,3.5245781713,0.2373444902,561,0.05,3.0583857403,3.9907706022,-0.407199815
381,2012,Big 12,90,0,4.9444444444,4.9444444444,4.9444444444,1.1669994837,1.1596833718,1,0.734274882,-5,-5,3.9017219406,0.2398058237,561,0.05,3.4306949545,4.3727489267,1.0427225038
382,2012,Big West,79,0,4.0886075949,3.616764847,3.7003646789,1.2197008056,1.2089195737,0.2880790216,0.6721920606,-5,-5,2.3482706603,0.2683168669,561,0.05,1.8212422371,2.8752990836,1.2684941866
383,2012,Colonial,108,0,2.537037037,2.537037037,2.537037037,0.9078912683,0.9032189624,1,1.2131997759,-5,-5,2.8385786566,0.2262776072,561,0.05,2.3941238152,3.283033498,-0.30154162
384,2012,CUSA,97,0,2.7319587629,2.7688819327,2.7600752518,1.1247039014,1.1177774395,0.8318265901,0.79053954,-5,-5,3.6128600606,0.2333831187,561,0.05,3.154448562,4.0712715592,-0.843978128
385,2012,Ivy League,56,0,0.4107142857,0.4107142857,0.4107142857,1.3304368257,1.3165019629,1,0.5649519152,-5,-5,2.310280793,0.2919290585,561,0.05,1.7368732649,2.8836883211,-1.899566507
386,2012,Great West,21,0,7.7619047619,7.856,7.8483219959,2.6556915484,2.5717697268,0.9105136457,0.1417897175,-5,-5,3.4503169043,0.5985785226,561,0.05,2.2745880036,4.6260458049,4.4056830957
387,2012,Metro Atlantic,90,0,2.1777777778,2.1777777778,2.1777777778,1.0814219136,1.0746424078,1,0.8550857491,-5,-5,2.2240473032,0.2339032337,561,0.05,1.7646141938,2.6834804125,-0.046269525
388,2012,MAC,98,0,2.6020408163,2.6449410659,2.6131870051,1.1490679007,1.1389560952,0.9823491462,0.7573709,-5,-5,2.6896239841,0.2303305452,561,0.05,2.2372083554,3.1420396129,-0.044682918
389,2012,Mid-Eastern AC,88,0,-1.659090909,-0.258476553,-0.432533153,1.1982507897,1.1759638699,0.3927550682,0.6964734287,-5,-5,2.6998438983,0.2419805583,561,0.05,2.2245452949,3.1751425017,-2.958320452
390,2012,Missouri Val,72,0,4.0138888889,4.625,4.4111855745,1.5894088723,1.5105361707,0.6942464752,0.3958482543,-5,-5,3.5784664965,0.2595034989,561,0.05,3.0687493049,4.0881836881,1.0465335035
391,2012,Mountain West,57,0,4.0526315789,3.8984375,3.91037636,1.4571634596,1.4421864936,0.5175233186,0.470959385,-5,-5,4.1219900366,0.2716730615,561,0.05,3.5883693705,4.6556107028,-0.223552537
392,2012,Northeast,105,0,0.619047619,0.2840108418,0.3276559038,1.136250779,1.1157709227,0.6800419171,0.7745538411,-5,-5,2.45588583,0.2305997672,561,0.05,2.0029413949,2.9088302652,-2.171874988
393,2012,OH Valley,91,0,3.6373626374,3.1650920776,3.1868502838,0.9641804034,0.9579379992,0.0635096604,1.0756807562,-5,-5,2.9705060726,0.2338903464,561,0.05,2.5110982765,3.4299138687,0.1945860051
394,2012,PAC 12,108,0,3.212962963,2.0110233153,2.1840199053,1.0805014029,1.0641123136,0.1117578156,0.8565433147,-5,-5,2.6966661218,0.352482098,561,0.05,2.0043202157,3.3890120279,-0.685642806
395,2012,Patriot,63,0,2.0952380952,1.5549399804,1.6571058977,1.1719124761,1.1591951869,0.1785311744,0.7281312063,-5,-5,2.3909812038,0.2654195919,561,0.05,1.8696436127,2.9123187949,-0.836041223
396,2012,SEC,84,0,7.0357142857,4.6628908552,5.1256279173,1.4245209144,1.3880503722,0.1182308967,0.4927905153,-5,-5,3.3857585582,0.2481040995,561,0.05,2.8984320854,3.8730850311,1.277132297
397,2012,Southern,111,0,3.7117117117,3.5770097671,3.5874832047,0.9705721914,0.965645019,0.1728055949,1.0615594293,-5,-5,2.6905528354,0.2387597994,561,0.05,2.221580452,3.1595252189,0.8864569317
398,2012,Southland,99,0,2.8080808081,2.6384873843,2.6563277043,1.0648233706,1.0584852011,0.3857658459,0.8819518005,-5,-5,3.2851735448,0.2330496228,561,0.05,2.8274170993,3.7429299903,-0.64668616
399,2012,Southwestern AC,90,0,4.5222222222,4.5222222222,4.5222222222,1.018669298,1.0122831967,1,0.963681598,-5,-5,2.9582910235,0.2282142569,561,0.05,2.5100322115,3.4065498355,1.5639311987
400,2012,Summit League,92,0,5.4891304348,5.1720379147,5.2014154113,1.2006205894,1.1929941693,0.1478965448,0.6937267265,-5,-5,4.3273462251,0.3529971824,561,0.05,3.6339885894,5.0207038607,0.8446916896
401,2012,Sun Belt,97,0,4.4536082474,4.4522347322,4.4514667649,1.0374872432,1.0312179342,0.9859406643,0.9290401202,-5,-5,3.6171268765,0.2370155032,561,0.05,3.1515806423,4.0826731106,0.8351078557
402,2012,West Coast,72,0,2.5694444444,2.5694444444,2.5694444444,1.315459224,1.3049782071,1,0.5778900526,-5,-5,2.76093903,0.2774929363,561,0.05,2.2158869564,3.3059911035,-0.191494586
403,2012,WAC,56,0,1.9107142857,1.9107142857,1.9107142857,1.3950327876,1.380426051,1,0.5138438583,-5,-5,3.4504648244,0.2567611625,561,0.05,2.9461341344,3.9547955143,-1.539750539
404,2013,Horizon,78,0,5.2692307692,4.3957551848,4.4626446548,1.1788134817,1.1698559565,0.0136228895,0.7196309144,-4,-4,2.6024070291,0.2678342468,561,0.05,2.0763265691,3.1284874892,1.7933481556
405,2013,America East,74,0,2.3108108108,2.0051204102,2.0177375871,1.2111484208,1.2015545859,0.5289194166,0.6817187917,-4,-4,2.6378949864,0.2566498529,561,0.05,2.1337829308,3.1420070419,-0.632774576
406,2013,Atlantic Coast,112,0,2.6607142857,2.2708105151,2.2965379336,1.1204801813,1.1145663911,0.2489346773,0.7965107498,-4,-4,3.0618723244,0.2471702246,561,0.05,2.57638017,3.5473644787,-0.791061809
407,2013,Atlantic Sun,92,0,2.4130434783,2.4654028436,2.4637619202,0.9720802951,0.9661172432,0.8592565027,1.0582681378,-4,-4,2.82226652,0.2458162663,561,0.05,2.3394338128,3.3050992273,-0.356863676
408,2013,Atlantic 10,114,0,2.6315789474,2.4182233489,2.4335661276,0.933073094,0.9281742629,0.1980315834,1.1485996175,-4,-4,2.7601622513,0.2193504518,561,0.05,2.3293137397,3.1910107629,-0.341938902
409,2013,Big East,113,0,3.7699115044,4.3282931611,4.2808933624,0.9946692402,0.9863377858,0.613342037,1.0107473807,-4,-4,2.6725763381,0.2235484653,561,0.05,2.2334820816,3.1116705946,1.655716823
410,2013,Big Sky,111,0,4.0540540541,4.1639827314,4.1540987749,1.0382979357,1.0329428723,0.640492631,0.9275899164,-4,-4,3.5403731573,0.2595784783,561,0.05,3.030508691,4.0502376235,0.6236095742
411,2013,Big South,93,0,1.4946236559,0.6301869286,0.7711197212,1.3352993948,1.3200621806,0.3941835605,0.5608447976,-4,-4,2.5877809584,0.2672351812,561,0.05,2.062877184,3.1126847327,-1.95759403
412,2013,Big 10,97,0,1.8762886598,1.8275614435,1.8318441935,1.0519523022,1.0460513632,0.6146624132,0.9036659182,-4,-4,3.4726486028,0.2365818829,561,0.05,3.0079540865,3.9373431192,-1.645087159
413,2013,Big 12,91,0,4.2637362637,4.049,4.0608587285,1.0918516325,1.0850183844,0.152655282,0.8388276633,-4,-4,3.8459853804,0.2391610747,561,0.05,3.3762248113,4.3157459496,0.2030146196
414,2013,Big West,92,0,1.2934782609,1.4046340493,1.3851330954,1.2893148018,1.2809644834,0.6873718036,0.6015643109,-4,-4,2.3058088729,0.2671939385,561,0.05,1.7809861074,2.8306316384,-0.901174824
415,2013,Colonial,99,0,2.3434343434,2.3434343434,2.3434343434,0.8711278347,0.8662359545,1,1.3177596902,-4,-4,2.7924752981,0.2257409521,561,0.05,2.3490745554,3.2358760408,-0.449040955
416,2013,CUSA,97,0,3.3195876289,3.1725093305,3.2327362176,1.0453289955,1.0382383104,0.3736024476,0.9151536282,-4,-4,3.5606174236,0.2326554646,561,0.05,3.1036351843,4.0175996629,-0.388108093
417,2013,Ivy League,56,0,1.9642857143,1.9642857143,1.9642857143,1.614097583,1.5971943884,1,0.3838313342,-4,-4,2.2679898123,0.2906038386,561,0.05,1.6971852832,2.8387943414,-0.303704098
418,2013,Great West,21,0,6.1428571429,6.516,6.4699509209,2.6247608653,2.5414254481,0.5879610494,0.1451511616,-4,-4,3.3984911797,0.5941188285,561,0.05,2.2315220175,4.565460342,3.1175088203
419,2013,Metro Atlantic,90,0,2.5888888889,2.1484375,2.189867766,1.1421936689,1.1348027497,0.0892921881,0.7665147261,-4,-4,2.1824762451,0.2332028768,561,0.05,1.7244187778,2.6405337123,-0.034038745
420,2013,MAC,94,0,1.8829787234,1.4608069426,1.4919569635,1.1046864522,1.0945382673,0.7216961156,0.8194490276,-4,-4,2.6445673446,0.2297239116,561,0.05,2.1933432664,3.0957914228,-1.183760402
421,2013,Mid-Eastern AC,88,0,3.0681818182,3.9317872486,3.7984316472,1.2852213565,1.2580676017,0.5876989847,0.6054023923,-4,-4,2.6541776818,0.2413093683,561,0.05,2.1801974309,3.1281579328,1.2776095667
422,2013,Missouri Val,71,0,2.5352112676,4.055808656,3.5691143558,1.6378674099,1.561859429,0.3550803171,0.3727713419,-4,-4,3.5260307027,0.2586599702,561,0.05,3.0179703715,4.0340910339,0.5297779533
423,2013,Mountain West,72,0,3.5416666667,3.5416666667,3.5416666667,1.3384187945,1.3277547941,1,0.5582335665,-4,-4,4.0642624118,0.2703062949,561,0.05,3.533326351,4.5951984727,-0.522595745
424,2013,Northeast,105,0,2.8380952381,2.3030598985,2.3756765515,1.1298134251,1.1135852629,0.5035466281,0.783405359,-4,-4,2.4125437796,0.2301294699,561,0.05,1.9605231032,2.864564456,-0.109483881
425,2013,OH Valley,99,0,1.7575757576,1.6072974706,1.6191599139,0.9918009271,0.9859109689,0.3649523554,1.0166020477,-4,-4,2.922101337,0.2331663407,561,0.05,2.4641156341,3.3800870399,-1.314803866
426,2013,PAC 12,101,0,2.801980198,0.9698397117,1.1556700777,1.0154761832,1.0054110971,0.0926818704,0.9697516249,-4,-4,2.6510591902,0.3495536191,561,0.05,1.9644654072,3.3376529732,-1.681219479
427,2013,Patriot,63,0,1.7301587302,0.7853335024,0.9775365705,1.3643699763,1.3483175769,0.0355080086,0.5371996142,-4,-4,2.3480133641,0.2640779023,561,0.05,1.8293111221,2.8667156062,-1.562679862
428,2013,SEC,97,0,6.9381443299,5.4296332965,5.7200569134,1.3995517741,1.3709257265,0.2702806043,0.5105309338,-4,-4,3.3342849362,0.247145737,561,0.05,2.8488408806,3.8197289919,2.0953483603
429,2013,Southern,110,0,2.6909090909,2.6909090909,2.6909090909,1.0448752126,1.0395848851,1,0.915948692,-4,-4,2.6444006197,0.2380905688,561,0.05,2.17674274,3.1120584994,0.0465084712
430,2013,Southland,91,0,3.1318681319,3.2283385328,3.2135002643,1.2344605705,1.2262667619,0.7503961465,0.6562140948,-4,-4,3.2341472908,0.2324756371,561,0.05,2.7775182691,3.6907763125,-0.005808758
431,2013,Southwestern AC,90,0,1.8888888889,1.8888888889,1.8888888889,1.0705617759,1.0638444363,1,0.8725222971,-4,-4,2.910334766,0.2277402634,561,0.05,2.463006973,3.3576625591,-1.021445877
432,2013,Summit League,65,0,4.6923076923,4.44773358,4.5106177463,1.6212310996,1.5678648451,0.8120268387,0.3804610024,-4,-4,4.2681179592,0.3503767159,561,0.05,3.5799074481,4.9563284704,0.1796156208
433,2013,Sun Belt,111,0,3.4234234234,3.3662659654,3.3722147313,1.0226017799,1.0174609991,0.531294925,0.9562840483,-4,-4,3.5645391395,0.2362932953,561,0.05,3.1004114672,4.0286668118,-0.198273174
434,2013,West Coast,73,0,2.0684931507,2.4735380343,2.4479818809,1.1554042023,1.1459110473,0.4651380317,0.7490867486,-4,-4,2.7147164522,0.2761524822,561,0.05,2.1722973008,3.2571356036,-0.241178418
435,2013,WAC,81,0,5.0740740741,3.6388888889,4.2336942415,1.3226688606,1.2895584279,0.1081391876,0.5716072674,-4,-4,3.3990219903,0.2561014404,561,0.05,2.8959871275,3.9020568532,0.2398668985
436,2014,Horizon,79,0,3.5063291139,3.0963627754,3.1613491214,1.357125627,1.3465008205,0.2897495292,0.5429500745,-3,-3,2.5566602168,0.2668419934,561,0.05,2.0325287425,3.080791691,0.5397025586
437,2014,America East,61,0,4.131147541,2.0404466702,2.2275676749,1.6034040228,1.5611071559,0.34843072,0.3889681688,-3,-3,2.5925805477,0.256050251,561,0.05,2.0896462312,3.0955148643,-0.552133878
438,2014,Atlantic Coast,125,0,3.384,3.0326825661,3.0590277918,1.0773650469,1.0726306359,0.162396011,0.8615376016,-3,-3,3.0126938594,0.2464252729,561,0.05,2.5286649405,3.4967227783,0.0199887067
439,2014,Atlantic Sun,96,0,4.3333333333,3.4205580843,3.4640217461,1.0744592834,1.0679274357,0.0331965877,0.8662037805,-3,-3,2.7755296616,0.2451295413,561,0.05,2.2940458208,3.2570135024,0.6450284227
440,2014,Atlantic 10,106,0,3.0566037736,2.9269055285,2.9369451986,1.0096913756,1.0042523339,0.4436621746,0.9808954196,-3,-3,2.7132737824,0.2192709103,561,0.05,2.2825815063,3.1439660585,0.2136317461
441,2014,Big East,81,0,2.4444444444,2.625,2.5912557376,1.1663471859,1.1452488756,0.8552348087,0.735096421,-3,-3,2.6268693488,0.2234843934,561,0.05,2.1879009424,3.0658377553,-0.001869349
442,2014,Big Sky,112,0,5.0982142857,5.1141868512,5.1105641578,0.9767521465,0.971589668,0.942777792,1.0481688558,-3,-3,3.4870874484,0.2586302601,561,0.05,2.9790854739,3.9950894228,1.6270994029
443,2014,Big South,105,0,2.2,2.1205697117,2.1235386405,1.0653674947,1.0490425122,0.9124461586,0.8810511373,-3,-3,2.5422465431,0.2662813932,561,0.05,2.0192162007,3.0652768856,-0.421676831
444,2014,Big 10,98,0,0.9285714286,0.9033156061,0.9077100365,1.2351232185,1.2275676608,0.8599992673,0.6555101613,-3,-3,3.4207190344,0.2361329092,561,0.05,2.9569063929,3.8845316759,-2.517403428
445,2014,Big 12,91,0,3.9230769231,3.9185,3.9187796867,1.1600236137,1.1528487921,0.9759987872,0.7431326456,-3,-3,3.7902488203,0.2388250129,561,0.05,3.3211483443,4.2593492962,0.1282511797
446,2014,Big West,78,0,2.8846153846,2.6240919056,2.6879282686,1.2218715981,1.2128075864,0.2009793011,0.6698057326,-3,-3,2.2633470855,0.2663487105,561,0.05,1.7401845183,2.7865096526,0.3607448202
447,2014,Colonial,72,0,3.9166666667,3.9166666667,3.9166666667,1.5169746756,1.5048877065,1,0.4345535864,-3,-3,2.7463719397,0.2255313107,561,0.05,2.303382975,3.1893609044,1.170294727
448,2014,CUSA,129,0,1.4186046512,1.4422465305,1.4364498021,1.0888609663,1.0841346609,0.7700536373,0.8434418405,-3,-3,3.5083747865,0.2322477225,561,0.05,3.052193435,3.964556138,-2.066128256
449,2014,Ivy League,56,0,0.9285714286,0.9285714286,0.9285714286,1.7124681664,1.6945377297,1,0.3410004766,-3,-3,2.2256988315,0.2895328703,561,0.05,1.6569979002,2.7943997628,-1.297127403
450,2014,Metro Atlantic,100,0,1.03,0.3,0.396527074,1.0524053966,1.0393894903,0.4548644339,0.9028879712,-3,-3,2.140905187,0.2328212535,561,0.05,1.6835973049,2.598213069,-1.840905187
451,2014,MAC,107,0,2.2429906542,2.6020352394,2.5107586039,1.0767571705,1.0653882784,0.6641137982,0.8625106274,-3,-3,2.599510705,0.2294396895,561,0.05,2.1488448964,3.0501765137,0.0025245344
452,2014,Mid-Eastern AC,89,0,0.2134831461,0.6055909274,0.499607199,1.4119762227,1.375461797,0.8123115912,0.5015858002,-3,-3,2.6085114653,0.2409440772,561,0.05,2.1352487199,3.0817742108,-2.002920538
453,2014,Missouri Val,81,0,2.8271604938,2.1111111111,2.3031583696,1.5795962728,1.5441154925,0.5438056635,0.4007816228,-3,-3,3.473594909,0.2581012848,561,0.05,2.9666319485,3.9805578694,-1.362483798
454,2014,Mountain West,101,0,6.2178217822,6.0914518066,6.0981168687,1.0638735852,1.0578849744,0.5318406209,0.8835272488,-3,-3,4.0065347871,0.2692152152,561,0.05,3.4777418266,4.5353277476,2.0849170195
455,2014,Northeast,96,0,4.3958333333,4.0731747392,4.1229834283,1.1613516744,1.1541608781,0.2944008851,0.7414340025,-3,-3,2.3692017292,0.2299789231,561,0.05,1.917476757,2.8209267013,1.70397301
456,2014,OH Valley,101,0,4.2178217822,3.8098275414,3.8645104557,1.1535302342,1.1453455442,0.233317904,0.7515225841,-3,-3,2.8736966015,0.2327604862,561,0.05,2.4165080786,3.3308851243,0.9361309399
457,2014,PAC 12,102,0,3.0098039216,2.5009013728,2.5757426711,0.9824823296,0.9716500796,0.5087325251,1.0359779306,-3,-3,2.6054522586,0.3468388914,561,0.05,1.9241907481,3.2867137692,-0.104550886
458,2014,Patriot,99,0,3.3232323232,2.871172431,2.9092467543,1.0153448151,1.0093484687,0.2548113426,0.9700025795,-3,-3,2.3050455244,0.2630192738,561,0.05,1.788422642,2.8216684068,0.5661269066
459,2014,SEC,97,0,3.7010309278,3.0011475801,3.2194643901,1.0814617206,1.0484074753,0.4868816269,0.8550228014,-3,-3,3.2828113143,0.2464890042,561,0.05,2.7986572142,3.7669654144,-0.281663734
460,2014,Southern,90,0,2.5444444444,2.7209821429,2.707339118,0.9741752256,0.9679007915,0.4651158688,1.0537214927,-3,-3,2.5982484041,0.2377311611,561,0.05,2.1312964735,3.0652003346,0.1227337388
461,2014,Southland,113,0,6.2123893805,6.241668533,6.223045023,1.252993426,1.2249237371,0.9903342982,0.6369457076,-3,-3,3.1831210368,0.2322200367,561,0.05,2.7269940658,3.6392480078,3.0585474962
462,2014,Southwestern AC,94,0,2.2021276596,2.0314128281,2.052588894,0.9802133523,0.9742256563,0.4338340919,1.0407796014,-3,-3,2.8623785086,0.2275901569,561,0.05,2.4153455548,3.3094114624,-0.830965681
463,2014,Summit League,52,0,3.9423076923,2.7427983539,3.0399899508,1.4115958878,1.3692437744,0.2936269089,0.5018561273,-3,-3,4.2088896934,0.3479689582,561,0.05,3.5254085039,4.8923708829,-1.466091339
464,2014,Sun Belt,81,0,5.4814814815,5.25,5.3308172541,1.4075391497,1.3685753433,0.8125293804,0.5047531448,-3,-3,3.5119514026,0.2358844051,561,0.05,3.0486268731,3.975275932,1.7380485974
465,2014,West Coast,90,0,2.8444444444,2.8444444444,2.8444444444,1.1971380677,1.1896326093,1,0.6977687538,-3,-3,2.6684938744,0.2750819065,561,0.05,2.1281775494,3.2088101994,0.17595057
466,2014,WAC,62,0,1.3548387097,1.3853333333,1.3738914795,1.6324363067,1.6009306026,0.9900437967,0.3752558829,-3,-3,3.3475791563,0.2557277164,561,0.05,2.8452783628,3.8498799499,-1.962245823
467,2014,American Athleti,85,0,0.1764705882,0.3028598439,0.2627805752,1.1002849542,1.0903073469,0.9665363591,0.8260182667,-3,-3,2.4191883338,0.414077731,561,0.05,1.6058561858,3.2325204817,-2.11632849
468,2015,Horizon,80,0,4.3375,3.2925651657,3.3735986305,1.2995937504,1.2900341225,0.0202677798,0.5920859719,-2,-2,2.5109134044,0.2661296971,561,0.05,1.9881810235,3.0336457852,0.7816517613
469,2015,America East,73,0,2.6575342466,2.4430727023,2.4545473171,1.1562258521,1.1470958543,0.2556641639,0.7480224786,-2,-2,2.5472661091,0.2557404845,561,0.05,2.0449402365,3.0495919816,-0.104193407
470,2015,Atlantic Coast,120,0,4.3166666667,4.3166666667,4.3166666667,0.8591051608,0.8548956755,1,1.3549003161,-2,-2,2.9635153944,0.245985018,561,0.05,2.4803512249,3.4466795639,1.3531512722
471,2015,Atlantic Sun,63,0,2.6507936508,0.9783468425,1.0537313387,1.2507131226,1.238710456,0.0218193911,0.6392703869,-2,-2,2.7287928031,0.2447473164,561,0.05,2.2480597291,3.2095258771,-1.750445961
472,2015,Atlantic 10,113,0,3.592920354,3.5429995997,3.54590699,1.046502904,1.0414988893,0.6513826575,0.9131016432,-2,-2,2.6663853136,0.2195291667,561,0.05,2.2351857698,3.0975848573,0.8766142861
473,2015,Big East,91,0,3.010989011,2.9815,2.9830821842,1.0587698212,1.0522187638,0.841642353,0.8920658053,-2,-2,2.5811623596,0.2237499481,561,0.05,2.1416723501,3.020652369,0.4003376404
474,2015,Big Sky,112,0,7.3482142857,7.2049629833,7.2157103517,1.1055168202,1.0999735198,0.6715651092,0.8182184924,-2,-2,3.4338017394,0.2579729367,561,0.05,2.9270908807,3.9405125982,3.7711612438
475,2015,Big South,110,0,3.6818181818,3.6818181818,3.6818181818,1.149528565,1.1437049684,1,0.7567640011,-2,-2,2.4967121279,0.265609415,561,0.05,1.975001686,3.0184225697,1.185106054
476,2015,Big 10,126,0,4.1428571429,4.1428571429,4.1428571429,0.9884466816,0.9837650377,1,1.0235133331,-2,-2,3.3687894659,0.2359993591,561,0.05,2.9052391437,3.8323397881,0.7740676769
477,2015,Big 12,90,0,4.5777777778,4.5777777778,4.5777777778,1.0812593296,1.0744777962,1,0.8553429191,-2,-2,3.7345122601,0.2387989414,561,0.05,3.2654629938,4.2035615263,0.8432655177
478,2015,Big West,74,0,2.8108108108,2.5040650407,2.5329100812,1.2729158768,1.2629115799,0.1727368888,0.6171640115,-2,-2,2.220885298,0.2657838322,561,0.05,1.6988322657,2.7429383303,0.2831797426
479,2015,Colonial,94,0,1.9787234043,1.5320930233,1.5589368663,1.0058532744,0.9996331698,0.1541169078,0.9883954373,-2,-2,2.7002685812,0.2256495944,561,0.05,2.2570472836,3.1434898788,-1.168175558
480,2015,CUSA,132,0,2.5151515152,2.2608408479,2.2770959425,0.9748095477,0.9704465277,0.3945731206,1.0523505967,-2,-2,3.4561321495,0.2321615778,561,0.05,3.0001200036,3.9121442955,-1.195291302
481,2015,Ivy League,56,0,1.6607142857,1.6607142857,1.6607142857,1.5920858329,1.5754154313,1,0.3945182013,-2,-2,2.1834078508,0.2887189828,561,0.05,1.6163055586,2.7505101429,-0.522693565
482,2015,Metro Atlantic,110,0,1.1727272727,1.1727272727,1.1727272727,1.0615637959,1.0561889211,1,0.8873762534,-2,-2,2.0993341289,0.2327599314,561,0.05,1.6421466958,2.5565215619,-0.926606856
483,2015,MAC,117,0,2.4017094017,1.9198708429,1.9729534822,1.0004648285,0.9955203664,0.0555148583,0.9990709907,-2,-2,2.5544540655,0.2294790767,561,0.05,2.1037108924,3.0051972386,-0.634583223
484,2015,Mid-Eastern AC,107,0,2.3831775701,2.2612799297,2.2710699985,1.0351504591,1.0293532914,0.6614566995,0.9332393485,-2,-2,2.5628452488,0.2408860764,561,0.05,2.0896964286,3.0359940691,-0.301565319
485,2015,Missouri Val,93,0,3.2903225806,2.8341510239,2.8758403256,1.2925779723,1.2844337991,0.0982430971,0.5985307932,-2,-2,3.4211591152,0.2578292944,561,0.05,2.9147303987,3.9275878317,-0.587008091
486,2015,Mountain West,99,0,5.5050505051,5.5050505051,5.5050505051,1.0167951055,1.0111799186,1,0.9672374558,-2,-2,3.9488071623,0.2684031847,561,0.05,3.4216091935,4.4760051312,1.5562433427
487,2015,Northeast,97,0,2.4742268041,2.1859077035,2.2317948008,1.1357434056,1.1284749725,0.3479566938,0.7752460324,-2,-2,2.3258596787,0.2301487544,561,0.05,1.8738011237,2.7779182337,-0.139951975
488,2015,OH Valley,96,0,1.7604166667,1.7604166667,1.7604166667,0.9324660171,0.9267256557,1,1.1500956833,-2,-2,2.8252918659,0.2326744478,561,0.05,2.3682723399,3.282311392,-1.064875199
489,2015,PAC 12,108,0,1.6018518519,1.6018518519,1.6018518519,1.0905762443,1.0848693699,1,0.8407907658,-2,-2,2.5598453271,0.3443429706,561,0.05,1.8834863081,3.236204346,-0.957993475
490,2015,Patriot,99,0,2.1414141414,1.7067385305,1.7561217862,0.9525419832,0.9466806166,0.2047876292,1.1021272679,-2,-2,2.2620776847,0.2622471347,561,0.05,1.7469714393,2.7771839301,-0.555339154
491,2015,SEC,112,0,3.6785714286,3.6785714286,3.6785714286,0.9024897332,0.8979303697,1,1.227765597,-2,-2,3.2313376923,0.2461363156,561,0.05,2.7478763437,3.7147990408,0.4472337363
492,2015,Southern,56,0,3.7678571429,3.7678571429,3.7678571429,1.2647656989,1.2515199508,1,0.6251436763,-2,-2,2.5520961884,0.2376829818,561,0.05,2.0852388917,3.018953485,1.2157609545
493,2015,Southland,121,0,2.2975206612,1.9247259586,1.990188031,1.0393231964,1.0327906467,0.2551155361,0.9257607406,-2,-2,3.1320947828,0.2322838726,561,0.05,2.6758424251,3.5883471406,-1.207368824
494,2015,Southwestern AC,92,0,2.9239130435,2.8198019802,2.827543981,1.1840065278,1.1767207667,0.601594939,0.7133321636,-2,-2,2.8144222512,0.2277645781,561,0.05,2.3670466992,3.2617978032,0.005379729
495,2015,Summit League,72,0,7.75,7.75,7.75,1.3420646389,1.3313712361,1,0.5552046986,-2,-2,4.1496614275,0.3457783527,561,0.05,3.4704830288,4.8288398262,3.6003385725
496,2015,Sun Belt,112,0,3.1160714286,2.8807749627,2.8968090426,0.9543758858,0.9495505087,0.1055284202,1.0978957021,-2,-2,3.4593636656,0.2357904626,561,0.05,2.9962236583,3.9225036729,-0.578588703
497,2015,West Coast,90,0,1.6888888889,1.6888888889,1.6888888889,1.1220892264,1.1150526634,1,0.7942280386,-2,-2,2.6222712966,0.2742843695,561,0.05,2.0835214951,3.1610210982,-0.933382408
498,2015,WAC,58,0,5.1896551724,4.9884615385,5.0116123252,1.30500344,1.291796131,0.4221305387,0.5871873449,-2,-2,3.2961363223,0.2556412448,561,0.05,2.7940053764,3.7982672682,1.6923252162
499,2015,American Athleti,99,0,2.3333333333,2.3333333333,2.3333333333,1.0403034854,1.0344116561,1,0.9240168542,-2,-2,2.375337413,0.4110211533,561,0.05,1.5680090001,3.182665826,-0.04200408
500,2016,Horizon,92,0,1.3695652174,1.0725118483,1.1026404019,1.1957596714,1.1881827003,0.1564409198,0.6993783686,-1,-1,2.465166592,0.2656996097,561,0.05,1.9432789896,2.9870541944,-1.392654744
501,2016,America East,75,0,1.36,1.6015525151,1.5907253804,1.203006124,1.193766703,0.504444561,0.6909781648,-1,-1,2.5019516704,0.2557216065,561,0.05,1.999662878,3.0042404627,-0.900399155
502,2016,Atlantic Coast,120,0,1.8583333333,1.8583333333,1.8583333333,1.0568460939,1.0515731038,1,0.895316332,-1,-1,2.9143369294,0.2458510968,561,0.05,2.4314358081,3.3972380507,-1.056003596
503,2016,Atlantic Sun,63,0,3.4126984127,1.6803060802,1.7182104951,0.9942366266,0.9850116161,0.0191740735,1.0116271676,-1,-1,2.6820559447,0.2446710187,561,0.05,2.2014727347,3.1626391546,-1.001749864
504,2016,Atlantic 10,112,0,3.5446428571,3.5446428571,3.5446428571,1.0037726582,0.9987919967,1,0.9924971687,-1,-1,2.6194968447,0.220124032,561,0.05,2.1871288655,3.0518648239,0.9251460124
505,2016,Big East,92,0,2.9347826087,2.5606635071,2.5837509979,1.100654024,1.093725126,0.1222039,0.8254644009,-1,-1,2.5354553703,0.2243439589,561,0.05,2.094798604,2.9761121365,0.0252081368
506,2016,Big Sky,109,0,2.5871559633,2.5900673401,2.5917901888,1.09453304,1.0885662587,0.9640443746,0.8347227462,-1,-1,3.3805160305,0.2576087348,561,0.05,2.8745205376,3.8865115234,-0.79044869
507,2016,Big South,113,0,3.0088495575,2.8732057416,2.8881668581,1.0468865274,1.0415540782,0.5233355516,0.912432568,-1,-1,2.4511777126,0.2652213887,561,0.05,1.9302294326,2.9721259926,0.422028029
508,2016,Big 10,126,0,3.380952381,3.380952381,3.380952381,0.9987607044,0.9942997314,1,1.0024832064,-1,-1,3.3168598975,0.2361817678,561,0.05,2.8529512879,3.7807685071,0.0640924835
509,2016,Big 12,90,0,4.2111111111,4.2111111111,4.2111111111,1.1707096246,1.1633695023,1,0.7296282191,-1,-1,3.6787756999,0.2390829616,561,0.05,3.2091685606,4.1483828391,0.5323354113
510,2016,Big West,73,0,1.4657534247,1.2503429355,1.2621866174,1.1791757858,1.1698631607,0.2568053469,0.7191887663,-1,-1,2.1784235106,0.265501093,561,0.05,1.656925835,2.6999211862,-0.928080575
511,2016,Colonial,90,0,2.5222222222,2.5222222222,2.5222222222,1.2240703327,1.2163966978,1,0.6674016185,-1,-1,2.6541652227,0.2260952884,561,0.05,2.2100684922,3.0982619533,-0.131943001
512,2016,CUSA,126,0,3.9365079365,3.9365079365,3.9365079365,0.9537119937,0.9495896741,1,1.099424755,-1,-1,3.4038895125,0.2323973882,561,0.05,2.9474141873,3.8603648376,0.532618424
513,2016,Ivy League,56,0,2.5892857143,2.5892857143,2.5892857143,1.3307937463,1.3168573431,1,0.5646489141,-1,-1,2.14111687,0.2881643544,561,0.05,1.5751039797,2.7071297603,0.4481688443
514,2016,Metro Atlantic,112,0,2.4107142857,2.5186113099,2.5111819489,0.8924737522,0.8879713764,0.50630841,1.2554779669,-1,-1,2.0577630708,0.2330191634,561,0.05,1.6000664537,2.5154596878,0.4608482392
515,2016,MAC,112,0,2.6071428571,2.2264895789,2.2598129593,1.0121022596,1.0068619152,0.0658670538,0.9762278904,-1,-1,2.5093974259,0.229841907,561,0.05,2.0579415812,2.9608532707,-0.282907847
516,2016,Mid-Eastern AC,104,0,3.25,3.25,3.25,1.1480891267,1.1408367511,1,0.7586628048,-1,-1,2.5171790324,0.2411355878,561,0.05,2.0435401213,2.9908179434,0.7328209676
517,2016,Missouri Val,91,0,3.5494505495,3.605,3.6015142784,1.1215100033,1.1145670179,0.7021713153,0.7950486359,-1,-1,3.3687233215,0.2578449063,561,0.05,2.8622639402,3.8751827028,0.2362766785
518,2016,Mountain West,102,0,3.4215686275,3.2038994105,3.2254544304,1.0693881951,1.0632617579,0.1592683007,0.8744384157,-1,-1,3.8910795375,0.2678727411,561,0.05,3.3649234669,4.4172356082,-0.687180127
519,2016,Northeast,97,0,2.0824742268,1.6059150532,1.6759433032,1.1087942391,1.1018778894,0.0911867631,0.8133885944,-1,-1,2.2825176283,0.2306382559,561,0.05,1.8294975936,2.7355376629,-0.676602575
520,2016,OH Valley,96,0,4.8958333333,4.8958333333,4.8958333333,1.0588001352,1.0522565248,1,0.8920147255,-1,-1,2.7768871304,0.2329085799,561,0.05,2.3194077217,3.234366539,2.118946203
521,2016,PAC 12,110,0,4.2636363636,4.3307093872,4.3265872734,0.8975870254,0.8929354679,0.6585904574,1.2412145775,-1,-1,2.5142383955,0.3420706463,561,0.05,1.8423426797,3.1861341112,1.8164709917
522,2016,Patriot,97,0,2.7628865979,2.0533064374,2.0880110883,0.9514331775,0.9458588794,0.008968188,1.1046976156,-1,-1,2.2191098449,0.26176402,561,0.05,1.7049525342,2.7332671557,-0.165803408
523,2016,SEC,112,0,3.7142857143,3.7142857143,3.7142857143,1.0079615982,1.0024799973,1,0.9842649661,-1,-1,3.1798640703,0.2460889784,561,0.05,2.6964957016,3.663232439,0.534421644
524,2016,Southern,56,0,3.9107142857,3.9107142857,3.9107142857,1.3897972195,1.3752452978,1,0.5177225994,-1,-1,2.5059439727,0.2379462199,561,0.05,2.0385696234,2.973318322,1.404770313
525,2016,Southland,117,0,3.6324786325,3.6324786325,3.6324786325,0.9572699034,0.9522949147,1,1.0912674219,-1,-1,3.0810685289,0.2326668821,561,0.05,2.6240638633,3.5380731944,0.5514101036
526,2016,Southwestern AC,90,0,3.7666666667,3.7666666667,3.7666666667,1.126087535,1.1190268767,1,0.7885980479,-1,-1,2.7664659937,0.2282627828,561,0.05,2.3181118672,3.2148201202,1.0002006729
527,2016,Summit League,72,0,3.4583333333,3.4583333333,3.4583333333,1.1585942242,1.1493618232,1,0.744967423,-1,-1,4.0904331617,0.3438090503,561,0.05,3.4151228699,4.7657434534,-0.632099828
528,2016,Sun Belt,110,0,2.2272727273,2.2272727273,2.2272727273,1.0968433986,1.0912902107,1,0.831209979,-1,-1,3.4067759287,0.2360118437,561,0.05,2.9432010841,3.8703507732,-1.179503201
529,2016,West Coast,90,0,3.8555555556,3.8555555556,3.8555555556,1.02971479,1.0232589888,1,0.9431181411,-1,-1,2.5760487189,0.2737622575,561,0.05,2.0383244507,3.1137729871,1.2795068367
530,2016,WAC,56,0,2.7142857143,2.7142857143,2.7142857143,1.5143442274,1.4984799285,1,0.4360645553,-1,-1,3.2446934883,0.2558423169,561,0.05,2.7421675963,3.7472193803,-0.530407774
531,2016,American Athleti,99,0,2.0707070707,2.0707070707,2.0707070707,1.0179804855,1.0122236548,1,0.9649861819,-1,-1,2.3314864923,0.4081518392,561,0.05,1.5297939907,3.133178994,-0.260779422
532,2017,Horizon,96,0,4.8333333333,4.1433430112,4.1939518961,1.2996029537,1.2916248406,0.1029551014,0.592077586,0,0,2.4194197796,0.2655531022,561,0.05,1.8978199474,2.9410196119,1.7239232316
533,2017,America East,79,0,2.0379746835,1.7147045117,1.7447059599,1.2089158298,1.199978796,0.4985243597,0.684239074,0,0,2.4566372317,0.2559936814,561,0.05,1.9538140293,2.9594604341,-0.74193272
534,2017,Atlantic Coast,133,0,4.4962406015,3.7066916314,3.7551821627,0.9867725714,0.9822768464,0.0346490392,1.0269891647,0,0,2.8651584645,0.2460240096,561,0.05,2.3819177075,3.3483992214,0.8415331669
535,2017,Atlantic Sun,63,0,3.0952380952,1.5806671619,1.6324830724,1.1854598708,1.1743936495,0.0338197848,0.7115841822,0,0,2.6353190862,0.2449009341,561,0.05,2.1542842759,3.1163538965,-1.054651924
536,2017,Atlantic 10,125,0,3.536,2.6969134827,2.7809582617,0.9543518839,0.9500377619,0.0216326518,1.0979509269,0,0,2.5726083758,0.2210527888,561,0.05,2.1384161311,3.0068006206,0.1243051068
537,2017,Big East,96,0,1.8333333333,1.382219681,1.4148579639,1.1242579496,1.1174468634,0.1667126129,0.7911668204,0,0,2.489748381,0.2252638273,561,0.05,2.0472848077,2.9322119543,-1.1075287
538,2017,Big Sky,109,0,2.7339449541,2.7583472454,2.7546653068,1.0383394908,1.0325156108,0.7695914735,0.9275156722,0,0,3.3272303216,0.2575388982,561,0.05,2.821372002,3.8330886412,-0.568883076
539,2017,Big South,90,0,2.0333333333,2.0333333333,2.0333333333,1.1130728112,1.106094083,1,0.8071473981,0,0,2.4056432973,0.2651185611,561,0.05,1.8848969915,2.9263896031,-0.372309964
540,2017,Big 10,125,0,4.432,3.6518919672,3.7151741428,1.1169253797,1.1111968184,0.1300541042,0.8015888749,0,0,3.264930329,0.2366794046,561,0.05,2.8000442603,3.7298163977,0.3869616382
541,2017,Big 12,98,0,3.7755102041,2.8292286948,2.8745447818,1.149777334,1.1430384068,0.0400702023,0.7564365653,0,0,3.6230391397,0.2396759712,561,0.05,3.15226721,4.0938110693,-0.793810445
542,2017,Big West,72,0,1.9444444444,1.9444444444,1.9444444444,1.1434365886,1.13432633,1,0.7648492233,0,0,2.1359617232,0.2655013944,561,0.05,1.6144634556,2.6574599907,-0.191517279
543,2017,Colonial,92,0,3.0543478261,2.7800947867,2.8037960886,1.119066874,1.1119500647,0.1931610063,0.7985239007,0,0,2.6080618643,0.2268664632,561,0.05,2.162450391,3.0536733376,0.1720329224
544,2017,CUSA,126,0,3.3650793651,3.3650793651,3.3650793651,0.91969354,0.915736512,1,1.1822619924,0,0,3.3516468755,0.232954176,561,0.05,2.8940779068,3.8092158441,0.0134324896
545,2017,Ivy League,56,0,2.5357142857,2.5357142857,2.5357142857,1.442894572,1.4277783193,1,0.4803201439,0,0,2.0988258893,0.2878704838,561,0.05,1.5333902202,2.6642615584,0.4368883964
546,2017,Metro Atlantic,119,0,2.5882352941,2.0734688605,2.1265245062,0.9789206816,0.9742247285,0.0324035936,1.0435301279,0,0,2.0161920126,0.2335978824,561,0.05,1.5573586749,2.4750253504,0.0572768478
547,2017,MAC,112,0,1.4553571429,0.9552590857,0.9963849915,1.0272949647,1.0220716846,0.0221120001,0.9475664625,0,0,2.4643407864,0.2305266529,561,0.05,2.0115399624,2.9171416103,-1.509081701
548,2017,Mid-Eastern AC,105,0,3.0761904762,2.9718953869,2.9843226083,1.1473717919,1.1410310885,0.3144912964,0.7596117307,0,0,2.4715128159,0.2416916591,561,0.05,1.9967816689,2.9462439629,0.500382571
549,2017,Missouri Val,90,0,1.4222222222,1.4222222222,1.4222222222,1.2057151501,1.1981552602,1,0.6878766444,0,0,3.3162875277,0.2581480682,561,0.05,2.8092326753,3.8233423802,-1.894065305
550,2017,Mountain West,101,0,3.6831683168,3.5845765756,3.5946793374,1.1311259957,1.1252815453,0.5866876069,0.7815882701,0,0,3.8333519128,0.2676255587,561,0.05,3.3076813583,4.3590224673,-0.248775337
551,2017,Northeast,97,0,2.8144329897,2.3595111201,2.4329639909,1.1633774043,1.1559631727,0.1386727598,0.738854208,0,0,2.2391755778,0.2314453994,561,0.05,1.7845701505,2.6937810051,0.1203355423
552,2017,OH Valley,103,0,2.8155339806,2.310802664,2.4173553765,1.1373655953,1.1291831099,0.0870005982,0.7730361901,0,0,2.7284823948,0.2334619192,561,0.05,2.2699161161,3.1870486735,-0.417679731
553,2017,PAC 12,119,0,3.025210084,2.396089726,2.4440204547,0.9435282405,0.9388570073,0.0232107201,1.1232856042,0,0,2.4686314639,0.3400264011,561,0.05,1.8007510577,3.1365118701,-0.072541738
554,2017,Patriot,98,0,4.0918367347,3.5243550217,3.5859419928,1.0519896375,1.0456413058,0.0632615667,0.9036017768,0,0,2.1761420052,0.2615715312,561,0.05,1.6623627812,2.6899212293,1.3482130165
555,2017,SEC,125,0,3.592,2.7965046417,2.8742857724,0.9425461041,0.9382450639,0.0044768709,1.1256277592,0,0,3.1283904483,0.2463471686,561,0.05,2.6445149421,3.6122659546,-0.331885807
556,2017,Southern,63,0,4.746031746,3.6588161477,3.7643193829,1.2740855897,1.2612545492,0.0375928072,0.6160313195,0,0,2.459791757,0.2385198443,561,0.05,1.9912906937,2.9282928204,1.1990243907
557,2017,Southland,117,0,5.6495726496,5.6495726496,5.6495726496,1.0299426406,1.0249488805,1,0.9427009018,0,0,3.0300422749,0.2333674935,561,0.05,2.5716614673,3.4884230825,2.6195303747
558,2017,Southwestern AC,94,0,3.0957446809,2.7762135922,2.813738001,1.0577250223,1.0512066441,0.1157212196,0.893829004,0,0,2.7185097363,0.2290826586,561,0.05,2.2685452084,3.1684742642,0.057703856
559,2017,Summit League,76,0,5.8815789474,5.119047619,5.1750086982,1.368274605,1.3576986632,0.0435516649,0.5341379888,0,0,4.0312048958,0.3420648732,561,0.05,3.3593205195,4.7030892721,1.0878427232
560,2017,Sun Belt,108,0,2.0185185185,2.0185185185,2.0185185185,1.1795435597,1.1732720491,1,0.7187403597,0,0,3.3541881917,0.2365476633,561,0.05,2.8895608894,3.818815494,-1.335669673
561,2017,West Coast,96,0,3.65625,3.2999990142,3.3459017931,1.1908263087,1.1835848674,0.1843288976,0.70518515,0,0,2.5298261411,0.2735171476,561,0.05,1.992583318,3.0670689642,0.7701728731
562,2017,WAC,56,0,4.5,3.5585585586,3.6291559225,1.3376716394,1.3232518527,0.0474388896,0.5588573422,0,0,3.1932506543,0.256330256,561,0.05,2.6897663516,3.6967349569,0.3653079043
563,2017,American Athleti,97,0,4.2577319588,2.947174472,2.9873853652,1.1422026302,1.1354264873,0.0485578778,0.7665026987,0,0,2.2876355716,0.4054737644,561,0.05,1.4912033488,3.0840677944,0.6595389004


==> anc/original-supplement/Phase_II_Results/Professional/S_NBA_C_ANALYSIS.csv <==
VAR1,Year,conference,ngames,number_neutral_site,unconditional_HFE,FE_mov_HFE,RE_mov_HFE,se_FE_mov_HFE,se_RE_mov_HFE,oneprime_z_eta_pvalue,weightRE,varRE,time,timec,Pred,StdErrPred,DF,Alpha,Lower,Upper,Resid
1,2000,Eastern,439,0,3.874715262,3.8587391903,3.8622543168,0.5569156683,0.5563784576,0.4653816866,3.2241937142,0.3101550616,-17,-17,3.3008643349,0.2593608219,32,0.05,2.7725636288,3.829165041,0.5578748554
2,2000,Western,399,0,3.2080200501,3.1707205466,3.1728545083,0.5717946598,0.5710881792,0.4647400257,3.0585797576,0.326949133,-17,-17,3.6929948767,0.2723820349,32,0.05,3.1381708277,4.2478189256,-0.52227433
3,2001,Eastern,442,0,2.1470588235,2.1557687152,2.1546981228,0.5381903883,0.5375996225,0.8202596171,3.4524557853,0.2896488941,-16,-16,3.2571762442,0.236949993,32,0.05,2.7745249026,3.7398275857,-1.101407529
4,2001,Western,393,0,3.572519084,3.5531680799,3.555197066,0.6083177146,0.6075660294,0.5674598286,2.7023342948,0.3700504419,-16,-16,3.6718124607,0.2491220798,32,0.05,3.1643673898,4.1792575315,-0.118644381
5,2002,Eastern,440,0,3.1840909091,3.1611546777,3.1650503647,0.545509763,0.5449541638,0.4226916688,3.3604307092,0.2975809015,-15,-15,3.2134881534,0.2155856517,32,0.05,2.774354551,3.6526217558,-0.052333476
6,2002,Western,396,0,4.101010101,4.0604402836,4.0642550297,0.5857624023,0.5850354175,0.2495569821,2.914452723,0.3431175919,-15,-15,3.6506300447,0.2268306861,32,0.05,3.1885910569,4.1126690324,0.4098102389
7,2003,Eastern,444,0,3.3783783784,3.3707055654,3.3715527102,0.5467309153,0.54612982,0.582579929,3.3454360753,0.2989146938,-14,-14,3.1698000626,0.1956109865,32,0.05,2.771353522,3.5682466033,0.2009055028
8,2003,Western,407,0,3.2334152334,3.2203752762,3.2218354675,0.5543413942,0.5537204034,0.6128585886,3.2542085403,0.3072943813,-14,-14,3.6294476287,0.2058227914,32,0.05,3.210200322,4.0486949353,-0.409072352
9,2004,Eastern,445,0,3.0471910112,3.0307142607,3.0325880376,0.510746449,0.5102044901,0.5200290329,3.833445456,0.2608619352,-13,-13,3.1261119719,0.1774957847,32,0.05,2.7645648897,3.487659054,-0.095397711
10,2004,Western,401,0,4.8902743142,4.8859069413,4.8865125915,0.5368356968,0.5362112689,0.8054146249,3.4699021423,0.2881925654,-13,-13,3.6082652127,0.1865325564,32,0.05,3.2283108289,3.9882195964,1.2776417287
11,2005,Eastern,429,0,3.4778554779,3.4657449736,3.4669597431,0.5379879013,0.5373754286,0.5233050328,3.4550551334,0.289430982,-12,-12,3.0824238811,0.1618655612,32,0.05,2.7527145224,3.4121332399,0.3833210925
12,2005,Western,428,0,2.7546728972,2.7373900734,2.7394954664,0.5544323087,0.553798064,0.4935096727,3.2531413927,0.3073951849,-12,-12,3.5870827967,0.1695472782,32,0.05,3.2417262924,3.9324393009,-0.849692723
13,2006,Eastern,431,0,2.9118329466,2.8787096247,2.8836295795,0.5216418806,0.521084738,0.1578311127,3.674980983,0.2721102516,-11,-11,3.0387357904,0.1495017625,32,0.05,2.7342106654,3.3432609153,-0.160026166
14,2006,Western,432,0,3.4722222222,3.4480449101,3.4510307182,0.5713526,0.5707499294,0.3994094128,3.0633144809,0.3264437936,-11,-11,3.5659003807,0.1556235082,32,0.05,3.2489056678,3.8828950935,-0.117855471
15,2007,Eastern,426,0,3.3474178404,3.3474178404,3.3474178404,0.5633276999,0.5627113415,1,3.1512131951,0.3173380974,-10,-10,2.9950476996,0.1412646624,32,0.05,2.7073009985,3.2827944007,0.3523701408
16,2007,Western,429,0,3.4778554779,3.4319273131,3.4375043576,0.582174024,0.5814889794,0.1599620523,2.9504913956,0.3389265942,-10,-10,3.5447179647,0.1456419749,32,0.05,3.2480549698,3.8413809595,-0.112790652
17,2008,Eastern,432,0,3.9143518519,3.8693211014,3.872494975,0.5750287245,0.5743554111,0.1916596183,3.0242725025,0.330658034,-9,-9,2.9513596089,0.1378957703,32,0.05,2.6704751165,3.2322441012,0.9179614925
18,2008,Western,428,0,4.441588785,4.4251848582,4.4261850173,0.5567333416,0.5561098364,0.662717068,3.2263058671,0.3099520136,-9,-9,3.5235355487,0.1404457376,32,0.05,3.2374569427,3.8096141546,0.9016493095
19,2009,Eastern,431,0,3.4292343387,3.4180974339,3.4195006176,0.5349023619,0.5342545066,0.6944443982,3.4950304913,0.2861205367,-8,-8,2.9076715181,0.139747604,32,0.05,2.6230149637,3.1923280725,0.5104259158
20,2009,Western,429,0,3.5198135198,3.4701870875,3.4738502952,0.5846018953,0.5839273995,0.3226511861,2.9260353054,0.341759376,-8,-8,3.5023531327,0.1405664875,32,0.05,3.2160285674,3.788677698,-0.032166045
21,2010,Eastern,427,0,2.149882904,2.1247789227,2.1273403771,0.591306441,0.5906446115,0.3991066187,2.8600576063,0.3496433071,-7,-7,2.8639834273,0.1466224846,32,0.05,2.5653231996,3.1626436551,-0.739204505
22,2010,Western,428,0,3.2546728972,3.2546728972,3.2546728972,0.554846557,0.554250107,1,3.2482856173,0.3078547018,-7,-7,3.4811707167,0.1459910319,32,0.05,3.183796716,3.7785447173,-0.226497819
23,2011,Eastern,424,0,2.7287735849,2.6902852307,2.6932050528,0.5296035249,0.5289561166,0.4142119573,3.5653179525,0.2804798936,-6,-6,2.8202953366,0.1578655247,32,0.05,2.4987337855,3.1418568876,-0.130010106
24,2011,Western,429,0,3.2657342657,3.2597375132,3.2603045865,0.5075939776,0.5070283745,0.7506211772,3.8812094356,0.2576516461,-6,-6,3.4599883007,0.1561676573,32,0.05,3.1418851924,3.7780914089,-0.200250787
25,2012,Eastern,402,0,2.4328358209,2.4066691302,2.4084690007,0.6254151934,0.6246943234,0.5552894162,2.5566021217,0.3911441642,-5,-5,2.7766072458,0.1726253329,32,0.05,2.4249809493,3.1282335424,-0.369938116
26,2012,Western,397,0,3.6347607053,3.6240511081,3.6260517866,0.5561496268,0.5554725936,0.5518179866,3.2330818521,0.3093024073,-5,-5,3.4388058847,0.1702463062,32,0.05,3.0920255069,3.7855862624,0.1852452234
27,2013,Eastern,430,0,2.6744186047,2.6430700485,2.6460226298,0.5683750153,0.567726871,0.347017486,3.0954945394,0.323050158,-4,-4,2.7329191551,0.1900844497,32,0.05,2.3457298015,3.1201085087,-0.089849107
28,2013,Western,427,0,3.718969555,3.7080127019,3.7091091413,0.5804135088,0.5797430705,0.4684148881,2.9684174521,0.3368798412,-4,-4,3.4176234687,0.187349364,32,0.05,3.0360053023,3.7992416351,0.2903892332
29,2014,Eastern,429,0,2.1934731935,2.1688578207,2.1716731521,0.5518995852,0.5513085074,0.4203723277,3.2830678992,0.3045931521,-3,-3,2.6892310643,0.2095693232,32,0.05,2.2623523222,3.1161098064,-0.520373244
30,2014,Western,434,0,2.9585253456,2.9214443605,2.924772026,0.5502965703,0.5496879835,0.2752014555,3.3022229234,0.3028263152,-3,-3,3.3964410527,0.2067275391,32,0.05,2.9753508353,3.81753127,-0.474996692
31,2015,Eastern,425,0,1.4094117647,1.4301345611,1.4266542911,0.6161056606,0.615439327,0.1898391433,2.6344478261,0.379586185,-2,-2,2.6455429735,0.2305669429,32,0.05,2.1758934796,3.1151924675,-1.215408412
32,2015,Western,428,0,3.0981308411,3.0621230577,3.065609315,0.5595920542,0.5589513148,0.3708701071,3.1934264758,0.3131432671,-2,-2,3.3752586367,0.2278009623,32,0.05,2.9112432608,3.8392740125,-0.313135579
33,2016,Eastern,430,0,3.7046511628,3.6899785015,3.6915938272,0.5647483482,0.5641173318,0.7216555679,3.1353791164,0.3189406968,-1,-1,2.6018548828,0.2527004945,32,0.05,2.0871208197,3.1165889459,1.0881236187
34,2016,Western,428,0,3.5934579439,3.5233427235,3.5272806477,0.5864655095,0.5857560881,0.1611240118,2.9074686993,0.3439417938,-1,-1,3.3540762207,0.2501415465,32,0.05,2.8445545641,3.8635978773,0.1692665028
35,2017,Eastern,428,0,2.8528037383,2.862667959,2.8609964231,0.6301742697,0.6295419567,0.6621992536,2.5181330119,0.3971196102,0,0,2.558166792,0.2756965277,32,0.05,1.996591342,3.119742242,0.304501167
36,2017,Western,424,0,3.5495283019,3.4911256552,3.4973571244,0.6344431178,0.6336703877,0.1585545255,2.4843605172,0.4025180698,0,0,3.3328938047,0.2734388778,32,0.05,2.775917037,3.8898705724,0.1582318505


==> anc/original-supplement/Phase_II_Results/Professional/S_NFL_C_ANALYSIS.csv <==
VAR1,Year,conference,ngames,number_neutral_site,unconditional_HFE,FE_mov_HFE,RE_mov_HFE,se_FE_mov_HFE,se_RE_mov_HFE,oneprime_z_eta_pvalue,weightRE,varRE,time,timec,Pred,StdErrPred,DF,Alpha,Lower,Upper,Resid
1,2000,AFC,103,0,2.4174757282,2.3075602561,2.3267612528,1.1907029163,1.180083696,0.6382762015,0.7053313141,1.4177734349,-17,-17,2.4890707429,0.5122905922,32,0.05,1.4455689541,3.5325725317,-0.181510487
2,2000,NFC,95,0,1.8526315789,1.843810117,1.8388868721,1.3305976365,1.3165013061,0.9114341467,0.5648153677,1.7704900703,-17,-17,2.1520573079,0.5383488516,32,0.05,1.0554765817,3.2486380342,-0.308247191
3,2001,AFC,103,0,3.4757281553,3.43001112,3.4556097782,1.1287480602,1.112464752,0.7405665653,0.7848848857,1.2740721834,-16,-16,2.4883387972,0.4693321519,32,0.05,1.5323404879,3.4443371066,0.9416723228
4,2001,NFC,95,0,0.9578947368,0.8112910896,0.8485035117,1.3520758091,1.3405854857,0.4787347147,0.5470133365,1.8281089935,-16,-16,2.1873972421,0.4933557482,32,0.05,1.1824644685,3.1923300158,-1.376106153
5,2002,AFC,101,0,1.4554455446,1.1339534888,1.3404206383,1.3596450637,1.3692420772,0.1687805833,0.5409397543,1.8486346993,-15,-15,2.4876068515,0.4283365751,32,0.05,1.6151137996,3.3600999035,-1.353653363
6,2002,NFC,101,0,2.603960396,2.5101227911,2.5220526406,1.1195837138,1.1129547845,0.628049263,0.7977868167,1.2534676923,-15,-15,2.2227371763,0.4502407896,32,0.05,1.3056266995,3.1398476532,0.2873856148
7,2003,AFC,101,0,3.0891089109,3.0765978441,3.0763458369,1.2607251658,1.2487652766,0.9280743642,0.6291571782,1.5894279436,-14,-14,2.4868749058,0.3899234656,32,0.05,1.6926267974,3.2811230143,0.5897229382
8,2003,NFC,101,0,3.7524752475,3.7010770533,3.7264361624,1.3960668903,1.3825580825,0.8361992279,0.5130829054,1.9490027623,-14,-14,2.2580771105,0.4095974964,32,0.05,1.4237543127,3.0923999084,1.4429999427
9,2004,AFC,101,0,3.3366336634,3.3052262601,3.3084170013,1.1183333641,1.1100946442,0.8594635471,0.7995717409,1.2506695132,-13,-13,2.4861429602,0.3549322912,32,0.05,1.7631695416,3.2091163787,0.8190833
10,2004,NFC,101,0,2.4158415842,2.0407012341,2.2040685219,1.2639075724,1.2551239897,0.123013668,0.6259928436,1.5974623516,-13,-13,2.2934170447,0.3722363707,32,0.05,1.5351963696,3.0516377199,-0.252715811
11,2005,AFC,101,0,1.9108910891,1.8908576448,1.9178068205,1.2412856672,1.2351298737,0.9782341366,0.6490176664,1.5407901076,-12,-12,2.4854110145,0.3244720148,32,0.05,1.8244831486,3.1463388804,-0.59455337
12,2005,NFC,100,0,4.4,4.1784802338,4.2354425416,1.3264970006,1.3114214348,0.616246601,0.5683128231,1.7595942927,-12,-12,2.328756979,0.3392435533,32,0.05,1.6377404737,3.0197734842,1.8497232548
13,2006,AFC,101,0,3.4851485149,3.31325993,3.3730147307,1.2572910038,1.2469986758,0.2783098484,0.6325988292,1.5807806683,-11,-11,2.4846790688,0.2999262913,32,0.05,1.8737492055,3.0956089321,0.8285808612
14,2006,NFC,101,0,0.2673267327,0.0718182347,0.134144901,1.1954950939,1.183398664,0.1858274145,0.6996879646,1.4292085195,-11,-11,2.3640969132,0.3120078962,32,0.05,1.7285576259,2.9996362004,-2.292278679
15,2007,AFC,101,0,2.5643564356,2.3295769805,2.3541680969,1.2255543295,1.2165019973,0.3643523128,0.6657863131,1.5019834146,-10,-10,2.4839471231,0.282839189,32,0.05,1.9078225483,3.0600716979,-0.154370143
16,2007,NFC,101,0,1.6732673267,1.5772069906,1.5727646691,1.3167252993,1.3210586956,0.6425122923,0.5767792657,1.7337655139,-10,-10,2.3994368474,0.2921440267,32,0.05,1.8043589383,2.9945147564,-0.822229857
17,2008,AFC,100,0,0.38,0.4156659152,0.4092739945,1.2971827212,1.2892389762,0.9091980526,0.5942889973,1.6826830121,-9,-9,2.4832151774,0.2746065698,32,0.05,1.9238598989,3.0425704559,-2.067549262
18,2008,NFC,101,0,3.3069306931,3.5063438299,3.4589807781,1.2392919094,1.2320555139,0.4765375665,0.6511076097,1.5358444366,-9,-9,2.4347767816,0.2812184266,32,0.05,1.8619535916,3.0075999715,1.0715670484
19,2009,AFC,100,0,1.54,1.5489657845,1.5449851646,1.4344388639,1.4275506722,0.9749802721,0.4859996019,2.0576148543,-8,-8,2.4824832317,0.2760218549,32,0.05,1.920245112,3.0447213514,-0.933517447
20,2009,NFC,101,0,1.9405940594,1.8895371551,1.9067979475,1.4109307205,1.4047569301,0.8432093673,0.5023294276,1.9907254981,-8,-8,2.4701167158,0.2802783273,32,0.05,1.8992084455,3.0410249861,-0.580579561
21,2010,AFC,101,0,2.1881188119,2.2895301194,2.2199851656,1.3950398521,1.3891968827,0.8608907601,0.5138386541,1.946136189,-7,-7,2.481751286,0.2869423205,32,0.05,1.8972689057,3.0662336664,-0.192221167
22,2010,NFC,100,0,1.74,1.8902226624,1.8538165166,1.3011227793,1.3009611377,0.6229129553,0.5906951967,1.6929204868,-7,-7,2.50545665,0.28942105,32,0.05,1.915925263,3.0949880369,-0.615233988
23,2011,AFC,101,0,2.8217821782,2.5624805869,2.6654809687,1.2961114189,1.2864514208,0.1722153012,0.5952718237,1.6799048102,-6,-6,2.4810193403,0.3063531639,32,0.05,1.8569983659,3.1050403148,0.0814612466
24,2011,NFC,100,0,4.43,4.0619398195,4.1728699354,1.2309827394,1.2193004998,0.1046491615,0.6599272673,1.5153185048,-6,-6,2.5407965842,0.3077492708,32,0.05,1.913931833,3.1676613354,1.5211432353
25,2012,AFC,101,0,3.6633663366,3.327819942,3.394227307,1.2255520116,1.2174951295,0.1577943937,0.6657888315,1.5019777332,-5,-5,2.4802873946,0.3327719362,32,0.05,1.802453142,3.1581216473,0.8475325474
26,2012,NFC,101,0,3.4059405941,3.4655550551,3.4397050132,1.2982376495,1.2862370638,0.7929874439,0.5933235692,1.6854209945,-5,-5,2.5761365184,0.3337531264,32,0.05,1.8963036468,3.25596939,0.8894185367
27,2013,AFC,101,0,2.603960396,2.4722943358,2.5026767417,1.1525760318,1.1450572089,0.5086692341,0.7527674503,1.3284315092,-4,-4,2.479555449,0.3646787584,32,0.05,1.7367291264,3.2223817715,-0.007261113
28,2013,NFC,101,0,4.3663366337,4.4872765547,4.4228594099,1.1372937039,1.1394806375,0.8251875595,0.7731339245,1.293436969,-4,-4,2.6114764526,0.3657993319,32,0.05,1.8663675965,3.3565853087,1.8758001021
29,2014,AFC,100,0,3.68,3.4136862927,3.5501045481,1.4633558692,1.4493727679,0.4156555371,0.466981948,2.1414103998,-3,-3,2.4788235033,0.4007649771,32,0.05,1.6624919585,3.295155048,0.9348627894
30,2014,NFC,100,0,1.16,0.9361022922,1.0313727492,1.4348059662,1.4257496199,0.2482780877,0.4857509428,2.0586681608,-3,-3,2.6468163868,0.4024470389,32,0.05,1.8270585943,3.4665741793,-1.710714095
31,2015,AFC,99,0,1.2525252525,1.2262236148,1.2363400289,1.1455505025,1.1427712557,0.9516359121,0.7620290357,1.3122859538,-2,-2,2.4780915576,0.4400034906,32,0.05,1.5818337764,3.3743493387,-1.251867943
32,2015,NFC,101,0,1.6435643564,1.6853503332,1.6217942293,1.3676254124,1.3626451242,0.9081151924,0.5346452047,1.8703992688,-2,-2,2.682156321,0.4425545765,32,0.05,1.7807021478,3.5836104942,-0.996805988
33,2016,AFC,99,0,3.303030303,3.0383185246,3.1196377494,1.175716889,1.1633460628,0.2757901759,0.7234266214,1.3823102031,-1,-1,2.4773596119,0.4816244505,32,0.05,1.4963227097,3.4583965141,0.5609589127
34,2016,NFC,100,0,4.08,3.730906417,3.8431710621,1.1861452633,1.1801524268,0.0770932476,0.7107620679,1.4069405856,-1,-1,2.7174962552,0.4852648281,32,0.05,1.7290441464,3.705948364,1.0134101618
35,2017,AFC,99,0,3.4141414141,3.0923676597,3.2216058053,1.3356052316,1.3185362086,0.3621374526,0.5605879741,1.7838413348,0,0,2.4766276662,0.5250616018,32,0.05,1.4071121821,3.5461431503,0.6157399935
36,2017,NFC,100,0,0.96,0.9553507175,0.9229113652,1.2047052523,1.1943652141,0.8095135413,0.6890304144,1.4513147448,0,0,2.7528361894,0.5299488841,32,0.05,1.6733656371,3.8323067418,-1.797485472


==> anc/original-supplement/Phase_II_Results/Professional/S_WNBA_C_ANALYSIS.csv <==
Column_1,Year,conference,ngames,number_neutral_site,unconditional_HFE,FE_mov_HFE,RE_mov_HFE,se_FE_mov_HFE,se_RE_mov_HFE,oneprime_z_eta_pvalue,weightRE,varRE,time,timec,Pred,StdErrPred,DF,Alpha,Lower,Upper,Resid
1,2000,Eastern,92,0,5.1086956522,5.0760856939,5.0925046169,1.3280609533,1.3205656014,0.8333540606,0.5669750968,1.7637458957,-17,-17,3.5060891634,0.4777906835,32,0.05,2.5328613891,4.4793169378,1.5699965305
2,2000,Western,90,0,3.1444444444,3.0557283909,3.064682849,1.1376584775,1.1306773604,0.7014816775,0.7726382158,1.2942668114,-17,-17,3.9296083366,0.4564249812,32,0.05,2.9999010735,4.8593155997,-0.873879946
3,2001,Eastern,93,0,3.4086021505,3.1098939539,3.1892297744,1.0900199862,1.0835879425,0.1748850565,0.8416491281,1.1881435703,-16,-16,3.4176691441,0.4336273511,32,0.05,2.5343991339,4.3009391542,-0.30777519
4,2001,Western,91,0,1.4505494505,1.4154414708,1.4215858536,1.1800227249,1.1724539463,0.8583606387,0.7181567684,1.3924536313,-16,-16,3.916419001,0.4163957828,32,0.05,3.068248547,4.764589455,-2.50097753
5,2002,Eastern,92,0,3.0869565217,3.0916959265,3.0869745222,1.1474449657,1.1346164003,0.9968874622,0.7595148512,1.3166299493,-15,-15,3.3292491247,0.3918148523,32,0.05,2.5311483876,4.1273498617,-0.237553198
6,2002,Western,91,0,4.4395604396,4.4869331781,4.4753977829,1.1255396689,1.1183092692,0.8380219612,0.7893659485,1.2668395463,-15,-15,3.9032296654,0.3785392384,32,0.05,3.1321704688,4.6742888619,0.5837035127
7,2003,Eastern,91,0,3.6813186813,3.650103047,3.6685224382,1.1753731985,1.1673552856,0.5821423227,0.7238497572,1.3815021558,-14,-14,3.2408291053,0.3531890906,32,0.05,2.5214064702,3.9602517404,0.4092739417
8,2003,Western,93,0,6.1720430108,6.1205370679,6.1421648999,1.1560041333,1.1501199377,0.6782723444,0.7483094439,1.3363455562,-14,-14,3.8900403297,0.3435742785,32,0.05,3.1902024259,4.5898782336,2.2304967382
9,2004,Eastern,68,0,2.6176470588,2.5314341847,2.579868096,1.2639136071,1.249544188,0.4396469612,0.6259868659,1.5974776062,-13,-13,3.1524090859,0.3189100897,32,0.05,2.5028104906,3.8020076812,-0.620974901
10,2004,Western,85,0,4.0352941176,4.012955874,4.0191157044,1.1613920237,1.1544808255,0.8341628366,0.7413824854,1.3488314327,-13,-13,3.8768509941,0.3124730987,32,0.05,3.2403641205,4.5133378677,0.1361048799
11,2005,Eastern,66,0,2.5757575758,2.5757575758,2.5757575758,1.2168849193,1.2075725794,1,0.675306581,1.4808089068,-12,-12,3.0639890666,0.2905205902,32,0.05,2.4722179893,3.6557601438,-0.488231491
12,2005,Western,84,0,5.0476190476,5.0330570931,5.0348366273,1.104733726,1.0975649549,0.8476419029,0.8193788974,1.2204366054,-12,-12,3.8636616585,0.2864967934,32,0.05,3.2800867872,4.4472365298,1.1693954346
1,2006,Eastern,77,0,3.0649350649,3.06281749,3.0631981652,1.3901503648,1.3804040475,0.9873089619,0.5174595947,1.9325180368,-11,-11,2.9755690472,0.2698856013,32,0.05,2.425830067,3.5253080274,0.0872484428
2,2006,Western,77,0,4.8441558442,4.8369798506,4.8441078611,1.6865394983,1.6645368095,0.9902534483,0.35156608,2.8444154793,-11,-11,3.8504723228,0.26714455,32,0.05,3.3063166814,4.3946279643,0.9865075278
3,2007,Eastern,69,0,2.1014492754,2.0337736297,2.0829780132,1.1918496742,1.1838897279,0.627371263,0.7039746747,1.4205056459,-10,-10,2.8871490278,0.2588662176,32,0.05,2.3598557977,3.414442258,-0.853375398
4,2007,Western,84,0,3.0833333333,3.0822072626,3.0840150585,1.2392600457,1.2319403318,0.9902813473,0.6511410925,1.5357654609,-10,-10,3.8372829872,0.2559234872,32,0.05,3.3159839029,4.3585820716,-0.755075725
5,2008,Eastern,79,0,1.9746835443,1.8409784152,1.8541377857,1.2088085176,1.2005732921,0.5745390755,0.6843605663,1.4612180322,-9,-9,2.7987290085,0.2586941357,32,0.05,2.2717862976,3.3256717193,-0.957750593
6,2008,Western,79,0,5.0253164557,5.0710181048,5.0261404878,1.1707888118,1.1599647136,0.9296799994,0.7295295246,1.3707464418,-9,-9,3.8240936516,0.2539139119,32,0.05,3.306887938,4.3412993651,1.2469244532
7,2009,Eastern,84,0,3.5357142857,3.4869345147,3.5108865025,1.1387065158,1.1299150269,0.4085393469,0.7712166348,1.2966525291,-8,-8,2.7103089891,0.2693901436,32,0.05,2.1615792231,3.2590387551,0.7766255256
8,2009,Western,69,0,3.3913043478,3.3265346535,3.3630248407,1.5104764239,1.499662194,0.745217378,0.4383006331,2.2815390272,-8,-8,3.8109043159,0.2613284155,32,0.05,3.2785957527,4.3432128791,-0.484369662
9,2010,Eastern,73,0,1.6164383562,1.5999961205,1.6163221357,1.2650372612,1.2494085557,0.970566098,0.6248753092,1.6003192722,-7,-7,2.6218889697,0.28975317,32,0.05,2.0316810763,3.2120968631,-1.021892849
10,2010,Western,72,0,2.1111111111,2.1111111111,2.1111111111,1.2279074289,1.2188299975,1,0.6632370001,1.5077566539,-7,-7,3.7977149803,0.2774123818,32,0.05,3.2326444499,4.3627855107,-1.686603869
11,2011,Eastern,74,0,4.1621621622,4.1699057845,4.1678520419,1.1565915565,1.1487440954,0.9566229176,0.7475495167,1.3377040286,-6,-6,2.5334689503,0.317931134,32,0.05,1.8858644226,3.1810734781,1.6364368342
12,2011,Western,74,0,4.4054054054,4.2949997162,4.3017607504,1.2188966716,1.2101657238,0.5490632223,0.6730792742,1.485709096,-6,-6,3.7845256447,0.3007782258,32,0.05,3.1718604476,4.3971908418,0.5104740715
13,2012,Eastern,74,0,2.5945945946,2.5636140996,2.5665391743,1.3320860061,1.3226253098,0.7607452641,0.563553911,1.7744531276,-5,-5,2.445048931,0.3520525086,32,0.05,1.7279414376,3.1621564244,0.1185651686
14,2012,Western,73,0,3.397260274,3.3014738235,3.3096208977,1.3925310853,1.3823319885,0.5069195214,0.5156917726,1.9391428235,-5,-5,3.771336309,0.3298822144,32,0.05,3.0993882272,4.4432843909,-0.469862486
15,2013,Eastern,73,0,1.5479452055,1.4958946943,1.5086552164,1.3947944146,1.384642801,0.5548084712,0.5140195071,1.945451459,-4,-4,2.3566289116,0.3905626557,32,0.05,1.5610788154,3.1521790078,-0.860734217
16,2013,Western,73,0,3.3287671233,3.224896036,3.2438772668,1.6281282334,1.6156031983,0.3824318525,0.3772443856,2.6508015444,-4,-4,3.7581469734,0.363348087,32,0.05,3.0180311398,4.4982628071,-0.533250937
13,2014,Eastern,74,0,3.3783783784,3.4016661972,3.37843705,1.4247687701,1.3842971066,0.985555118,0.4926190765,2.0299660483,-3,-3,2.2682088922,0.432290254,32,0.05,1.3876624598,3.1487553246,1.133457305
14,2014,Western,73,0,3.1232876712,3.0463284655,3.0556614185,1.1720346301,1.1629595081,0.4512909703,0.7279794369,1.3736651742,-3,-3,3.7449576378,0.4000827564,32,0.05,2.9300157311,4.5598995445,-0.698629172
17,2015,Eastern,75,0,2.24,2.2409869478,2.2396146474,1.4835286702,1.4763636933,0.9940447554,0.4543683923,2.2008573153,-2,-2,2.1797888728,0.4763905916,32,0.05,1.2094129924,3.1501647533,0.061198075
18,2015,Western,73,0,4.7260273973,4.6777453206,4.6889487275,1.4413482346,1.4314508453,0.6483464157,0.481351311,2.0774847334,-2,-2,3.7317683021,0.4392669056,32,0.05,2.8370108954,4.6265257089,0.9459770185
15,2016,Eastern,49,0,2.3265306122,2.2345355528,2.3260866931,2.0494009181,1.99961084,0.9445667461,0.2380927368,4.2000441231,-1,-1,2.0913688535,0.5222629454,32,0.05,1.0275540459,3.1551836611,0.1431666993
16,2016,Western,56,0,4.2142857143,4.008083387,4.029660125,1.4375048909,1.4232658465,0.4724934581,0.4839286541,2.0664203114,-1,-1,3.7185789665,0.4803014048,32,0.05,2.7402370202,4.6969209129,0.2895044205
19,2017,Eastern,49,0,1.1020408163,1.124486231,1.1208387951,1.8904577317,1.8690846752,0.8916253062,0.2798118204,3.5738304353,0,0,2.0029488341,0.5694792613,32,0.05,0.8429575384,3.1629401298,-0.878462603
20,2017,Western,57,0,3.5614035088,3.3868560447,3.4118133362,1.5162897765,1.5020184598,0.3356209796,0.4349462456,2.2991346863,0,0,3.7053896309,0.5227506932,32,0.05,2.6405813135,4.7701979482,-0.318533586


==> anc/original-supplement/Phase_II_Results/README.txt <==
These files contain the Phase II fitted values for each row. The column descriptions in the README file of the Conference_Results_Phase_I folder explain the meaning of most of the columns in these files. The Pred column contains the column of fitted values from SAS and is used to generate the lines in Figure 2.

==> anc/original-supplement/Phase_II_SAS_Code/README.txt <==
The two SAS programs in this folder are used to fit the Phase II results. Notice that the source data files are included in the Conference_Results_Phase_I folder.

==> anc/original-supplement/Phase_II_SAS_Code/fit_college_conference_results_FE.sas <==

   proc template;
         define column Common.PValue;
            notes "Default p-value column";
            just = r;
            format = pvalue30.30;
         end;
         run;
 *loop over each of these manually;     
FILENAME REFFILE 'Conference_Results_Phase_I/mens_bball_conference_out.csv';
FILENAME REFFILE 'Conference_Results_Phase_I/NCAA_Football_conference_out.csv';
FILENAME REFFILE 'Conference_Results_Phase_I/womens_bball_conference_out.csv';

PROC IMPORT DATAFILE=REFFILE replace
	DBMS=CSV replace
	OUT=import;
	GETNAMES=YES;
	
RUN;

data import;
set import;
weightRE =  1/se_FE_mov_HFE**2;
time=year-2017;
timec =time;
run;
ods graphics on;
*First fit random slopes and intercepts for conferences ;
  proc mixed data=import convf  noclprint plots=studentpanel  ;
      class conference;
      weight weightRE;
      model FE_mov_HFE = time / s ddfm=kenwardroger2  cl outp=s_mbball_c_analysis ;
      *influence(effect=conference iter=5);
      random Int  time / type=UN sub=conference  g s;
   run;
 
/*
 outp=s_ncaaf_c_analysis
 outp=s_mbball_c_analysis
 outp=s_wbball_c_analysis
 */
 
 
 
   

==> anc/original-supplement/Phase_II_SAS_Code/fit_pro_conference_results_FE.sas <==

   proc template;
         define column Common.PValue;
            notes "Default p-value column";
            just = r;
            format = pvalue30.30;
         end;
         run;
 *manually loop over each of these;     
FILENAME REFFILE 'Conference_Results_Phase_I/NBA_conference_out.csv';
FILENAME REFFILE 'Conference_Results_Phase_I/WNBA_conference_combined_out.csv';
FILENAME REFFILE 'Conference_Results_Phase_I/NFL_conference_out.csv';

PROC IMPORT DATAFILE=REFFILE replace
	DBMS=CSV replace
	OUT=import;
	GETNAMES=YES;
	
RUN;

data import;
set import;
weightRE =  1/ se_FE_mov_HFE**2;
varRE=se_FE_mov_HFE**2;
time=year-2017;
timec =time;
run;
ods graphics on;
  

  proc mixed data=import convf  noclprint plots=studentpanel ;
      class conference timec;
      weight weightRE;
      model FE_mov_HFE = time|conference / s ddfm=kenwardroger2 cl  outp=s_wnba_c_analysis;
   run;
 


   ods graphics off;

 /*
 outp=s_nfl_c_analysis
 outp=s_nba_c_analysis
 outp=s_wnba_c_analysis
 */
ods output FitStatistics=Output; 
proc mixed data=import convf  noclprint plots=studentpanel method=ml;
      class conference timec;
      weight weightRE;
      model FE_mov_HFE = time conference time*conference / s ddfm=kenwardroger2 cl  ;
   run;
  
   
     proc print data=OUTPUT label; 
       * id effect;
        format _numeric_ 10.8;
        var _numeric_;
        run;
        ods output FitStatistics=Output; 
proc mixed data=import convf  noclprint plots=studentpanel method=ml;
      class conference timec;
      weight weightRE;
      model FE_mov_HFE = conference   / s ddfm=kenwardroger2 cl  ;
 
   run;
  
   
     proc print data=OUTPUT label; 
       * id effect;
        format _numeric_ 10.8;
        var _numeric_;
        run;
        ods output FitStatistics=Output; 
proc mixed data=import convf  noclprint plots=studentpanel method=ml;
      class conference timec;
      weight weightRE;
      model FE_mov_HFE =  time / s ddfm=kenwardroger2 cl  ;
   run;
  
   
     proc print data=OUTPUT label; 
       * id effect;
        format _numeric_ 10.8;
        var _numeric_;
        run;
        
        proc means data=import;
        where Year eq 2017;
        var varRE;
        by Year;
        run;

==> anc/original-supplement/README.txt <==
Avoiding Bias Due to Nonrandom Scheduling When Modeling Trends in Home-Field Advantage
***********************************************************************************************
The supplementary code and data are provided in 8 different zipped folders. With the exception of some missing WNBA seasons, source data (game scores)
are downloaded by the code contained in the Model Code folders from Ken Massey's website (https://www.masseyratings.com/data.php)
Readers may examine this code and easily figure out how to modify it to download results from other sports archived on Massey's website.

FOLDERS:
-Full_Season_Phase_I_Model_Code:
	Contains one R program file for each sport that contains the procedure for
	downloading scores and then fitting the fixed and mixed effects models to the game scores independently in each year. This program will write 
	a CSV file containing the results for each sport to your home directory. If you consolidate these results into a single folder
	with no other files present, then this will be identical to the structure of the unzipped Full_Season_Results_Phase_I folder.

-Full_Season_Results_Phase_I:
	Contains one CSV file for each sport that contains the results of fitting
	the fixed and mixed effects model to the game scores independently in each year. The column names in these data tables are explained in a 
	text file in the folder. The CSV files contained in this folder are produced by the programs in the Full_Season_Phase_I_Model_Code folder:
	these CSV files are provided separately to allow readers to explore the results without having to run the Phase I models themselves.

-Conference_Phase_I_Model_Code:
	Contains one R program file for each sport that contains the procedure for
	downloading scores and then fitting the fixed and mixed effects models to the game scores independently in each conference in each year. This program will write 
	a CSV file containing the results for each sport to your home directory. If you consolidate these results into a single folder
	with no other files present, then this will be identical to the structure of the unzipped Conference_Results_Phase_I folder.

-Conference_Results_Phase_I:
	Contains one CSV file for each sport that contains the results of fitting
	the fixed and mixed effects model to the game scores independently in each conference in each year. The column names in these data tables are explained in a 
	text file in the folder. The CSV files contained in this folder are produced by the programs in the Conference_Phase_I_Model_Code folder:
	these CSV files are provided separately to allow readers to explore the results without having to run the Phase I models themselves.

-Phase_II_Results:
	Contains CSV files with the results of fitting the Phase II models in SAS to the data files contained in the Conference_Results_Phase_I folder.

-Phase_II_SAS_Code:
	Contains two SAS files that are used for fitting the college and professional conference-specific trends using the CSV files contained in the Conference Results
	Phase I folder.

-Tables and Graphs Code:
	Contains R code for replicating most of the tables and graphs in the papers. Exception: Tables 4 and 5 were compiled manually based on output of the SAS code in the
	Phase_II_SAS_Code folder.

-Win_Propensity_Phase_I_Example:
	This provides example code for fitting the NBA win propensity HFA rather than the scoring HFA. The output CSV file is also included.
	
NOTES:
-For the Phase I model code in R, most of the time is spent on simulations. Search through those files and set nsim to some small value if you are not concerned with the simulation output.

==> anc/original-supplement/RECOVERY_NOTES.txt <==
Original sports-analysis supplementary materials
================================================

This directory contains the original study's sports code and result files,
recovered for this revision because the former public repository was no
longer accessible. The original files, including their README files, are
preserved. Their Table/Figure numbers refer to the earlier manuscript.

Important: the women's college basketball Phase II fitted results in
Phase_II_Results/College/S_WBBALL_C_ANALYSIS.csv and the corresponding
original SAS calculation are superseded for the revised manuscript.
Use ../refit_women_phase2.R and ../women_phase2.csv for the corrected
positive semidefinite fit and its plot. The original Phase I estimates
and standard errors are retained. Original Table 1 diagnostic code is
historical and its diagnostic is not used in the revised manuscript.

The original scripts document how game scores were obtained from Ken
Massey's website at the time of the study. The original results are
included so readers can inspect them without rerunning those downloads.
Live website formats and package interfaces may have changed; the old
download and full simulation scripts have not been rerun for this revision.

Upload filenames and directory names use underscores in place of
spaces or unsupported characters. Literal path references in the
exported code and instructions are updated to match. The original
repository copies and numerical data are unchanged.


==> anc/original-supplement/Table_and_Graph_Code/Figure_1_plots_plus_extra.R <==
library(ggplot2)
library(MASS)
library(car)
library(stringr)
#dir <- choose.dir()
dir <- "/Full_Season_Results_Phase_I"
setwd(dir)
lf <- list.files(dir)
for (i in 1:length(lf)) {
  if (grepl("binary", lf[i]))
    next
  if (str_sub(lf[i], start = -3) != "csv")
    next
  result <- read.csv(lf[i])
  result$Included.in.Regression <- 1
  if (grepl("ootball", lf[i]))
    title <- "NCAA Football"
  if (grepl("basketball_men", lf[i])) {
    title <- "NCAA Men's Basketball"
  }
  
  if (grepl("basketball_women", lf[i]))
    title <- "NCAA Women's Basketball"
  if ("NBA_scores_out.csv" == lf[i])
    title <- "NBA"
  if (grepl("WNBA", lf[i]))
    title <- "WNBA"
  if (grepl("NFL", lf[i]))
    title <- "NFL"
  lf[i] <- substr(lf[i], 1, nchar(lf[i]) - 4)
  result$Included.in.Regression <- result$Year >= 2000
  result <- result[result$Year >= 2000, ]
  result$weight <- 1 / (result$se.FE.mov.HFE ^ 2)
  p <-
    ggplot(data = result, aes(x = Year, y = FE.mov.HFE, weight = weight)) +
    stat_smooth(method = "lm", aes(weight = weight * as.numeric(result$Included.in.Regression))) +
    expand_limits(y = 0) +
    expand_limits(y = 6.25) +
    ylab("Scoring HFA") +
    ggtitle(title)
  if (title != "WNBA") {
    p <-
      p + geom_smooth(color = "black",
                      linetype = "dotted",
                      se = FALSE)
  }
  p <-
    p + geom_point(aes(shape = Included.in.Regression)) + theme(legend.position =
                                                                  "none")
  p
  ggsave(
    paste0(lf[i], "_HFE.pdf"),
    height = 5,
    width = 5,
    units = "in"
  )
  
  
  score.result <- data.frame(rbind(
    cbind(result$Home.Mean, result$Year, "Home"),
    cbind(result$Away.Mean, result$Year, "Away")
  ), stringsAsFactors = FALSE)
  names(score.result) <- c("Mean", "Year", "Location")
  score.result[, 1] <- as.numeric(score.result[, 1])
  score.result[, 2] <- as.integer(score.result[, 2])
  p.home.away <-
    ggplot(data = score.result, aes(
      x = Year,
      y = Mean,
      group = Location,
      color = Location
    )) +
    geom_point() +
    geom_line(aes(linetype = Location)) +
    scale_linetype_manual(values = c("dotted", "solid")) +
    scale_color_manual(values = c("black", "blue")) +
    ylab("Mean Score") +
    ggtitle(title)
  p.home.away
  
  ggsave(
    paste0(lf[i], "_means.pdf"),
    height = 5,
    width = 6,
    units = "in"
  )
  
  var.result <- data.frame(rbind(
    cbind(result$Home.Residual.Variance, result$Year, "Home"),
    cbind(result$Away.Residual.Variance, result$Year, "Away")
  ), stringsAsFactors = FALSE)
  names(var.result) <- c("Variance", "Year", "Location")
  var.result[, 1] <- as.numeric(var.result[, 1])
  var.result[, 2] <- as.integer(var.result[, 2])
  pvar <-
    ggplot(data = var.result,
           aes(
             x = Year,
             y = Variance,
             group = Location,
             color = Location
           )) +
    geom_point() +
    geom_line(aes(linetype = Location)) +
    scale_linetype_manual(values = c("dotted", "solid")) +
    scale_color_manual(values = c("black", "blue")) +
    
    ylab("Conditional Residual Variance") +
    ggtitle(title)
  pvar
  ggsave(
    paste0(lf[i], "_variances.pdf"),
    height = 5,
    width = 6,
    units = "in"
  )
  
  pvar2 <-
    ggplot(data = result,
           aes(x = Year, y = Home.Residual.Variance - Away.Residual.Variance)) +
    geom_point() +
    geom_line() +
    scale_linetype_manual(values = c("dotted", "solid")) +
    scale_color_manual(values = c("black", "blue")) +
    
    ylab("Conditional Residual Variance") +
    ggtitle(title)
  pvar2
  #ggsave(paste0(lf[i],"score_var_diffs.pdf"),height=5,width=6,units="in")
  
  marginal.result <- data.frame(rbind(
    cbind(result$FE.mov.HFE, result$Year, "Fixed Effects"),
    cbind(result$unconditional.HFE, result$Year, "mean(d)"),
    cbind(result$RE.mov.HFE, result$Year, "Random Effects")
    
  ), stringsAsFactors = FALSE)
  names(marginal.result) <- c("Mean", "Year", "Model")
  marginal.result[, 1] <- as.numeric(marginal.result[, 1])
  marginal.result[, 2] <- as.integer(marginal.result[, 2])
  p.home.away <-
    ggplot(data = marginal.result, aes(
      x = Year,
      y = Mean,
      group = Model,
      color = Model
    )) +
    geom_point() +
    geom_line(aes(linetype = Model)) +
    scale_linetype_manual(values = c("dotted", "solid", "dashed")) +
    scale_color_manual(values = c("black", "blue", "purple")) +
    expand_limits(y = 0) +
    expand_limits(y = 6.25) +
    ylab("Scoring HFA") +
    ggtitle(title)
  p.home.away
  ggsave(
    paste0(lf[i], "_marginal.pdf"),
    height = 5,
    width = 6,
    units = "in"
  )
  
}


==> anc/original-supplement/Table_and_Graph_Code/Figure_2_plots_college.R <==

library(ggplot2)
library(MASS)
library(car)
library(stringr)
#dir <- choose.dir()
dir <-"Phase_II_Results\\College"
setwd(dir)
lf <- list.files(dir)
for (i in 1:length(lf)) {
  print(i)
  if (str_sub(lf[i], start = -3) != "csv")
    next
  result <- read.csv(lf[i])
  if (grepl("Year", names(result)[1]))
    names(result)[1] <- "Year"
  result$Included.in.Regression <- 1
  if (grepl("S_NCAA", lf[i]))
    title <- "NCAA Football"
  if (grepl("S_MBB", lf[i])) {
    title <- "NCAA Men's Basketball"
  }
  
  if (grepl("S_WBB", lf[i]))
    title <- "NCAA Women's Basketball"
  if (grepl("B_NCAA", lf[i]))
    title <- "NCAA Football Binary"
  if (grepl("B_MBB", lf[i])) {
    title <- "NCAA Men's Basketball Binary"
  }
  
  if (grepl("B_WBB", lf[i]))
    title <- "NCAA Women's Basketball Binary"
  if (grepl("Binary", title)) {
    lf[i] <- substr(lf[i], 1, nchar(lf[i]) - 4)
    result$Included.in.Regression <- result$Year >= 2000
    result <- result[result$Year >= 2000, ]
    
    p <-
      ggplot(data = result, aes(x = Year, y = Pred, subject = conference))  +
      
      expand_limits(y = -.4) +
      expand_limits(y = 1.25) +
      geom_line() + geom_point(aes(x = Year, y = FE_mov_HFE)) +
      ylab("Win Propensity HFA") +
      ggtitle(title)
    
    
    p
    ggsave(
      paste0(lf[i], "_binary_rancoef.pdf"),
      height = 5,
      width = 5,
      units = "in"
    )
  } else{
    lf[i] <- substr(lf[i], 1, nchar(lf[i]) - 4)
    result$Included.in.Regression <- result$Year >= 2000
    result <- result[result$Year >= 2000, ]
    
    p <-
      ggplot(data = result, aes(x = Year, y = Pred, subject = conference))  +
      #ylim(-2.5,9)+
      scale_y_continuous(breaks = round(seq(-2, 10, by = 2), 1)) +
      expand_limits(y = -3) +
      expand_limits(y = 10.5) +
      #scale_y_continuous((breaks=pretty(result$Pred, n=5)))+
      geom_line() + geom_point(aes(x = Year, y = FE_mov_HFE)) +
      #theme_bw()+
      ylab("Scoring HFA") +
      ggtitle(title)
    
    
    p
    ggsave(
      paste0(lf[i], "_score_rancoef.pdf"),
      height = 5,
      width = 5,
      units = "in"
    )
    
    
    
  }
  
  
}


==> anc/original-supplement/Table_and_Graph_Code/Figure_2_plots_professional.R <==


library(ggplot2)
library(MASS)
library(car)
library(stringr)
#dir <- choose.dir()
dir <-"Phase_II_Results\\Professional"
setwd(dir)
lf <- list.files(dir)
for (i in 1:length(lf)) {
  print(i)
  if (str_sub(lf[i], start = -3) != "csv")
    next
  result <- read.csv(lf[i])
  if (grepl("Year", names(result)[1]))
    names(result)[1] <- "Year"
  result$Included.in.Regression <- 1
  if (grepl("S_NBA", lf[i]))
    title <- "NBA"
  if (grepl("S_WNBA", lf[i])) {
    title <- "WNBA"
  }
  
  if (grepl("S_NFL", lf[i]))
    title <- "NFL"
  if (grepl("B_NBA", lf[i]))
    title <- "NBA Binary"
  if (grepl("B_WNBA", lf[i])) {
    title <- "WNBA Binary"
  }
  
  if (grepl("B_NFL", lf[i]))
    title <- "NFL Binary"
  if (grepl("Binary", title)) {
    lf[i] <- substr(lf[i], 1, nchar(lf[i]) - 4)
    result$Included.in.Regression <- result$Year >= 2000
    result <- result[result$Year >= 2000, ]
    
    p <-
      ggplot(
        data = result,
        aes(
          x = Year,
          y = Pred,
          subject = conference,
          group = conference,
          color = conference
        ),
        show.legend = FALSE
      )  +
      expand_limits(y = -.1) +
      expand_limits(y = 0.6) +
      geom_line(aes(linetype = conference), show.legend = FALSE) +
      scale_linetype_manual(values = c("dashed", "solid")) +
      scale_color_manual(values = c("black", "blue")) +
      geom_point(aes(x = Year, y = FE_mov_HFE, shape = conference), show.legend = FALSE) +
      ylab("Win Propensity HFA") +
      ggtitle(title)
    
    
    p
    ggsave(
      paste0(lf[i], "_binary_rancoef.pdf"),
      height = 5,
      width = 5,
      units = "in"
    )
  } else{
    lf[i] <- substr(lf[i], 1, nchar(lf[i]) - 4)
    result$Included.in.Regression <- result$Year >= 2000
    result <- result[result$Year >= 2000, ]
    #if (grepl("NBA", title)){
    p <-
      ggplot(
        data = result,
        aes(
          x = Year,
          y = Pred,
          subject = conference,
          group = conference,
          color = conference
        ),
        show.legend = FALSE
      )  +
      scale_y_continuous(breaks = round(seq(-2, 10, by = 2), 1)) +
      
      expand_limits(y = -3) +
      expand_limits(y = 10.5) +
      geom_line(aes(linetype = conference), show.legend = FALSE) +
      scale_linetype_manual(values = c("dashed", "solid")) +
      scale_color_manual(values = c("black", "blue")) +
      geom_point(aes(x = Year, y = FE_mov_HFE, shape = conference), show.legend = FALSE) +
      ylab("Scoring HFA") +
      #theme_bw()+
      ggtitle(title)

    
    p
    ggsave(
      paste0(lf[i], "_score_rancoef.pdf"),
      height = 5,
      width = 5,
      units = "in"
    )
    
    
    
  }
  
  
}


==> anc/original-supplement/Table_and_Graph_Code/Figure_3_plots.R <==

library(ggplot2)
library(MASS)
library(car)
library(stringr)
result<-read.csv("menivybig12.csv")
title<-"NCAA Men's Basketball"
  p <- ggplot(data = result, aes(x = Year, y = FE.mov.HFE,group=conference,color=conference)) +
    geom_line(aes(linetype=conference))+
expand_limits(y = 0) +
expand_limits(y = 7) +
    scale_linetype_manual(values = c("dashed", "solid")) +
    scale_color_manual(values = c("black", "blue")) +
    ylab("Scoring HFA") +
    ggtitle(title)
  

  p
  ggsave(
    paste0("menbig12ivy.pdf"),
    height = 5,
    width = 6,
    units = "in"
  )
  result<-read.csv("womenivybig12.csv")
  title<-"NCAA Women's Basketball"
  p <- ggplot(data = result, aes(x = Year, y = FE.mov.HFE,group=conference,color=conference)) +
    geom_line(aes(linetype=conference))+
       expand_limits(y = 0) +
       expand_limits(y = 7) +
    scale_linetype_manual(values = c("dashed", "solid")) +
    scale_color_manual(values = c("black", "blue")) +
    ylab("Scoring HFA") +
    ggtitle(title)
  

  p
  ggsave(
    paste0("womenbig12ivy.pdf"),
    height = 5,
    width = 6,
    units = "in"
  )
  

==> anc/original-supplement/Table_and_Graph_Code/Note_on_Tables_4_and_5.txt <==
The Phase II results from SAS for Tables 4 and 5 were manually coppied from the SAS results. These may be replicated with the code in the Phase_II_SAS_Code folder.

==> anc/original-supplement/Table_and_Graph_Code/Table_1_code.R <==
library(MASS)
library(car)
library(stringr)

library(xtable)
options(xtable.floating = FALSE)
options(xtable.timestamp = "")
master.table.list=list()

#dir <- choose.dir()
dir<-"/Full_Season_Results_Phase_I"
setwd(dir)
lf <- list.files(dir)
master.table.list[[1]]<-matrix(0,1,6)
master.table.list[[2]]<-matrix(0,1,6)

for(i in 1:length(master.table.list)){
  colnames(master.table.list[[i]])<-c("NFL","NBA","WNBA","CFB","CBB-M","CBB-W")
}
for (i in 1:length(lf)) {
  if (grepl("binary", lf[i])|grepl("conference", lf[i]))
    next
  if (str_sub(lf[i], start = -3) != "csv")
    next
  result <- read.csv(lf[i])
  result$Included.in.Regression <- 1
  if (grepl("ootball", lf[i]))
    title <- "CFB"
  if (grepl("basketball_men", lf[i])) {
    title <- "CBB-M"
  }
  
  if (grepl("basketball_women", lf[i]))
    title <- "CBB-W"
  if (lf[i]=="NBA_scores_out.csv")
    title <- "NBA"
  if (grepl("WNBA", lf[i]))
    title <- "WNBA"
  if (grepl("NFL", lf[i]))
    title <- "NFL"
  lf[i] <- substr(lf[i], 1, nchar(lf[i]) - 4)

  
  master.table.list[[1]][1,title]<- median(result$oneprime.z.eta.pvalue)
  
}
rm(result)

#dir <- choose.dir()
dir<-"/Conference_Results_Phase_I"
setwd(dir)
lf <- list.files(dir)
for (i in 1:length(lf)) {
  title<-""
  if (grepl("binary", lf[i]))
    next
  if (str_sub(lf[i], start = -3) != "csv")
    next
  result <- read.csv(lf[i])
  result$Included.in.Regression <- 1
  if (grepl("ootball", lf[i]))
    title <- "CFB"
  if (lf[i]=="mens_bball_conference_out.csv") {
    title <- "CBB-M"
  }
  
  if (grepl("women", lf[i]))
    title <- "CBB-W"
  if (lf[i]=="NBA_conference_out.csv")
    title <- "NBA"
  if (grepl("WNBA", lf[i])&grepl("combined", lf[i]))
    title <- "WNBA"
  if (grepl("NFL", lf[i]))
    title <- "NFL"
  if(title=="") next
  lf[i] <- substr(lf[i], 1, nchar(lf[i]) - 4)
  
  
  master.table.list[[2]][1,title]<- median(result$oneprime.z.eta.pvalue)
  
}
#rm(result)



attr(master.table.list, "subheadings")<-c("Full Seasons","Intra-Conference Games")
rownames(master.table.list[[1]])<-c("Equation (\\ref{eq:oneztest}): p-value")
rownames(master.table.list[[2]])<-c("Equation (\\ref{eq:oneztest}): p-value")

xList4 <- xtableList(master.table.list,align="lrrrrrr",digits=15)
#digits(xList4)<-4


italic.allrows <- function(x) {
  h <- paste('\\textit{',x,'}', sep ='')
  h
}
print.xtableList(xList4, booktabs = TRUE,include.rownames=TRUE,colnames.format = "single",
                 math.style.exponents =TRUE,sanitize.text.function=function(x){x})

==> anc/original-supplement/Table_and_Graph_Code/Table_2_code.R <==
library(MASS)
library(car)
library(stringr)

library(xtable)
options(xtable.floating = FALSE)
options(xtable.timestamp = "")
master.table.list=list()

#dir <- choose.dir()
dir<-"/Full_Season_Results_Phase_I"
setwd(dir)
lf <- list.files(dir)

master.table.list[[1]]<-matrix(0,3,6)
master.table.list[[2]]<-matrix(0,3,6)
master.table.list[[3]]<-matrix(0,3,6)
master.table.list[[4]]<-matrix(0,3,6)

for(i in 1:length(master.table.list)){
colnames(master.table.list[[i]])<-c("NFL","NBA","WNBA","CFB","CBB-M","CBB-W")
}
for (i in 1:length(lf)) {
  if (grepl("binary", lf[i])|grepl("conference", lf[i]))
    next
  if (str_sub(lf[i], start = -3) != "csv")
    next
  result <- read.csv(lf[i])
  result$Included.in.Regression <- 1
  if (grepl("ootball", lf[i]))
    title <- "CFB"
  if (grepl("basketball_men", lf[i])) {
    title <- "CBB-M"
  }
  
  if (grepl("basketball_women", lf[i]))
    title <- "CBB-W"
  if (lf[i]=="NBA_scores_out.csv")
    title <- "NBA"
  if (grepl("WNBA", lf[i]))
    title <- "WNBA"
  if (grepl("NFL", lf[i]))
    title <- "NFL"
  lf[i] <- substr(lf[i], 1, nchar(lf[i]) - 4)
  master.table.list[[1]][1,title]<-mean(result$FE.sim.mean)
  master.table.list[[1]][2,title]<-mean(result$FE.sim.coverage.prob)
  master.table.list[[1]][3,title]<-t.test(result$FE.sim.mean,mu=3)$p.value
#  master.table.list[[1]][3,title]<-mean(result$FE.sim.95CI.width)
  master.table.list[[2]][1,title]<-mean(result$RE.sim.mean)
  master.table.list[[2]][2,title]<-mean(result$RE.sim.coverage.prob)
  master.table.list[[2]][3,title]<-t.test(result$RE.sim.mean,mu=3)$p.value
#  master.table.list[[2]][3,title]<-mean(result$RE.sim.95CI.width)
  master.table.list[[3]][1,title]<-mean(result$FE.shuffle.sim.mean)
  master.table.list[[3]][2,title]<-mean(result$FE.shuffle.sim.coverage.prob)
  master.table.list[[3]][3,title]<-t.test(result$FE.shuffle.sim.mean,mu=3)$p.value
  #master.table.list[[1]][3,title]<-mean(result$FE.shuffle.sim.95CI.width)
  master.table.list[[4]][1,title]<-mean(result$RE.shuffle.sim.mean)
  master.table.list[[4]][2,title]<-mean(result$RE.shuffle.sim.coverage.prob)
  master.table.list[[4]][3,title]<-t.test(result$RE.shuffle.sim.mean,mu=3)$p.value
#  master.table.list[[3]][3,title]<-mean(result$RE.shuffle.sim.95CI.width)
  


}
rm(result)

attr(master.table.list, "subheadings")<-c("Fixed for ysim1","Mixed for ysim 1","Fixed for ysim2","Mixed for ysim2")
rownames(master.table.list[[1]])<-c("$\\text{mean}(\\widehat{\\lambda})$","Coverage Prob.","p-value")
rownames(master.table.list[[2]])<-c("$\\text{mean}(\\widehat{\\lambda})$","Coverage Prob.","p-value")
rownames(master.table.list[[3]])<-c("$\\text{mean}(\\widehat{\\lambda})$","Coverage Prob.","p-value")
rownames(master.table.list[[4]])<-c("$\\text{mean}(\\widehat{\\lambda})$","Coverage Prob.","p-value")
xList4 <- xtableList(master.table.list,align="lrrrrrr")
#digits(xList4)<-4


italic.allrows <- function(x) {
  h <- paste('\\textit{',x,'}', sep ='')
  h
}
print.xtableList(xList4, booktabs = TRUE,include.rownames=TRUE,colnames.format = "single",
                 math.style.exponents =TRUE,sanitize.text.function=function(x){x})

==> anc/original-supplement/Table_and_Graph_Code/Table_3_code.R <==
library(MASS)
library(car)
library(stringr)

library(xtable)
options(xtable.floating = FALSE)
options(xtable.timestamp = "")
master.table.list=list()

#dir <- choose.dir()
dir<-"/Conference_Results_Phase_I"
setwd(dir)
lf <- list.files(dir)

master.table.list[[1]]<-matrix(0,3,6)
master.table.list[[2]]<-matrix(0,3,6)
master.table.list[[3]]<-matrix(0,3,6)
master.table.list[[4]]<-matrix(0,3,6)

for(i in 1:length(master.table.list)){
colnames(master.table.list[[i]])<-c("NFL","NBA","WNBA","CFB","CBB-M","CBB-W")
}
for (i in 1:length(lf)) {
  if (grepl("binary", lf[i]))
    next
  if (str_sub(lf[i], start = -3) != "csv")
    next
  result <- read.csv(lf[i])
  result$Included.in.Regression <- 1
  if (grepl("ootball", lf[i]))
    title <- "CFB"
  if (lf[i]=="mens_bball_conference_out.csv") {
    title <- "CBB-M"
  }
  
  if (grepl("women", lf[i]))
    title <- "CBB-W"
  if (lf[i]=="NBA_conference_out.csv")
    title <- "NBA"
  if (grepl("WNBA", lf[i]))
    title <- "WNBA"
  if (grepl("NFL", lf[i]))
    title <- "NFL"
  lf[i] <- substr(lf[i], 1, nchar(lf[i]) - 4)
  master.table.list[[1]][1,title]<-mean(result$FE.sim.mean)
  master.table.list[[1]][2,title]<-mean(result$FE.sim.coverage.prob)
  master.table.list[[1]][3,title]<-t.test(result$FE.sim.mean,mu=3)$p.value

  master.table.list[[2]][1,title]<-mean(result$RE.sim.mean)
  master.table.list[[2]][2,title]<-mean(result$RE.sim.coverage.prob)
  master.table.list[[2]][3,title]<-t.test(result$RE.sim.mean,mu=3)$p.value

  master.table.list[[3]][1,title]<-mean(result$FE.shuffle.sim.mean)
  master.table.list[[3]][2,title]<-mean(result$FE.shuffle.sim.coverage.prob)
  master.table.list[[3]][3,title]<-t.test(result$FE.shuffle.sim.mean,mu=3)$p.value

  master.table.list[[4]][1,title]<-mean(result$RE.shuffle.sim.mean)
  master.table.list[[4]][2,title]<-mean(result$RE.shuffle.sim.coverage.prob) 
  master.table.list[[4]][3,title]<-t.test(result$RE.shuffle.sim.mean,mu=3)$p.value

  


}
rm(result)

attr(master.table.list, "subheadings")<-c("Fixed for ysim1","Mixed for ysim 1","Fixed for ysim2","Mixed for ysim2")
rownames(master.table.list[[1]])<-c("$\\text{mean}(\\widehat{\\lambda})$","Coverage Prob.","p-value")
rownames(master.table.list[[2]])<-c("$\\text{mean}(\\widehat{\\lambda})$","Coverage Prob.","p-value")
rownames(master.table.list[[3]])<-c("$\\text{mean}(\\widehat{\\lambda})$","Coverage Prob.","p-value")
rownames(master.table.list[[4]])<-c("$\\text{mean}(\\widehat{\\lambda})$","Coverage Prob.","p-value")
xList4 <- xtableList(master.table.list,align="lrrrrrr")
#digits(xList4)<-4


italic.allrows <- function(x) {
  h <- paste('\\textit{',x,'}', sep ='')
  h
}
print.xtableList(xList4, booktabs = TRUE,include.rownames=TRUE,colnames.format = "single",
                 math.style.exponents =TRUE,sanitize.text.function=function(x){x})

==> anc/original-supplement/Table_and_Graph_Code/Table_4_G_0_test.R <==


library(lme4)
library(parallel)
library(nlme)
cl <- makeCluster(getOption("cl.cores", 5))
clusterSetRNGStream(cl, 0)
dir <-"/Conference_Results_Phase_I"
setwd(dir)
file.list <- list.files(dir)
for (j in 1:length(file.list)) {
  data <- read.csv(file.list[j])
  if (length(unique(data$conference)) == 2)
    next
  data$time <- data$Year - 2017
  data$weights <- 1 / data$se.FE.mov.HFE ^ 2
  
  re.lm <-
    lmer(FE.mov.HFE ~ time + (1 + time |
                                conference),
         weights = weights,
         data = data)
  
  res <-
    gls(
      FE.mov.HFE ~ time,
      method = "REML",
      weights = formula( ~ 1 / weights),
      data = data
    )
  as.numeric(res$logLik) * -2
  as.numeric(summary(re.lm)$logLik) * -2
  observed.dif <-
    as.numeric(res$logLik) * -2 - as.numeric(summary(re.lm)$logLik) * -2
  
  sd <- sqrt(res$sigma ^ 2 * data$weights)
  
  fun2 <- function(xx) {
    library(nlme)
    library(lme4)
    nsim = 20000
    sim.dif <- numeric(nsim)
    for (i in 1:nsim) {
      resid.sim <- rnorm(length(sd), 0, sd)
      data$data.sim <-
        res$coefficients[1] + data$time * res$coefficients[2] + resid.sim
      full.sim <-
        lmer(data.sim ~ time + (1 + time |
                                  conference),
             weights = weights,
             data = data)
      #control = lmerControl(optimizer="Nelder_Mead")
      reduced.sim <-
        gls(
          data.sim ~ time,
          method = "REML",
          weights = formula( ~ 1 / weights),
          data = data
        )
      sim.dif[i] <-
        as.numeric(reduced.sim$logLik) * -2 - as.numeric(summary(full.sim)$logLik) *
        -2
      rm(full.sim)
      rm(reduced.sim)
    }
    sim.dif
  }
  
  clusterExport(cl, c("data", "sd", "res"))
  
  sim.res <- unlist(clusterCall(cl, fun2))
  
  print(file.list[j])
  print(mean(sim.res > observed.dif))
  
}
stopCluster(cl)

==> anc/original-supplement/Table_and_Graph_Code/menivybig12.csv <==
Year,conference,FE.mov.HFE
2000,Big 12,5.7136623107
2000,Ivy League,3.7321428571
2001,Big 12,5.1364646999
2001,Ivy League,5.6785714286
2002,Big 12,6.8229166667
2002,Ivy League,2.0357142857
2003,Big 12,6.5208333333
2003,Ivy League,0.2678571429
2004,Big 12,6.875
2004,Ivy League,0.7678571429
2005,Big 12,5.0104166667
2005,Ivy League,4.25
2006,Big 12,5.1875
2006,Ivy League,2.9107142857
2007,Big 12,5.0625
2007,Ivy League,1.6428571429
2008,Big 12,6.3645833333
2008,Ivy League,3.6607142857
2009,Big 12,5.2395833333
2009,Ivy League,2.1428571429
2010,Big 12,4.875
2010,Ivy League,2.6071428571
2011,Big 12,5.6979166667
2011,Ivy League,2.5178571429
2012,Big 12,4.3888888889
2012,Ivy League,3.7857142857
2013,Big 12,5.3333333333
2013,Ivy League,2.3214285714
2014,Big 12,5.0333333333
2014,Ivy League,1.43359375
2015,Big 12,5.2888888889
2015,Ivy League,0.1607142857
2016,Ivy League,0.8928571429
2016,Big 12,3.8
2017,Ivy League,0.76953125
2017,Big 12,2.6888888889


==> anc/original-supplement/Table_and_Graph_Code/womenivybig12.csv <==
Year,conference,FE.mov.HFE
2000,Big 12,4.9136391721
2000,Ivy League,2.8451086957
2001,Big 12,3.4079222611
2001,Ivy League,3.5013297872
2002,Big 12,5.3051515579
2002,Ivy League,2.1276041667
2003,Big 12,3.125
2003,Ivy League,1.9285714286
2004,Big 12,5.3854166667
2004,Ivy League,3.875
2005,Big 12,4.1365377044
2005,Ivy League,1.3291015625
2006,Big 12,3.8059205334
2006,Ivy League,2.420620438
2007,Big 12,3.0937678166
2007,Ivy League,4.2857142857
2008,Big 12,5.3645833333
2008,Ivy League,2.28125
2009,Big 12,4.558003273
2009,Ivy League,1.8928571429
2010,Big 12,3.2916666667
2010,Ivy League,0.5178571429
2011,Big 12,5.8240454076
2011,Ivy League,3.0178571429
2012,Big 12,4.9444444444
2012,Ivy League,0.4107142857
2013,Big 12,4.049
2013,Ivy League,1.9642857143
2014,Big 12,3.9185
2014,Ivy League,0.9285714286
2015,Big 12,4.5777777778
2015,Ivy League,1.6607142857
2016,Big 12,4.2111111111
2016,Ivy League,2.5892857143
2017,Big 12,2.8292286948
2017,Ivy League,2.5357142857


==> anc/original-supplement/Win_Propensity_Phase_I_Example/NBA_binary.R <==


#####################################################################################
library(mvglmmRank)
if(packageVersion("mvglmmRank")<"1.2.1"){
cat("Insufficient version of mvglmmRank. Please update from CRAN.")
stop()
}
se.neutralminusaway <- c(NULL)
se.homeminusneutral <- c(NULL) 
se.mean <- c(NULL)
year.mean <- c(NULL)
away.mean <- c(NULL)
neutral.mean <- c(NULL)
home.mean <- c(NULL)
Ngames <- c(NULL)
Nneutral <- c(NULL)
unconditional.HFE <- c(NULL)
home.variance <- c(NULL)
away.variance <- c(NULL)
se.vardiff <- c(NULL)
RE.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.pvalue<-c(NULL)
RE.shuffle.sim.bias.rightCI<-c(NULL)
RE.sim.bias.rightCI<-c(NULL)
RE.shuffle.sim.bias.leftCI<-c(NULL)
RE.sim.bias.leftCI<-c(NULL)
rsim1.pvalue<-c(NULL)
rsim2.pvalue<-c(NULL)
rsim1.simple.average<-c(NULL)
rsim2.simple.average<-c(NULL)
RE.sim.coverage.prob<-c(NULL)
RE.sim.95CI.width<-c(NULL)
RE.shuffle.sim.coverage.prob<-c(NULL)
RE.shuffle.sim.95CI.width<-c(NULL)
RE.sim.mean<-c(NULL)
RE.shuffle.sim.mean<-c(NULL)
RE.sim.MSE<-c(NULL)
RE.shuffle.sim.MSE<-c(NULL)
error.flag <- 0
for (i in 1:18) {
  if (i == 1) {
    year <- "2016"
    sub <- s <- "284081"
  }
  if (i == 2) {
    year <- "2015"
    sub <- s <- "267444"
  }
  if (i == 3) {
    year <- "2014"
    sub <- s <- "203255"
  }
  if (i == 4) {
    year <- "2013"
    sub <- s <- "193572"
  }
  if (i == 5) {
    year <- "2012"
    sub <- s <- "179990"
  }
  if (i == 6) {
    year <- "2011"
    sub <- s <- "101005"
  }
  if (i == 7) {
    year <- "2010"
    sub <- s <- "97253"
  }
  if (i == 8) {
    year <- "2009"
    sub <- s <- "87659"
  }
  if (i == 9) {
    year <- "2008"
    sub <- s <- "74874"
  }
  if (i == 10) {
    year <- "2007"
    sub <- s <- "69409"
  }
  if (i == 11) {
    year <- "2006"
    sub <- s <- "41546"
  }
  if (i == 12) {
    year <- "2005"
    sub <- s <- "41545"
  }
  if (i == 13) {
    year <- "2004"
    sub <- s <- "41544"
  }
  if (i == 14) {
    year <- "2003"
    sub <- s <- "41543"
  }
  if (i == 15) {
    year <- "2002"
    sub <- s <- "41542"
  }
  if (i == 16) {
    year <- "2001"
    sub <- s <- "41541"
  }
  if (i == 17) {
    year <- "2000"
    sub <- s <- "41540"
  }
  if (i == 18) {
    year <- "2017"
    sub <- s <- "292150"
}
  a <-
    read.csv(
      paste0(
        "https://www.masseyratings.com/scores.php?s=",
        s,
        "&sub=",
        sub,
        "&all=1&mode=2&format=1",
        sep = ""
      ),
      header = FALSE
    )
  b <-
    read.csv(
      paste0(
        "https://www.masseyratings.com/scores.php?s=",
        s,
        "&sub=",
        sub,
        "&all=1&mode=2&format=2",
        sep = ""
      ),
      header = FALSE
    )

  b[, 2] <- trimws(b[, 2])
  colnames(a) <-
    c("daynum",
      "date",
      "A",
      "A.home",
      "A.score",
      "B",
      "B.home",
      "B.score")
  a$A <- as.character(b[match(a$A, b[, 1]), 2])
  a$B <- as.character(b[match(a$B, b[, 1]), 2])
  a$neutral.site <- as.numeric(a$A.home == 0)
  #exclude neutral site games
  a <- a[a$neutral.site == 0,]
  a$home <- "0"
  a$away <- "0"
  a$home.score <- -1
  a$away.score <- -1
  a[a$A.home == 1,]$home <- a[a$A.home == 1, ]$A
  a[a$B.home == 1,]$home <- a[a$B.home == 1, ]$B
  for (i in 1:nrow(a)) {
    if (a$home[i] == a$A[i]) {
      a$away[i] <- a$B[i]
      a$home.score[i] <- a$A.score[i]
      a$away.score[i] <- a$B.score[i]
    } else{
      a$away[i] <- a$A[i]
      a$home.score[i] <- a$B.score[i]
      a$away.score[i] <- a$A.score[i]
    }
  }
  data <- a
  rm(a)
  data$home.response <- (data$home.score)
  data$away.response <- (data$away.score)
  
  resb <-
    mvglmmRank(
      data,
      method = "B",
      first.order = FALSE,
      Hessian = TRUE,
      tolFE = 1e-05,
      tol2 = 1e-06
    )
  
  home.mean <- c(home.mean, resb$b.mean[1])
  se.mean <- c(se.mean, sqrt(solve(resb$Hessian)[1, 1]))
  Ngames <- c(Ngames, length(data$neutral.site))
  Nneutral <- c(Nneutral, sum(data$neutral.site))
  year.mean <- c(year.mean, year)
  unconditional.HFE<-c(unconditional.HFE,mean(data$home.score-data$away.score>0))
  ###simulation
  n.sim<-100
  sim.HFE.rec<-matrix(0,n.sim,4)
  sim.HFE.se.rec<-matrix(0,n.sim,2)
  beta.sim<-0.3
  Z.sim<-resb$model.matrices$Z
  eta.sim<-resb$model.matrices$eta
  
  for(iii in 1:n.sim){
    sim.r<-as.numeric(beta.sim+Z.sim%*%eta.sim+rnorm(nrow(Z.sim))>0)
    data.sim<-data
    data.sim$home.response<-sim.r
    data.sim$away.response<-.5
    resb.sim <-
      mvglmmRank(
        data.sim,
        method = "B",
        first.order = FALSE,
        Hessian = TRUE,
        tolFE = 1e-05,
        max.iter.EM = 150,
        tol2 = 1e-05
      )
    sim.HFE.rec[iii,1]<-resb.sim$b.mean
    sim.HFE.se.rec[iii,1]<-sqrt(diag(solve(resb.sim$Hessian)))[1]
    sim.r.shuffle<-as.numeric(beta.sim+Z.sim%*%sample(eta.sim,replace=TRUE)+rnorm(nrow(Z.sim))>0)
    data.sim.shuffle<-data
    data.sim.shuffle$home.response<-sim.r.shuffle
    data.sim.shuffle$away.response<-.5
    resb.sim.shuffle <-
      mvglmmRank(
        data.sim.shuffle,
        method = "B",
        first.order = FALSE,
        Hessian = TRUE,
        max.iter.EM = 400,
        tolFE = 1e-05,
        tol2 = 1e-05
      )
    sim.HFE.rec[iii,2]<-resb.sim.shuffle$b.mean
    sim.HFE.se.rec[iii,2]<-sqrt(diag(solve(resb.sim.shuffle$Hessian)))[1]
    sim.HFE.rec[iii,3]<-mean(sim.r)
    sim.HFE.rec[iii,4]<-mean(sim.r.shuffle)
  }
  ###########################################
  RE.shuffle.sim.bias.pvalue<-c(RE.shuffle.sim.bias.pvalue,t.test(sim.HFE.rec[,2],mu= beta.sim)$p.value)
  RE.sim.bias.pvalue<-c(RE.sim.bias.pvalue,t.test(sim.HFE.rec[,1],mu= beta.sim)$p.value)
  rsim1.pvalue<-c(rsim1.pvalue,t.test(sim.HFE.rec[,3],mu=pnorm(beta.sim))$p.value)
  rsim2.pvalue<-c(rsim2.pvalue,t.test(sim.HFE.rec[,4],mu=pnorm(beta.sim))$p.value)
  rsim1.simple.average<-c(rsim1.simple.average,sim.HFE.rec[iii,3])
  rsim2.simple.average<-c(rsim2.simple.average,sim.HFE.rec[iii,4])
  
  RE.shuffle.sim.bias.leftCI<-c(RE.shuffle.sim.bias.leftCI,t.test(sim.HFE.rec[,2],mu= beta.sim)$conf.int[1])
  RE.sim.bias.leftCI<-c(RE.sim.bias.leftCI,t.test(sim.HFE.rec[,1],mu= beta.sim)$conf.int[1])
  
  
  RE.shuffle.sim.bias.rightCI<-c(RE.shuffle.sim.bias.rightCI,t.test(sim.HFE.rec[,2],mu= beta.sim)$conf.int[2])
  RE.sim.bias.rightCI<-c(RE.sim.bias.rightCI,t.test(sim.HFE.rec[,1],mu= beta.sim)$conf.int[2])
  
  RE.sim.coverage.prob<-c(RE.sim.coverage.prob,mean(abs(sim.HFE.rec[,1]-beta.sim)<qnorm(.975)*sim.HFE.se.rec[,1]))
  RE.sim.95CI.width<-c(RE.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,1]))
  
  RE.shuffle.sim.coverage.prob<-c(RE.shuffle.sim.coverage.prob,mean(abs(sim.HFE.rec[,2]-beta.sim)<qnorm(.975)*sim.HFE.se.rec[,2]))
  RE.shuffle.sim.95CI.width<-c(RE.shuffle.sim.95CI.width,mean(2*qnorm(.975)*sim.HFE.se.rec[,2]))
  
  RE.sim.mean<-c(RE.sim.mean,mean(sim.HFE.rec[,1]))
  RE.shuffle.sim.mean<-c(RE.shuffle.sim.mean,mean(sim.HFE.rec[,2]))
  
  RE.sim.MSE<-c(RE.sim.MSE,mean((sim.HFE.rec[,1]-beta.sim)^2))
  RE.shuffle.sim.MSE<-c(RE.shuffle.sim.MSE,mean((sim.HFE.rec[,2]-beta.sim)^2))
  
  
  
}
home.field.effect<-home.mean
home.field.effect.pvalue <- 2 * (1 - pnorm(abs(home.mean) / se.mean))
result <-
  data.frame(
    "Year" = as.numeric(year.mean),
    "Home Field Effect" = home.field.effect,
    "Home Field s.e." = se.mean,
    "Home Field p-value" = home.field.effect.pvalue,
    "ngames" = Ngames,
    "number neutral site" = Nneutral,
    "unconditional.HFE" = unconditional.HFE,
    "RE.sim.bias.pvalue"=RE.sim.bias.pvalue,
    "RE.shuffle.sim.bias.pvalue"=RE.shuffle.sim.bias.pvalue,
    "RE.sim.bias.leftCI"=RE.sim.bias.leftCI,
    "RE.sim.bias.rightCI"=RE.sim.bias.rightCI,
    "RE.shuffle.sim.bias.leftCI"=RE.shuffle.sim.bias.leftCI,
    "RE.shuffle.sim.bias.rightCI"=RE.shuffle.sim.bias.rightCI,
    "rsim1.pvalue"=rsim1.pvalue,
    "rsim2.pvalue"=rsim2.pvalue,
    "rsim1.simple.average"=rsim1.simple.average,
    "rsim2.simple.average"=rsim2.simple.average,
    "RE.sim.coverage.prob"=RE.sim.coverage.prob,
    "RE.sim.95CI.width"=RE.sim.95CI.width,
    "RE.shuffle.sim.coverage.prob"=RE.shuffle.sim.coverage.prob,
    "RE.shuffle.sim.95CI.width"=RE.shuffle.sim.95CI.width,
    "RE.sim.mean"=RE.sim.mean,
    "RE.shuffle.sim.mean"=RE.shuffle.sim.mean,
    "RE.sim.MSE"=RE.sim.MSE,
    "RE.shuffle.sim.MSE"=RE.shuffle.sim.MSE
  )
result <- result[order(result$Year), ]
write.csv(result, file = "NBA_binary_out.csv")
cat("\nError Flag ", error.flag)


==> anc/original-supplement/Win_Propensity_Phase_I_Example/NBA_scores_out.csv <==
"","Year","Home.Mean","Away.Mean","Home.Field.Effect","Home.Field.s.e.","Home.Field.p.value","Home.Residual.Variance","Away.Residual.Variance","Difference.Between.Home.and.Away.Residual.Variance","ngames","number.neutral.site","unconditional.HFE","FE.mov.HFE","RE.mov.HFE","se.FE.mov.HFE","se.RE.mov.HFE","RE.sim.bias.pvalue","FE.sim.bias.pvalue","FE.shuffle.sim.bias.pvalue","RE.shuffle.sim.bias.pvalue","FE.sim.bias.leftCI","FE.sim.bias.rightCI","RE.sim.bias.leftCI","RE.sim.bias.rightCI","RE.shuffle.sim.bias.leftCI","RE.shuffle.sim.bias.rightCI","FE.sim.coverage.prob","FE.sim.95CI.width","RE.sim.coverage.prob","RE.sim.95CI.width","FE.shuffle.sim.coverage.prob","FE.shuffle.sim.95CI.width","RE.shuffle.sim.coverage.prob","RE.shuffle.sim.95CI.width","FE.sim.mean","RE.sim.mean","FE.shuffle.sim.mean","RE.shuffle.sim.mean","oneprime.z.eta.rec","FE.sim.MSE","RE.sim.MSE","FE.shuffle.sim.MSE","RE.shuffle.sim.MSE","oneprime.z.eta.pvalue"
"17",2000,99.088581264852,95.5327826314674,3.55579863338463,0.321145842128946,0,108.276870214847,96.1214930052253,12.1553772096214,1264,0,3.57357594936709,3.55442337626766,3.55562584726818,0.321260307745406,0.321138474796708,0.0279197264246925,0.0201880437382918,0.512692184371345,0.511596689711354,2.95891463683036,2.99651100122814,2.96011074602963,2.99770774304305,2.98698850481908,3.02609697218798,0.957,1.24486744957038,0.957,1.24439473965411,0.954,1.24580115453446,0.953,1.24528674150591,2.97771281902925,2.97890924453634,3.00652626510646,3.00654273850353,1.32450447718193,0.0921711103008423,0.0921222969774965,0.0992545609704024,0.0992396686197382,0.249785235127517
"16",2001,96.1875133039816,93.2709134779281,2.91659982605341,0.317857997792612,0,109.018195905042,101.924386185809,7.0938097192336,1260,0,2.91904761904762,2.91645191807874,2.91651057039041,0.317955644023728,0.317846483370846,0.921790956648696,0.918030237590728,0.470913932036773,0.470959434823414,2.9790332460777,3.01887663388836,2.97908196938191,3.01892417950927,2.98757238640399,3.02687022196624,0.943,1.23390198017332,0.943,1.23347409482913,0.949,1.23309723218125,0.949,1.23258839273147,2.99895493998303,2.99900307444559,3.00722121527581,3.00722130418512,0.0218178885381287,0.102961168106803,0.102954983358042,0.100188963056039,0.100211981955972,0.88257258925774
"15",2002,97.0284730653314,93.6730844698646,3.35538859546679,0.331926263877192,0,109.436721307817,100.860672444389,8.57604886342821,1260,0,3.37142857142857,3.35417966558373,3.35566753421915,0.332032211226282,0.331914469624078,0.0130886582059114,0.00869948869056116,0.354063183986686,0.353968495129423,2.95219111794004,2.99305971865573,2.95368247609511,2.9945493441694,2.97088721283932,3.01042722420322,0.951,1.2852110770177,0.951,1.28475025378451,0.959,1.28805301227312,0.957,1.28751521705083,2.97262541829788,2.97411591013226,2.9906570660045,2.99065721852127,1.30725519132592,0.109076157642318,0.108987591102893,0.101528648556086,0.101485410783595,0.252892219852099
"14",2003,97.0670610040689,93.2105835430889,3.85647746098,0.319104428773471,0,109.562995264914,109.676720234566,-0.113724969652324,1277,0,3.86530931871574,3.85578313636215,3.85649662113711,0.319212080046291,0.319107588259559,0.07074815968351,0.0830615880007314,0.0473499282196537,0.0477185111805006,2.99778678313578,3.03598266170693,2.99850785013759,3.03670391642577,2.9612787001981,2.99980401273465,0.945,1.23743053075532,0.945,1.23702033640306,0.959,1.23717823678336,0.959,1.23667581732784,3.01688472242135,3.01760588328168,2.98050975699996,2.98054135646637,0.98525885206205,0.0949064885377668,0.094932291865369,0.0966325989083353,0.0966392640763318,0.320903919860943
"13",2004,95.158875666198,91.3478201031188,3.81105556307919,0.30312798164728,0,105.512752715719,107.26421257021,-1.75145985449193,1271,0,3.82376081825334,3.81062337744223,3.81147111163182,0.303210950311117,0.303119895860203,0.998076891381126,0.926265427055761,0.868553807345056,0.870618902859073,2.98028340524562,3.01794024072026,2.98114886089076,3.0188048762321,2.98270674912568,3.0204245994353,0.95,1.17445557074349,0.95,1.17409464601914,0.953,1.17599086567018,0.953,1.17551135999559,2.99911182298294,2.99997686856143,3.00159109532606,3.00156567428049,1.0192887171402,0.091970321361231,0.0919655270477814,0.0922938736036552,0.0922702591398241,0.31268778686229
"12",2005,98.8513267731048,95.6694611324579,3.18186564064695,0.30603459106868,0,103.029840316088,108.286675782282,-5.25683546619476,1314,0,3.19406392694064,3.18087039683449,3.18190691581311,0.306117004094184,0.30601035682991,0.3920953977225,0.45566615254869,0.366153040674469,0.3680084873629,2.98879527853296,3.02495746476833,2.9898080198021,3.02596985004349,2.98994746673127,3.02710686751118,0.963,1.18732268272495,0.963,1.18690505175259,0.96,1.18546789037911,0.961,1.18499783911686,3.00687637165065,3.0078889349228,3.00856020973601,3.00852716712123,1.40764132047095,0.0848609228388701,0.0848742037803354,0.0896279237388069,0.0896285174257964,0.235448342389627
"11",2006,98.7846477227174,95.3382556632505,3.4463920594668,0.312417706950648,0,106.418502790633,113.108239756837,-6.68973696620408,1319,0,3.46171341925701,3.44471618641802,3.44630408249881,0.312519136167544,0.31240836414948,0.05843086461507,0.0829511510745777,0.627435913861001,0.626504274180631,2.99776562215601,3.03643270374434,2.99933282290772,3.03799995720725,2.98529626831363,3.02440572645037,0.947,1.21329872467138,0.946,1.21286740095938,0.946,1.21405856123499,0.945,1.21357706011721,3.01709916295018,3.01866639005748,3.00483746048194,3.004850997382,2.06620726614109,0.097262767887665,0.0973190850132973,0.0992073569712867,0.0992254195076435,0.150595626225408
"10",2007,100.103915387996,97.0234446052157,3.08047078277995,0.324438037983043,0,118.301660976163,116.713463701879,1.5881972742839,1309,0,3.09625668449198,3.07905953595843,3.08077638122382,0.324546348936957,0.324433993594728,0.661446677767535,0.789919286506313,0.861826756075778,0.864441890709868,2.9829127017035,3.022457499333,2.9846410762208,3.02418653158362,2.97776263109784,3.01867693101001,0.953,1.25973765969413,0.951,1.25929233996839,0.938,1.25829619223383,0.938,1.25779134657585,3.00268510051825,3.00441380390221,2.99818497892259,2.99821978105393,3.31291600372692,0.10142988268331,0.101445528459661,0.10858597609722,0.108572356193552,0.0687374204878244
"9",2008,101.650255902794,97.9598361308763,3.69041977191814,0.320168216845421,0,119.045334390104,110.699539132943,8.34579525716188,1316,0,3.7112462006079,3.68958667908401,3.69058273729252,0.320286510255597,0.320168447417978,0.228522518793237,0.268528489578992,0.176703354936071,0.175670042886118,2.99137975618207,3.03093664305929,2.99236601702973,3.03192214129513,2.99416165820834,3.03189993298507,0.945,1.24062238244915,0.945,1.24016429336238,0.949,1.24064849453744,0.949,1.240162062015,3.01115819962068,3.01214407916243,3.01299964902175,3.01303079559671,1.74860234579815,0.101609199706019,0.1016282599645,0.0925365854913549,0.092537563758093,0.186052533475109
"8",2009,101.54195065612,98.2524183737511,3.28953228236892,0.320916787648408,0,112.226966176244,114.158444600058,-1.93147842381431,1315,0,3.306463878327,3.28838424173544,3.28953983446032,0.321047201762983,0.320925047056766,0.776358816189448,0.86433877432579,0.940871209075138,0.942079887849393,2.98202628676325,3.02140297766684,2.98316271663473,3.02253889547143,2.98131477866713,3.02012244204683,0.964,1.2445120620274,0.964,1.24403833668895,0.954,1.24527878021347,0.954,1.24478638399657,3.00171463221505,3.00285080605308,3.00073358789003,3.00071861035698,1.22646033250257,0.10056514097743,0.100567712640845,0.0976651364073371,0.0976772945787082,0.268096525137233
"7",2010,101.793218080385,98.9605171954553,2.8327008849293,0.325949102647035,0,112.036604607376,100.693254784963,11.3433498224131,1312,0,2.8422256097561,2.83188910694886,2.83265704389681,0.325987391737025,0.325871058855461,0.63257411183284,0.581024029667086,0.642268645186824,0.639960122888259,2.97428061949955,3.0144253707094,2.97503649485649,3.0151799131896,2.9753259023576,3.01517302067534,0.952,1.26281330355998,0.951,1.26236251302798,0.95,1.26303502082699,0.95,1.26253853763669,2.99435299510447,2.99510820402304,2.99528239719661,2.99524946151647,1.36164485334854,0.104555373001151,0.104540473390952,0.102993962270285,0.103001924627108,0.243252617480498
"6",2011,100.943829125853,97.7654747023241,3.17835442352859,0.304266276088416,0,102.799118757254,104.778557480384,-1.97943872312943,1309,0,3.19098548510313,3.17749364927713,3.17826592539333,0.304381815183106,0.304268942587732,0.687815835543445,0.628752168646086,0.125171473119638,0.125373868112864,2.97717787985432,3.01379705878866,2.9779398460715,3.01455951012769,2.96589540309189,3.00417942801966,0.948,1.18047382920624,0.946,1.18003404837741,0.94,1.18161971863574,0.94,1.18115103531661,2.99548746932149,2.9962496780996,2.98503172750419,2.98503741555577,0.723481676323918,0.0869911783600689,0.0869871846923729,0.095252943248826,0.0952825016884809,0.395004225519718
"5",2012,97.532140816469,94.5798408360618,2.95229998040722,0.358486759449911,2.22044604925031e-16,102.368133438374,112.19995810516,-9.83182466678565,1074,0,2.96554934823091,2.95152933210795,2.95249873681366,0.358621271471897,0.358478146853033,0.836202335439173,0.767840223607068,0.245276569325519,0.245164408140933,2.97491706053405,3.0185215892484,2.97589952718151,3.01950497587916,2.96345411027978,3.00934909546389,0.952,1.38755906672771,0.953,1.38699842038366,0.932,1.38856315306421,0.933,1.38788952064868,2.99671932489123,2.99770225153033,2.98640481126494,2.98640160287183,0.584569043041163,0.123326791753557,0.123326512155068,0.13679668464441,0.136796273330405,0.444526954071105
"4",2013,99.6518623059658,96.3908892515587,3.26097305440709,0.323778391352005,0,108.04228837726,111.518269298359,-3.4759809210997,1314,0,3.27625570776256,3.26026614553678,3.26120918623372,0.323897883289917,0.323785240431067,0.846991141339903,0.921561861434716,0.517603138533391,0.520724539408641,2.98102343718041,3.02098211917573,2.98198512089094,3.0219452134249,2.97277277353024,3.01379639677426,0.954,1.25715136394598,0.953,1.25671027559488,0.946,1.25608502460373,0.947,1.25558921610347,3.00100277817807,3.00196516715792,2.99323457200602,2.99328458515225,1.15050850869543,0.103557811552107,0.10356797909483,0.109184607986311,0.109195254400878,0.283442726252145
"3",2014,102.280831112975,99.6767804977428,2.60405061523234,0.321011692051888,4.44089209850063e-16,108.866211761544,106.281126017732,2.58508574381109,1318,0,2.62822458270106,2.60240687531783,2.60396928284701,0.32110662031762,0.321007225843957,0.0882126551564432,0.12081470920323,0.0509286048901414,0.0504773838115299,2.9958423497733,3.03567457667799,2.99740415855754,3.03723613217976,2.99995984466331,3.03858144574652,0.962,1.24402032314939,0.962,1.24363133869851,0.955,1.24563566073042,0.954,1.24514425291635,3.01575846322564,3.01732014536865,3.019233214567,3.01927064520491,2.00574805174787,0.103150730968678,0.103201080587565,0.0971146575559631,0.097113763875216,0.156703975751171
"2",2015,101.1455536108,98.7595854476282,2.38596816317224,0.329828824146171,4.69180250206591e-13,113.188276417032,114.964921492488,-1.77664507545592,1309,0,2.39113827349121,2.38541650466446,2.38581840112444,0.32994917600282,0.329836123597827,0.793126389458405,0.763755167560045,0.257165120506816,0.256272293639861,2.97580184263471,3.01776873191707,2.97621044813356,3.01817922267231,2.96878006625195,3.00832781598596,0.94,1.27972766455263,0.94,1.27928515864456,0.959,1.2799427454304,0.959,1.27943583745974,2.99678528727589,2.99719483540293,2.98857505450652,2.98855394111895,0.190144545587993,0.114237630146398,0.114245427692326,0.101574829279889,0.101568828590655,0.662796340717135
"1",2016,103.977119394503,100.961425364646,3.01569402985749,0.324015927743122,0,114.277552941327,112.243986824973,2.03356611635361,1314,0,3.04718417047184,3.01381797805985,3.01569376351489,0.324145369788227,0.324018593327867,0.0179682109210736,0.0288579986657664,0.187693508427644,0.189679377511934,3.00228629805964,3.04194720380336,3.00412144363513,3.04378199263697,2.96557132755709,3.00683282383983,0.953,1.25689625774867,0.954,1.25640446749003,0.939,1.25596947088165,0.939,1.25546934681013,3.0221167509315,3.02395171813605,2.98613920228103,2.98620207569846,2.15036646438569,0.102508275404093,0.102590974259173,0.11062286344427,0.11061001154654,0.142535864610891
"18",2017,107.069954421722,104.016392451388,3.05356197033443,0.350393140865878,0,109.025384997939,121.795141512425,-12.7697565144856,1306,0,3.07044410413476,3.0516106986884,3.05340752935933,0.35055884457428,0.350428396620318,0.915559448595576,0.961563595641658,0.998532681312758,0.998140621502822,2.97713971811367,3.02176411301769,2.97889325076159,3.02351854506511,2.97885059870173,3.02109921620439,0.944,1.35956594758216,0.942,1.35905521613197,0.948,1.36026763899844,0.948,1.35971546452285,2.99945191556568,3.00120589791335,2.99998020235083,2.99997490745306,1.36275995522508,0.129152265212069,0.129158625143449,0.115719382733687,0.115766084272334,0.243059729431431


==> anc/original-supplement/Win_Propensity_Phase_I_Example/README.txt <==
These files are not used in the paper. They are included to provide the reader with an example of fitting the win propensity HFA in Phase I.

==> anc/refit_women_phase2.R <==
# Women's college basketball Phase II weighted random coefficient model.
# Run: Rscript anc/refit_women_phase2.R [output_directory]
Sys.setenv(OMP_NUM_THREADS='1',OPENBLAS_NUM_THREADS='1',MKL_NUM_THREADS='1',NUMEXPR_NUM_THREADS='1')
suppressPackageStartupMessages(library(lmerTest))
suppressPackageStartupMessages(library(pbkrtest))
suppressPackageStartupMessages(library(ggplot2))

file_arg <- grep('^--file=',commandArgs(trailingOnly=FALSE),value=TRUE)
if(length(file_arg)!=1L) stop('Run this script with Rscript.')
script_dir <- dirname(normalizePath(sub('^--file=','',file_arg),winslash='/'))
args <- commandArgs(trailingOnly=TRUE)
output_dir <- if(length(args)) args[1] else file.path(getwd(),'women_phase2_output')
dir.create(output_dir,recursive=TRUE,showWarnings=FALSE)
output_dir <- normalizePath(output_dir,winslash='/')

d <- read.csv(file.path(script_dir,'women_phase2.csv'),stringsAsFactors=FALSE)
stopifnot(all(is.finite(d$FE_mov_HFE)),all(is.finite(d$se_FE_mov_HFE)),
          all(d$se_FE_mov_HFE>0),all(d$Year>=2000 & d$Year<=2017))
d$time <- d$Year-2017
d$conference <- factor(d$conference)
fit <- lmer(FE_mov_HFE~time+(1+time|conference),data=d,
            weights=1/se_FE_mov_HFE^2,REML=TRUE,
            control=lmerControl(optimizer='bobyqa',optCtrl=list(maxfun=50000)))
kr <- coef(summary(fit,ddf='Kenward-Roger'))
fixed <- data.frame(term=rownames(kr),estimate=kr[,1],standard_error=kr[,2],
                    df=kr[,3],t=kr[,4],p=kr[,5],
                    lower=kr[,1]-qt(.975,kr[,3])*kr[,2],
                    upper=kr[,1]+qt(.975,kr[,3])*kr[,2],row.names=NULL)
G <- as.matrix(VarCorr(fit)$conference)
d$Pred <- as.numeric(predict(fit))
write.csv(fixed,file.path(output_dir,'fixed_effects.csv'),row.names=FALSE)
write.csv(G,file.path(output_dir,'random_effect_covariance.csv'))
write.csv(d,file.path(output_dir,'conference_predictions.csv'),row.names=FALSE)
report <- capture.output({
    cat('Weighted random coefficient model, 2000-2017\n')
    cat('Rows:',nrow(d),'Conferences:',nlevels(d$conference),'\n')
    cat('R:',R.version.string,'\n')
    for(pkg in c('lme4','lmerTest','pbkrtest','ggplot2'))
        cat(pkg,as.character(packageVersion(pkg)),'\n')
    cat('Fixed effects with Kenward-Roger inference:\n');print(fixed,digits=14)
    cat('Random effect covariance:\n');print(G,digits=14)
    cat('Residual variance:',sigma(fit)^2,'\n')
    cat('Restricted log likelihood:',as.numeric(logLik(fit)),'\n')
    cat('Singular covariance fit:',isSingular(fit),'\n')
})
writeLines(report,file.path(output_dir,'summary.txt'))
cat(paste(report,collapse='\n'),'\n')

p <- ggplot(d,aes(x=Year,y=Pred,group=conference))+
    scale_y_continuous(breaks=seq(-2,10,by=2))+
    expand_limits(y=-3)+expand_limits(y=10.5)+
    geom_line()+geom_point(aes(y=FE_mov_HFE))+
    ylab('Scoring HFA')+ggtitle("NCAA Women's Basketball")+
    theme_gray(base_size=11)
ggsave(file.path(output_dir,'S_WBBALL_C_ANALYSIS_score_rancoef.pdf'),
       plot=p,height=5,width=5,units='in')


==> anc/women_phase2.csv <==
Year,conference,FE_mov_HFE,se_FE_mov_HFE
2000,America East,2.7099794691,1.1994916251
2000,Atlantic Coast,4.0128844067,1.3572759564
2000,Atlantic 10,3.2998435828,1.0176030346
2000,Big East,2.4629960697,1.0106473339
2000,Big Sky,6.2119965548,1.4128792884
2000,Big South,2.5767388567,1.6781678302
2000,Big 10,5.1064270066,1.1910678441
2000,Big 12,4.9136391721,1.0555889076
2000,Big West,4.9126789974,1.2344481949
2000,Colonial,4.5267582096,1.2144034017
2000,CUSA,3.1035585551,1.1695409083
2000,Ivy League,2.8451086957,1.591392626
2000,Metro Atlantic,1.6774180353,1.1936031588
2000,MAC,1.9747465875,1.2474295821
2000,Mid-Continent,5.1132973126,1.3283004384
2000,Mid-Eastern AC,1.2184348072,1.0849611684
2000,Midwestern CC,2.7141053762,1.3258447218
2000,Missouri Val,3.9695390383,1.1404480184
2000,Northeast,4.7770683185,1.0814879803
2000,OH Valley,1.7600106847,1.2652373519
2000,PAC 10,4.1222222222,1.0425042577
2000,Patriot,4.612802399,1.6560299214
2000,SEC,3.8311369433,1.0710041424
2000,Southern,1.8513523744,1.2274825925
2000,Southland,3.3716342568,1.0538393315
2000,Southwestern AC,3.8103263867,1.126448123
2000,Sun Belt,4.3636670213,1.2193985424
2000,Trans America,2.36781112,1.28591195
2000,West Coast,1.7541122212,1.5424789717
2000,WAC,5.2108116622,0.9362566406
2001,America East,2.2405406616,1.2032841815
2001,Atlantic Coast,3.7095517395,1.5130548805
2001,Atlantic 10,2.7857038492,0.9178807538
2001,Big East,4.5294451008,1.0972194315
2001,Big Sky,3.8985366777,1.1938647153
2001,Big South,2.2563436001,1.3791868666
2001,Big 10,4.3521664768,1.2031542031
2001,Big 12,3.4079222611,1.0689966189
2001,Big West,2.5111225402,1.5382576013
2001,Colonial,3.9382361104,1.1784749443
2001,CUSA,3.9228276765,1.0733157001
2001,Ivy League,3.5013297872,1.3753055342
2001,Metro Atlantic,2.4669725918,1.0060809969
2001,MAC,3.8716531224,1.1952784443
2001,Mid-Continent,6.076474555,1.308081345
2001,Mid-Eastern AC,4.6148553364,1.1139174753
2001,Midwestern CC,3.4605301061,1.5762292821
2001,Missouri Val,3.8725646442,1.1955753392
2001,Mountain West,1.7791737981,1.4650114577
2001,Northeast,3.1889984222,1.0280396603
2001,OH Valley,1.0381456196,1.3969267134
2001,PAC 10,6.2760479042,1.2763839408
2001,Patriot,1.7451686967,2.0706138892
2001,SEC,4.093534258,1.4150711129
2001,Southern,2.7349714836,1.2404225039
2001,Southland,3.8467371079,1.012048173
2001,Southwestern AC,4.3886381881,0.9804415886
2001,Sun Belt,4.8261056706,1.1471138146
2001,Trans America,4.1873165339,1.3010416174
2001,West Coast,3.1223884284,1.2604200142
2001,WAC,3.8681663426,0.9911374801
2002,Horizon,2.2627804547,1.4208396015
2002,America East,3.2005237231,1.2534540852
2002,Atlantic Coast,2.9177903205,1.2198694731
2002,Atlantic Sun,1.9022591915,0.9891060748
2002,Atlantic 10,2.6487199909,1.1697808328
2002,Big East,5.257214435,0.9766439214
2002,Big Sky,5.2405551649,1.375651783
2002,Big South,2.217229077,1.0466368008
2002,Big 10,2.6528278955,1.2131618145
2002,Big 12,5.3051515579,1.085594558
2002,Big West,3.070479148,1.1907869898
2002,Colonial,4.3917275853,1.145241178
2002,CUSA,5.7331161017,1.2330350185
2002,Ivy League,2.1276041667,1.4612095872
2002,Metro Atlantic,3.1682943406,1.1446639573
2002,MAC,3.1824813359,0.9866330035
2002,Mid-Continent,4.3756298773,1.5768192829
2002,Mid-Eastern AC,3.8581103953,1.0617267759
2002,Missouri Val,3.9506635739,1.1783129552
2002,Mountain West,2.3675700723,1.3689656742
2002,Northeast,3.7518837218,1.0839181698
2002,OH Valley,4.2657803396,1.1303052734
2002,PAC 10,3.2206930385,1.0393101699
2002,Patriot,5.0770118891,1.3740930936
2002,SEC,4.4072067161,1.3194073127
2002,Southern,3.4118012743,1.1281390763
2002,Southland,4.0697110102,1.0492994316
2002,Southwestern AC,1.8330552078,1.0506590796
2002,Sun Belt,4.1381128702,1.1968150431
2002,West Coast,3.9620269702,1.1914789698
2002,WAC,2.2320749137,1.05535093
2003,Horizon,3.7417582418,1.1183970924
2003,America East,2.7839506173,1.2136280207
2003,Atlantic Coast,4.4615912209,1.2363051866
2003,Atlantic Sun,5.0495949198,1.0999602467
2003,Atlantic 10,3.8609902946,1.0779711965
2003,Big East,0.0595843704,0.9300027398
2003,Big Sky,3.1350364964,1.4952914129
2003,Big South,1.6083742755,1.4128480543
2003,Big 10,5.3863636364,1.1582820425
2003,Big 12,3.125,1.2093422176
2003,Big West,3.7361111111,1.4121781713
2003,Colonial,4.5675675676,0.9997593858
2003,CUSA,4.2008281573,1.2446081051
2003,Ivy League,1.9285714286,1.3513915891
2003,Metro Atlantic,2.0222222222,1.1389631549
2003,MAC,4.19765205,1.0626083279
2003,Mid-Continent,7.7678571429,1.556433621
2003,Mid-Eastern AC,4,1.0634060888
2003,Missouri Val,5.2225,1.3004202145
2003,Mountain West,8.2778846154,1.4724211408
2003,Northeast,0.9267333144,0.9156013864
2003,OH Valley,2.4496296326,1.099369568
2003,PAC 10,8.0222222222,1.2680791345
2003,Patriot,1.953125,1.1793511524
2003,SEC,3.9285714286,1.2635592277
2003,Southern,2.034398418,1.0821718312
2003,Southland,3.9167176637,0.922375331
2003,Southwestern AC,2.6266990291,0.9991409972
2003,Sun Belt,4.0588096516,1.2168877369
2003,West Coast,4.1527221777,1.4798215397
2003,WAC,5.7635,1.1857217884
2004,Horizon,3.2623117524,1.0434977752
2004,America East,2.1735,1.1178009816
2004,Atlantic Coast,2.8472222222,1.292361406
2004,Atlantic Sun,2,1.0850064492
2004,Atlantic 10,3.730446571,0.918888341
2004,Big East,4.1000065204,0.9678972769
2004,Big Sky,3.3102189781,1.4201533991
2004,Big South,3.4657195042,1.2762618131
2004,Big 10,2.9659090909,1.1874544499
2004,Big 12,5.3854166667,1.1856281656
2004,Big West,2.1777777778,1.1378450501
2004,Colonial,5.9968468468,1.1502658752
2004,CUSA,5.6130409154,0.9442579327
2004,Ivy League,3.875,1.5345408856
2004,Metro Atlantic,3.6444444444,1.191497198
2004,MAC,2.2486146906,1.0176616639
2004,Mid-Continent,4.4027777778,1.1793228331
2004,Mid-Eastern AC,1.9696969697,1.2828431981
2004,Missouri Val,4.9940282302,1.1139026601
2004,Mountain West,3.8928571429,1.3048719415
2004,Northeast,2.3710244741,1.1918818624
2004,OH Valley,3.1782441181,1.0467606904
2004,PAC 10,5.9666666667,1.1373779899
2004,Patriot,2.92578125,1.5284014306
2004,SEC,2.4761904762,1.3080014353
2004,Southern,4.1545454545,1.0442846564
2004,Southland,4.5374689593,1.1113598021
2004,Southwestern AC,4.0398734177,0.9012167692
2004,Sun Belt,4.4548366764,1.1774290179
2004,West Coast,4.503649635,1.4976789835
2004,WAC,5.1695,1.2651343543
2005,Horizon,1.3006585242,1.3083877411
2005,America East,4.4103414806,1.0993784735
2005,Atlantic Coast,3.8866278697,1.2993604737
2005,Atlantic Sun,2.8242597239,0.9755076008
2005,Atlantic 10,2.4878597409,0.9838127436
2005,Big East,1.4119657206,1.2044503727
2005,Big Sky,2.0311733555,1.5519092884
2005,Big South,2.3259869977,1.5635132913
2005,Big 10,4.1923107436,1.0854484496
2005,Big 12,4.1365377044,1.1206165141
2005,Big West,0.9699595255,1.1475720892
2005,Colonial,0.99523105,0.852017215
2005,CUSA,6.4179762224,0.9996275743
2005,Ivy League,1.3291015625,1.4728748959
2005,Metro Atlantic,2.809747319,1.006420529
2005,MAC,4.6148720733,0.9907815618
2005,Mid-Continent,3.21015908,1.2053134526
2005,Mid-Eastern AC,1.2584911306,1.0763203108
2005,Missouri Val,2.6743484585,1.1319777758
2005,Mountain West,4.5739023263,1.3382231704
2005,Northeast,2.4196903562,0.925276598
2005,OH Valley,4.2030384706,0.9538830519
2005,PAC 10,4.7242483859,1.032520352
2005,Patriot,3.021132945,1.2316089592
2005,SEC,3.871563898,1.0165316794
2005,Southern,4.0640957741,0.9812334613
2005,Southland,2.3244758566,1.1459609899
2005,Southwestern AC,4.6622990324,1.0872886528
2005,Sun Belt,4.4220484428,1.034106333
2005,West Coast,3.8337476355,1.7177376401
2005,WAC,3.8373984944,1.0558815389
2006,Horizon,1.2803523563,1.2118382973
2006,America East,2.947802233,1.2493074301
2006,Atlantic Coast,2.4801393421,1.0351838901
2006,Atlantic Sun,4.3047230113,0.949820084
2006,Atlantic 10,3.5810235449,0.957584991
2006,Big East,2.6241355107,0.8490586202
2006,Big Sky,4.1633185085,1.591874354
2006,Big South,2.3018733204,1.1191289505
2006,Big 10,3.1842283155,1.135487881
2006,Big 12,3.8059205334,0.9345628786
2006,Big West,1.9851945224,1.9861033678
2006,Colonial,2.2899162439,1.0579967974
2006,CUSA,4.0353930005,1.0597803343
2006,Ivy League,2.420620438,1.0471923366
2006,Metro Atlantic,2.2156657975,1.0329175592
2006,MAC,1.5731567673,0.9472039766
2006,Mid-Continent,4.6975809563,1.2989304316
2006,Mid-Eastern AC,4.1335880003,1.0649965006
2006,Missouri Val,5.5150941865,1.0523036991
2006,Mountain West,4.5905071221,1.0667187621
2006,Northeast,3.6442765796,0.9844822637
2006,OH Valley,2.3956032795,1.0078277548
2006,PAC 10,4.4222336605,1.0783612015
2006,Patriot,2.2297731345,1.3736902496
2006,SEC,2.2009990041,1.2117190737
2006,Southern,2.6940156375,1.0055022095
2006,Southland,4.5201519031,1.0705107611
2006,Southwestern AC,0.5846533858,0.9929480014
2006,Sun Belt,4.3054303711,1.2869269646
2006,West Coast,3.3650818827,1.2598945738
2006,WAC,3.6233835533,1.1589489479
2007,Horizon,0.8408593274,1.0792551666
2007,America East,2.3396392988,1.0025932085
2007,Atlantic Coast,2.967713982,1.11152588
2007,Atlantic Sun,4.1777777778,1.0629587158
2007,Atlantic 10,1.6548769066,0.907321341
2007,Big East,4.472248794,1.0039133585
2007,Big Sky,3.219478738,1.3657556571
2007,Big South,3.3493195057,1.497891822
2007,Big 10,5.7654219785,0.9960258173
2007,Big 12,3.0937678166,1.0055299122
2007,Big West,2.2852817595,1.1130178952
2007,Colonial,2.8125580815,0.9316552459
2007,CUSA,4.9369801663,1.174140519
2007,Ivy League,4.2857142857,1.281544022
2007,Metro Atlantic,2.5625,1.1058255895
2007,MAC,2.8590309245,1.0774407481
2007,Mid-Continent,3.1651459854,1.3304525699
2007,Mid-Eastern AC,3.6689170457,1.0935329596
2007,Missouri Val,2.6403433476,1.0208305767
2007,Mountain West,6.1015089163,1.1682132788
2007,Northeast,2.4824599476,0.9697762125
2007,OH Valley,4.1008064516,1.0977185628
2007,PAC 10,1.9316874353,1.0276590762
2007,Patriot,3.9972627737,1.3691125948
2007,SEC,4.7661195792,1.1621730387
2007,Southern,2.947,1.1385544069
2007,Southland,2.1404628311,1.0715456141
2007,Southwestern AC,2.594,0.9916946607
2007,Sun Belt,3.8953046831,0.8748630519
2007,West Coast,-1.458984375,1.409683867
2007,WAC,3.5757020757,1.3179006575
2008,Horizon,1.8397898582,1.1906139344
2008,America East,5.362026862,1.2290210536
2008,Atlantic Coast,2.8400969769,1.1886558557
2008,Atlantic Sun,1.5344288383,1.2712454454
2008,Atlantic 10,2.6751545738,0.9879772015
2008,Big East,3.7577101999,1.0195786742
2008,Big Sky,3.4804220312,1.3654578884
2008,Big South,1.9071428571,1.7982137931
2008,Big 10,5.390126754,0.96207152
2008,Big 12,5.3645833333,0.9938950257
2008,Big West,0.7273564779,1.4716998611
2008,Colonial,1.5905991389,1.0174339482
2008,CUSA,2.3957688338,1.1902345852
2008,Ivy League,2.28125,1.330099635
2008,Metro Atlantic,1.9785103719,0.925557263
2008,MAC,1.4471467688,1.1739215228
2008,Mid-Eastern AC,1.3290612841,1.0784996733
2008,Missouri Val,3.7888888889,1.2640984896
2008,Mountain West,4.5534979424,1.2729695007
2008,Northeast,2.6687217374,1.0720989894
2008,OH Valley,2.3826979472,1.0537700734
2008,PAC 10,4.3308475879,1.0166339274
2008,Patriot,-1.427007299,1.2518154397
2008,SEC,3.5732658061,1.0531453453
2008,Southern,1.653,1.0471215963
2008,Southland,2.9064682963,1.154727637
2008,Southwestern AC,3.194,1.0384150423
2008,Summit League,5.2142857143,1.750021437
2008,Sun Belt,4.3874859778,0.9597558275
2008,West Coast,4.6495915361,1.4157456098
2008,WAC,4.8553113553,1.160576749
2009,Horizon,3.2959686077,1.0725330394
2009,America East,3.4651162791,1.126371323
2009,Atlantic Coast,3.4658762453,1.0749319771
2009,Atlantic Sun,2.4306704044,1.0818857348
2009,Atlantic 10,3.9794533709,0.9805349542
2009,Big East,2.6112379394,1.0179590581
2009,Big Sky,2.7653966431,1.167663175
2009,Big South,4.1860465116,1.1883262832
2009,Big 10,3.36289693,0.9374453121
2009,Big 12,4.558003273,1.0917151736
2009,Big West,1.5523470039,1.0229799709
2009,Colonial,3.3535784475,0.8956932427
2009,CUSA,3.1355727405,0.9975179882
2009,Ivy League,1.8928571429,1.2829779223
2009,Metro Atlantic,2.0815515129,1.1730588426
2009,MAC,3.8766666338,0.8961293025
2009,Mid-Eastern AC,3.9861201797,1.0343873046
2009,Missouri Val,5.9675,0.9972999094
2009,Mountain West,4.375,1.2078401437
2009,Northeast,2.4653073183,0.9242858977
2009,OH Valley,3.6617402889,1.0362429392
2009,PAC 10,3.6120226531,1.2952741695
2009,Patriot,0.6100074963,1.1080738962
2009,SEC,3.87542741,1.0703406068
2009,Southern,0.8843951324,1.0690921858
2009,Southland,2.6791276889,1.1082556234
2009,Southwestern AC,2.761,1.0047778299
2009,Summit League,4.3527027027,1.2822355657
2009,Sun Belt,3.8039628919,0.9300568854
2009,West Coast,3.1071428571,1.6336114056
2009,WAC,2.0610500611,1.1409299292
2010,Horizon,2.5954573261,1.076841223
2010,America East,4.2838827839,1.2143265766
2010,Atlantic Coast,4.8401210488,1.1545526057
2010,Atlantic Sun,3.990608565,1.0367563675
2010,Atlantic 10,2.6224489796,1.0398961241
2010,Big East,1.2640482883,0.872420285
2010,Big Sky,2.1227709191,1.0346703653
2010,Big South,3.4476305717,1.306866008
2010,Big 10,3.5101395209,1.1068620162
2010,Big 12,3.2916666667,1.1531401142
2010,Big West,2.8201545757,1.3623076765
2010,Colonial,2.7123660894,0.9196017907
2010,CUSA,5.4307403617,1.0130801879
2010,Ivy League,0.5178571429,1.3227833358
2010,Metro Atlantic,3.8210539129,1.080198188
2010,MAC,4.0393039187,0.9659199274
2010,Mid-Eastern AC,2.3305139976,0.9233502565
2010,Missouri Val,3.4866851016,1.1314021786
2010,Mountain West,6.0294924554,1.3245354488
2010,Northeast,1.8120445396,1.0185595546
2010,OH Valley,4.957012859,1.095179903
2010,PAC 10,3.37593802,0.8765543324
2010,Patriot,3.2268631787,1.1965314285
2010,SEC,2.9840701556,1.2221569236
2010,Southern,1.4614235423,1.039003109
2010,Southland,3.8526540949,1.002024313
2010,Southwestern AC,5.5466367149,1.0861470865
2010,Summit League,5.9360189573,1.0692633645
2010,Sun Belt,3.5048465111,1.0400323024
2010,West Coast,1.375,1.1846720847
2010,WAC,3.7958656331,1.1091980259
2011,Horizon,2.9701738669,1.135883543
2011,America East,2.1259834964,1.1816156098
2011,Atlantic Coast,4.2794508969,1.2601911477
2011,Atlantic Sun,4.2090909091,1.0522129697
2011,Atlantic 10,2.0612244898,1.0923817174
2011,Big East,3.5689765553,0.8904437162
2011,Big Sky,4.7034883721,1.0343941841
2011,Big South,1.2556818182,1.4011974085
2011,Big 10,3.7042844051,1.0418631724
2011,Big 12,5.8240454076,1.1293571131
2011,Big West,1.9020493797,1.3004462452
2011,Colonial,3.3518518519,0.9706533955
2011,CUSA,3.0314757482,1.0822468408
2011,Ivy League,3.0178571429,1.5460395455
2011,Metro Atlantic,1.1505,1.0972247647
2011,MAC,3.4082870273,1.0506127445
2011,Mid-Eastern AC,4.2098221278,1.0953712121
2011,Missouri Val,4.1785714286,1.4497270707
2011,Mountain West,3.585048011,1.287251879
2011,Northeast,2.4010484917,1.0084706469
2011,OH Valley,3.4787618445,0.9654151218
2011,PAC 10,1.729714546,1.0568632647
2011,Patriot,3.4898694825,1.5333871212
2011,SEC,2.67259612,1.1677380397
2011,Southern,2.7505368647,1.0067061293
2011,Southland,2.2563215435,0.9607557985
2011,Southwestern AC,2.7555555556,1.0174927281
2011,Summit League,4.4672985782,1.2773733401
2011,Sun Belt,4.2496298599,1.0644024358
2011,West Coast,1.5892857143,1.5297429323
2011,WAC,3.3463648834,1.2299336259
2012,Horizon,3.5010902723,1.14993264
2012,America East,1.6076271186,1.262441047
2012,Atlantic Coast,1.0173466112,1.1046147424
2012,Atlantic Sun,3.7111111111,1.1380634036
2012,Atlantic 10,2.5990332962,0.9145945164
2012,Big East,0.4582778174,1.1993043993
2012,Big Sky,2.4302325581,1.2029759162
2012,Big South,4.2746958637,1.0428870835
2012,Big 10,3.1173783564,1.041180666
2012,Big 12,4.9444444444,1.1669994837
2012,Big West,3.616764847,1.2197008056
2012,Colonial,2.537037037,0.9078912683
2012,CUSA,2.7688819327,1.1247039014
2012,Ivy League,0.4107142857,1.3304368257
2012,Great West,7.856,2.6556915484
2012,Metro Atlantic,2.1777777778,1.0814219136
2012,MAC,2.6449410659,1.1490679007
2012,Mid-Eastern AC,-0.258476553,1.1982507897
2012,Missouri Val,4.625,1.5894088723
2012,Mountain West,3.8984375,1.4571634596
2012,Northeast,0.2840108418,1.136250779
2012,OH Valley,3.1650920776,0.9641804034
2012,PAC 12,2.0110233153,1.0805014029
2012,Patriot,1.5549399804,1.1719124761
2012,SEC,4.6628908552,1.4245209144
2012,Southern,3.5770097671,0.9705721914
2012,Southland,2.6384873843,1.0648233706
2012,Southwestern AC,4.5222222222,1.018669298
2012,Summit League,5.1720379147,1.2006205894
2012,Sun Belt,4.4522347322,1.0374872432
2012,West Coast,2.5694444444,1.315459224
2012,WAC,1.9107142857,1.3950327876
2013,Horizon,4.3957551848,1.1788134817
2013,America East,2.0051204102,1.2111484208
2013,Atlantic Coast,2.2708105151,1.1204801813
2013,Atlantic Sun,2.4654028436,0.9720802951
2013,Atlantic 10,2.4182233489,0.933073094
2013,Big East,4.3282931611,0.9946692402
2013,Big Sky,4.1639827314,1.0382979357
2013,Big South,0.6301869286,1.3352993948
2013,Big 10,1.8275614435,1.0519523022
2013,Big 12,4.049,1.0918516325
2013,Big West,1.4046340493,1.2893148018
2013,Colonial,2.3434343434,0.8711278347
2013,CUSA,3.1725093305,1.0453289955
2013,Ivy League,1.9642857143,1.614097583
2013,Great West,6.516,2.6247608653
2013,Metro Atlantic,2.1484375,1.1421936689
2013,MAC,1.4608069426,1.1046864522
2013,Mid-Eastern AC,3.9317872486,1.2852213565
2013,Missouri Val,4.055808656,1.6378674099
2013,Mountain West,3.5416666667,1.3384187945
2013,Northeast,2.3030598985,1.1298134251
2013,OH Valley,1.6072974706,0.9918009271
2013,PAC 12,0.9698397117,1.0154761832
2013,Patriot,0.7853335024,1.3643699763
2013,SEC,5.4296332965,1.3995517741
2013,Southern,2.6909090909,1.0448752126
2013,Southland,3.2283385328,1.2344605705
2013,Southwestern AC,1.8888888889,1.0705617759
2013,Summit League,4.44773358,1.6212310996
2013,Sun Belt,3.3662659654,1.0226017799
2013,West Coast,2.4735380343,1.1554042023
2013,WAC,3.6388888889,1.3226688606
2014,Horizon,3.0963627754,1.357125627
2014,America East,2.0404466702,1.6034040228
2014,Atlantic Coast,3.0326825661,1.0773650469
2014,Atlantic Sun,3.4205580843,1.0744592834
2014,Atlantic 10,2.9269055285,1.0096913756
2014,Big East,2.625,1.1663471859
2014,Big Sky,5.1141868512,0.9767521465
2014,Big South,2.1205697117,1.0653674947
2014,Big 10,0.9033156061,1.2351232185
2014,Big 12,3.9185,1.1600236137
2014,Big West,2.6240919056,1.2218715981
2014,Colonial,3.9166666667,1.5169746756
2014,CUSA,1.4422465305,1.0888609663
2014,Ivy League,0.9285714286,1.7124681664
2014,Metro Atlantic,0.3,1.0524053966
2014,MAC,2.6020352394,1.0767571705
2014,Mid-Eastern AC,0.6055909274,1.4119762227
2014,Missouri Val,2.1111111111,1.5795962728
2014,Mountain West,6.0914518066,1.0638735852
2014,Northeast,4.0731747392,1.1613516744
2014,OH Valley,3.8098275414,1.1535302342
2014,PAC 12,2.5009013728,0.9824823296
2014,Patriot,2.871172431,1.0153448151
2014,SEC,3.0011475801,1.0814617206
2014,Southern,2.7209821429,0.9741752256
2014,Southland,6.241668533,1.252993426
2014,Southwestern AC,2.0314128281,0.9802133523
2014,Summit League,2.7427983539,1.4115958878
2014,Sun Belt,5.25,1.4075391497
2014,West Coast,2.8444444444,1.1971380677
2014,WAC,1.3853333333,1.6324363067
2014,American Athleti,0.3028598439,1.1002849542
2015,Horizon,3.2925651657,1.2995937504
2015,America East,2.4430727023,1.1562258521
2015,Atlantic Coast,4.3166666667,0.8591051608
2015,Atlantic Sun,0.9783468425,1.2507131226
2015,Atlantic 10,3.5429995997,1.046502904
2015,Big East,2.9815,1.0587698212
2015,Big Sky,7.2049629833,1.1055168202
2015,Big South,3.6818181818,1.149528565
2015,Big 10,4.1428571429,0.9884466816
2015,Big 12,4.5777777778,1.0812593296
2015,Big West,2.5040650407,1.2729158768
2015,Colonial,1.5320930233,1.0058532744
2015,CUSA,2.2608408479,0.9748095477
2015,Ivy League,1.6607142857,1.5920858329
2015,Metro Atlantic,1.1727272727,1.0615637959
2015,MAC,1.9198708429,1.0004648285
2015,Mid-Eastern AC,2.2612799297,1.0351504591
2015,Missouri Val,2.8341510239,1.2925779723
2015,Mountain West,5.5050505051,1.0167951055
2015,Northeast,2.1859077035,1.1357434056
2015,OH Valley,1.7604166667,0.9324660171
2015,PAC 12,1.6018518519,1.0905762443
2015,Patriot,1.7067385305,0.9525419832
2015,SEC,3.6785714286,0.9024897332
2015,Southern,3.7678571429,1.2647656989
2015,Southland,1.9247259586,1.0393231964
2015,Southwestern AC,2.8198019802,1.1840065278
2015,Summit League,7.75,1.3420646389
2015,Sun Belt,2.8807749627,0.9543758858
2015,West Coast,1.6888888889,1.1220892264
2015,WAC,4.9884615385,1.30500344
2015,American Athleti,2.3333333333,1.0403034854
2016,Horizon,1.0725118483,1.1957596714
2016,America East,1.6015525151,1.203006124
2016,Atlantic Coast,1.8583333333,1.0568460939
2016,Atlantic Sun,1.6803060802,0.9942366266
2016,Atlantic 10,3.5446428571,1.0037726582
2016,Big East,2.5606635071,1.100654024
2016,Big Sky,2.5900673401,1.09453304
2016,Big South,2.8732057416,1.0468865274
2016,Big 10,3.380952381,0.9987607044
2016,Big 12,4.2111111111,1.1707096246
2016,Big West,1.2503429355,1.1791757858
2016,Colonial,2.5222222222,1.2240703327
2016,CUSA,3.9365079365,0.9537119937
2016,Ivy League,2.5892857143,1.3307937463
2016,Metro Atlantic,2.5186113099,0.8924737522
2016,MAC,2.2264895789,1.0121022596
2016,Mid-Eastern AC,3.25,1.1480891267
2016,Missouri Val,3.605,1.1215100033
2016,Mountain West,3.2038994105,1.0693881951
2016,Northeast,1.6059150532,1.1087942391
2016,OH Valley,4.8958333333,1.0588001352
2016,PAC 12,4.3307093872,0.8975870254
2016,Patriot,2.0533064374,0.9514331775
2016,SEC,3.7142857143,1.0079615982
2016,Southern,3.9107142857,1.3897972195
2016,Southland,3.6324786325,0.9572699034
2016,Southwestern AC,3.7666666667,1.126087535
2016,Summit League,3.4583333333,1.1585942242
2016,Sun Belt,2.2272727273,1.0968433986
2016,West Coast,3.8555555556,1.02971479
2016,WAC,2.7142857143,1.5143442274
2016,American Athleti,2.0707070707,1.0179804855
2017,Horizon,4.1433430112,1.2996029537
2017,America East,1.7147045117,1.2089158298
2017,Atlantic Coast,3.7066916314,0.9867725714
2017,Atlantic Sun,1.5806671619,1.1854598708
2017,Atlantic 10,2.6969134827,0.9543518839
2017,Big East,1.382219681,1.1242579496
2017,Big Sky,2.7583472454,1.0383394908
2017,Big South,2.0333333333,1.1130728112
2017,Big 10,3.6518919672,1.1169253797
2017,Big 12,2.8292286948,1.149777334
2017,Big West,1.9444444444,1.1434365886
2017,Colonial,2.7800947867,1.119066874
2017,CUSA,3.3650793651,0.91969354
2017,Ivy League,2.5357142857,1.442894572
2017,Metro Atlantic,2.0734688605,0.9789206816
2017,MAC,0.9552590857,1.0272949647
2017,Mid-Eastern AC,2.9718953869,1.1473717919
2017,Missouri Val,1.4222222222,1.2057151501
2017,Mountain West,3.5845765756,1.1311259957
2017,Northeast,2.3595111201,1.1633774043
2017,OH Valley,2.310802664,1.1373655953
2017,PAC 12,2.396089726,0.9435282405
2017,Patriot,3.5243550217,1.0519896375
2017,SEC,2.7965046417,0.9425461041
2017,Southern,3.6588161477,1.2740855897
2017,Southland,5.6495726496,1.0299426406
2017,Southwestern AC,2.7762135922,1.0577250223
2017,Summit League,5.119047619,1.368274605
2017,Sun Belt,2.0185185185,1.1795435597
2017,West Coast,3.2999990142,1.1908263087
2017,WAC,3.5585585586,1.3376716394
2017,American Athleti,2.947174472,1.1422026302

